The Flaring TESS Objects of Interest: Flare Rates for all Two Minute Cadence TESS Planet Candidates

Although more than 5000 TESS Objects of Interest have been cataloged, no comprehensive survey of the flare rates of their host stars exists. We perform the first flare survey of all 2250 non-retired TOIs with 2 min cadence light curves to measure or place upper limits on their flare rates. We find 93 candidates orbit flare stars and measure their flare frequency distributions. Across the sample, TOIs of <1.5R_Earth orbit flare stars more frequently than do TOIs of 1.5<R<2.75R_Earth, 2.75<R<4R_Earth, or R<4R_Earth. We sort all TOI host stars by their flare rate/upper limit, stellar mass, and distance to create a flare ranking metric (FRM) to determine suitability for follow-up. The FRM of each TOI is then checked against the expected signal-to-noise of atmospheric features in transmission spectroscopy to locate the most promising targets. We find 1/4 of terrestrial M-dwarf planets amenable to transmission spectroscopy orbit flare stars. However, none of the M-dwarf hosts to terrestrial planets are currently flaring at sufficient levels for >99.9% atmospheric ozone depletion. We give the first upper limits on the flare rate of the host star to TOI 700 d and explore the flare rates incident on young planets such as DS Tuc Ab.

==> anc/per_TOI_flare_rates_table_20220213.csv <==
TOI, planet_radius_Re, e_planet_radius_Re, orb_dist_au, e_orb_dist_au, orb_period_d, e_orb_period_d, TFOP_disp, master_priority, TICID, table_bool, GAIA_ID, coord_RA, coord_Dec, Tmags, stellar_distance_pc, stellar_distance_bool, stellar_mass, e_stellar_mass, binarity_bool, contam_bool, expbinarity_bool, obs_time_d, N_flares, MinUse_Erg, MinCompl_Erg, MinUse_ED, MinCompl_ED, ED_flare_rate, one_min_alpha_ffd, e_one_min_alpha_ffd, E_one_min_alpha_ffd, beta_ffd, e_beta_ffd, E_beta_ffd, superflare_rate, e_superflare_rate, E_superflare_rate, FRM, TSM_Kempton_et_al_2018
101.01,13.25,0.66,0.025,0.003,1.43,0.0,Y,5,231663901,2,6462994429708755072,318.736995,-55.871864,12.4069,375.31,0,1.05,0.13,0,0,0,48.22,0,34.83,35.26,17.0,46.4,4.025,-0.79,0.3162,0.3562,26.165,12.5612,11.1501,73.7056,47.48563,110.77276,0.4904,139.0
102.01,15.2,0.69,0.057,0.008,4.41,0.0,Y,5,149603524,3,4756649415309914240,87.13983,-63.988328,9.7109,175.631,0,1.28,0.19,0,0,0,509.15,1,34.74,35.05,5.3,10.7,0.278,-0.799,0.3003,0.1615,25.66,5.7528,10.487,11.6852,5.29119,10.34099,0.3321,0.0
103.01,14.58,0.2,0.049,0.008,3.55,0.0,Y,5,336732616,2,6805886373600546176,312.4575,-24.428694,11.5232,411.211,0,1.27,0.2,0,0,0,25.25,0,35.22,35.55,15.5,33.6,5.819,-0.796,0.3455,0.3717,26.881,13.2132,12.2812,240.455,176.63861,584.63249,0.2743,0.0
104.01,13.62,0.65,0.053,0.008,4.09,0.0,Y,5,231670397,2,6453566701615683456,319.949715,-58.148933,9.8638,316.678,0,1.16,0.17,0,0,0,48.3,0,35.01,35.5,3.5,10.8,1.232,-0.798,0.3734,0.3587,26.63,12.7322,13.2569,117.1477,83.20452,308.3364,0.3797,129.0
105.01,13.7,0.66,0.033,0.004,2.18,0.0,Y,5,144065872,2,6518399301667782016,337.457835,-48.0031,9.4995,137.544,0,1.03,0.13,0,0,0,44.14,0,34.57,34.92,4.8,10.7,1.361,-0.791,0.339,0.3023,25.959,10.5561,11.837,43.3063,20.47966,45.49253,0.6194,326.0
106.01,16.41,0.74,0.044,0.007,2.85,0.0,Y,5,38846515,2,4675352109658261376,68.95983,-64.027039,10.3157,364.411,0,1.44,0.24,0,0,0,538.77,0,35.22,35.59,6.4,15.3,0.153,-0.79,0.3541,0.3414,25.385,12.151,12.6009,12.2125,8.71344,32.43106,0.3308,0.0
107.01,19.71,0.86,0.051,0.007,3.95,0.0,Y,5,92352620,2,6780546169633475456,313.783245,-34.13575,9.6433,211.211,0,1.14,0.15,0,1,0,48.56,0,34.21,35.64,1.0,26.8,2.669,-0.797,0.3603,0.2764,26.722,9.8517,12.8402,151.1889,97.9551,438.15859,0.3722,0.0
108.01,12.11,0.27,0.04,0.006,3.04,0.0,Y,5,289793076,2,6803000980210856704,316.961505,-26.096719,13.163,421.855,0,0.95,0.13,0,0,0,43.95,0,34.95,35.3,36.0,79.1,7.04,-0.798,0.3454,0.2852,26.533,10.0682,12.1937,90.4723,51.94833,163.96184,0.5829,76.0
109.01,12.02,0.39,0.038,0.005,2.77,0.0,Y,5,29344935,2,6805149288493408640,313.215465,-25.687375,13.2366,513.011,0,0.93,0.13,0,0,0,43.99,0,35.16,35.48,41.5,86.6,7.225,-0.798,0.3588,0.3635,26.656,12.8977,12.7312,125.6969,89.27916,301.26486,0.5771,64.0
110.01,14.41,0.81,0.043,0.005,3.17,0.0,Y,5,281459670,2,4906145613282734208,5.618535,-59.942589,11.6714,342.14,0,1.03,0.13,0,1,0,90.31,0,35.27,35.43,28.8,42.3,2.018,-0.79,0.3515,0.3517,26.031,12.4598,12.4549,54.0705,37.08539,117.98038,0.6096,0.0
111.01,12.54,1.68,0.032,0.004,2.11,0.0,Y,5,355703913,2,4904523077718046720,0.774495,-62.469317,13.183,508.842,0,0.95,0.13,0,0,0,69.47,0,35.12,35.36,37.1,65.2,3.647,-0.796,0.3497,0.3586,26.296,12.6793,12.3643,63.0285,42.52295,125.37372,0.6007,74.0
112.01,13.85,0.71,0.036,0.004,2.5,0.0,Y,5,388104525,2,4672607178880426624,55.93362,-65.193781,11.6035,302.448,0,1.0,0.12,0,0,0,266.78,0,34.89,35.07,14.7,22.2,0.413,-0.79,0.3505,0.3045,25.279,10.6783,12.2908,9.5738,5.05226,13.12912,0.6816,136.0
113.01,14.2,0.15,0.046,0.006,3.37,0.0,Y,5,97409519,2,6614751532833886464,332.71434,-30.749719,12.1893,448.637,0,1.17,0.16,0,0,0,24.27,0,35.12,35.38,19.1,35.1,6.17,-0.797,0.3815,0.3117,26.791,11.0277,13.4969,183.6011,115.40815,433.45131,0.3646,104.0
114.01,10.44,0.51,0.043,0.005,3.29,0.0,Y,5,25155310,2,4666498154837086208,63.374715,-69.226592,10.6103,216.526,0,1.01,0.12,0,0,0,527.37,0,34.68,35.04,6.9,16.1,0.164,-0.796,0.3634,0.3708,25.181,12.9917,12.7346,4.6544,2.73896,6.45855,0.7008,123.0
115.01,10.39,0.25,0.054,0.008,4.74,0.0,Y,5,281541555,2,4919771654727611008,6.70263,-56.316103,13.0417,453.808,0,0.96,0.13416407865,0,0,0,89.49,0,35.03,35.27,33.5,57.3,2.605,-0.792,0.3815,0.3647,25.976,12.8634,13.4543,41.0934,26.94891,84.28814,0.6207,50.0
116.01,11.76,0.72,0.036,0.004,2.8,0.0,Y,5,238176110,2,6386751579018596864,357.84642,-70.152861,11.0443,149.942,0,0.81,0.1,0,0,0,67.36,0,34.37,34.61,10.4,18.4,1.359,-0.793,0.3642,0.3225,25.602,11.1617,12.6037,16.3427,5.9531,10.91345,0.7728,236.0
117.01,16.47,0.92,0.046,0.005,3.59,0.0,Y,5,322307342,2,4904279261014267648,15.00609,-58.904725,11.7806,603.955,0,1.02,0.12,0,0,0,39.45,0,35.44,35.69,15.2,27.2,3.34,-0.796,0.2785,0.357,26.823,12.7402,9.9382,202.4121,151.95069,395.76828,0.558,0.0
118.01,4.76,0.29,0.064,0.008,6.03,0.0,Y,2,266980320,2,6492940453524576128,349.55925,-56.903986,9.179,94.1719,0,0.97,0.12,0,0,0,44.11,0,34.16,34.67,3.0,9.5,1.275,-0.79,0.3363,0.3673,25.737,12.7356,11.6589,27.4406,11.87103,18.6595,0.6385,91.0
119.01,1.97,0.12,0.058,0.007,5.54,0.0,Y,1,278683844,2,5484357574075622784,99.23841,-58.016153,9.2789,66.6187,0,0.86,0.1,0,0,0,525.54,0,33.67,34.3,2.1,9.0,0.102,-0.795,0.4123,0.3591,24.55,12.3181,14.1424,1.2018,0.26403,0.39601,0.8186,50.0
119.02,1.73,0.11,0.09,0.011,10.69,0.0,Y,4,278683844,2,5484357574075622784,99.23841,-58.016153,9.2789,66.6187,0,0.86,0.1,0,0,0,525.54,0,33.67,34.3,2.1,9.0,0.102,-0.795,0.4123,0.3591,24.55,12.3181,14.1424,1.2018,0.26403,0.39601,0.8181,34.0
120.01,12.22,1.48,0.099,0.012,11.54,0.0,Y,3,394137592,2,4707634458245031552,4.44717,-66.358928,7.1062,79.5702,0,0.96,0.12,0,0,0,25.37,0,34.67,34.94,2.0,3.7,1.051,-0.79,0.287,0.3422,26.19,11.9579,10.0278,77.6201,40.61436,66.8426,0.5914,258.0
121.01,15.96,0.76,0.123,0.016,14.76,0.0,M,5,207081058,2,6571502449115103232,331.8675,-41.815511,9.9358,182.169,0,1.14,0.15,0,0,0,42.58,0,34.58,34.97,4.2,10.2,1.407,-0.79,0.333,0.3077,25.993,10.7606,11.6463,49.5596,24.63368,54.71369,0.1685,0.0
122.01,2.71,0.51,0.039,0.002,5.08,0.0,Y,2,231702397,2,6411096106487783296,332.94825,-58.946086,13.084,62.118,0,0.315858,0.02,0,0,0,66.52,0,33.33,33.59,36.4,66.2,4.069,-0.803,0.3531,0.3279,25.163,11.0153,11.8617,2.5514,0.67932,1.00953,0.9409,79.0
123.01,17.22,0.87,0.047,0.007,3.31,0.0,Y,3,290131778,2,6790773586275235200,319.69959,-26.616375,7.87598,161.498,0,1.263,0.2,0,0,0,43.99,0,35.17,35.35,3.1,4.7,0.726,-0.798,0.3618,0.3538,26.568,12.5078,12.79,99.1355,66.13172,206.12573,0.3059,0.0
124.01,35.29,-99.0,0.04,0.008,1.84,0.0,M,5,29831208,2,4656539225192186112,66.58263,-67.806353,11.1311,809.252,0,2.44862205491,0.520542674418,0,0,0,241.97,0,35.84,36.04,11.5,18.3,0.398,-0.79,0.2283,0.3897,26.092,14.0466,8.2265,61.7083,51.81697,118.59135,0.1414,0.0
125.01,3.31,0.23,0.053,0.006,4.65,0.0,Y,1,52368076,2,4698692744355471616,23.59341,-66.67635,10.1985,111.059,0,0.91,0.11,0,0,0,69.55,0,34.15,34.56,5.3,13.7,1.079,-0.79,0.3097,0.3577,25.459,12.361,10.7026,14.4419,5.33586,7.08825,0.6625,61.0
125.02,2.95,0.3,0.083,0.01,9.15,0.0,Y,2,52368076,2,4698692744355471616,23.59341,-66.67635,10.1985,111.059,0,0.91,0.11,0,0,0,69.55,0,34.15,34.56,5.3,13.7,1.079,-0.79,0.3097,0.3577,25.459,12.361,10.7026,14.4419,5.33586,7.08825,0.663,42.0
125.03,2.88,0.58,0.14,0.017,19.98,0.0,Y,1,52368076,2,4698692744355471616,23.59341,-66.67635,10.1985,111.059,0,0.91,0.11,0,0,0,69.55,0,34.15,34.56,5.3,13.7,1.079,-0.79,0.3097,0.3577,25.459,12.361,10.7026,14.4419,5.33586,7.08825,0.6634,31.0
126.01,13.79,0.74,0.042,0.005,3.04,0.0,Y,5,70440470,2,6596925769287980416,339.489285,-35.154203,12.7923,573.027,0,1.09,0.14,0,0,0,41.02,0,35.26,35.55,28.5,55.2,5.523,-0.797,0.3641,0.2696,26.719,9.5829,12.9421,149.5455,92.404,398.80374,0.4762,77.0
127.01,10.33,0.33,0.036,0.002,3.8,0.0,Y,5,234523599,2,4710594412266148352,15.55188,-61.756133,14.1266,140.225,0,0.44159,0.02,0,0,0,90.31,0,33.88,34.32,66.1,180.7,6.226,-0.792,0.3716,0.3171,25.206,10.8843,12.7548,7.1868,1.49762,2.26387,0.9169,143.0
128.01,2.22,0.11,0.059,0.008,4.94,0.0,Y,1,391949880,2,4621607053580909568,79.520955,-80.964383,7.9849,68.4727,0,1.13,0.15,0,0,0,217.99,0,34.18,34.53,2.0,4.4,0.138,-0.797,0.3499,0.3033,25.18,10.4743,12.0822,4.4281,1.37004,2.35873,0.4544,66.0
129.01,5.92,0.78,0.017,0.002,0.98,0.0,Y,3,201248411,2,4923860051276772608,0.185625,-54.830822,9.9005,61.7856,0,0.7,0.09,0,0,0,88.31,0,33.7,34.17,4.7,13.8,0.861,-0.794,0.3708,0.3153,25.185,10.7722,12.6719,5.5963,0.64969,0.87432,0.8617,347.0
130.01,2.31,0.61,0.124,0.018,14.34,0.0,Y,3,263003176,2,4617759514501503616,12.546795,-83.743767,7.4371,57.5846,0,1.23,0.18,0,0,0,118.46,0,34.32,34.49,2.3,3.4,0.214,-0.791,0.2974,0.3197,25.211,11.0251,10.2572,7.4888,2.2675,2.98577,0.4513,65.0
131.01,9.31,1.97,0.061,0.008,6.24,0.0,M,5,235037761,3,6486330636294767232,353.828715,-64.561917,9.8567,55.6,0,0.79,0.105055864633,0,0,0,25.38,2,33.57,34.1,4.1,14.0,2.359,-1.3,0.0,0.0,43.256,0.0779,0.1158,41.5467,6.82111,12.69517,0.1952,423.0
132.01,3.52,0.93,0.031,0.004,2.11,0.0,Y,2,89020549,2,6520880040423258240,338.39967,-43.436872,10.8061,163.678,0,0.91,0.11,0,0,0,44.13,0,34.52,34.72,9.9,16.0,1.914,-0.79,0.3104,0.335,25.779,11.6309,10.7785,30.0574,12.80861,20.23115,0.6341,59.0
133.01,2.2,0.64,0.07,0.009,8.2,0.0,Y,2,219338557,2,6489346046933733632,354.39738,-58.955078,9.9762,48.6326,0,0.67,0.09,0,0,0,39.94,0,33.48,33.86,4.8,11.4,1.608,-0.792,0.3441,0.3419,25.204,11.5751,11.6514,7.0697,0.73769,0.82936,0.8586,65.0
134.01,1.74,0.14,0.02,0.001,1.4,0.0,Y,1,234994474,2,6491962296196145664,350.028585,-60.065731,9.22978,25.1496,0,0.58564,0.02,0,0,0,42.32,0,32.84,33.44,2.1,8.3,1.116,-0.802,0.3691,0.3348,25.169,11.1962,12.3424,3.0198,1.05877,1.84055,0.9386,135.0
135.01,16.98,0.69,0.057,0.01,4.13,0.0,Y,5,267263253,2,4684205720883329920,7.32891,-76.304033,9.2205,196.852,0,1.46,0.25,0,0,0,67.43,0,34.72,35.2,2.6,7.8,0.716,-0.79,0.3323,0.33,25.976,11.6148,11.6969,47.6206,28.4853,71.65563,0.3184,0.0
136.01,1.35,0.18,0.006,0.001,0.46,0.0,Y,1,410153553,2,6385548541499112448,340.496205,-69.172108,11.9238,14.8846,0,0.157909,0.02,0,0,0,66.56,2,32.27,32.49,19.1,31.5,2.227,-0.797,0.295,0.3278,24.077,10.6493,9.5857,0.3407,0.23169,0.60961,0.9978,50.0
139.01,3.08,0.31,0.086,0.011,11.07,0.0,Y,1,62483237,2,6598814657249555328,336.40242,-34.909714,9.3636,42.4061,0,0.69,0.09,0,0,0,42.61,0,33.35,33.92,2.7,10.1,1.416,-0.791,0.358,0.3368,25.209,11.4258,12.1419,7.337,0.44142,0.50009,0.8582,106.0
140.01,12.74,22.25,0.036,0.005,2.28,0.0,M,3,140068425,2,6560658000290148608,330.301785,-49.060078,9.7828,337.105,0,1.2,0.18,0,0,0,44.14,0,35.15,35.61,3.9,11.4,1.44,-0.797,0.3279,0.3704,26.733,13.1882,11.6757,155.7689,116.30376,369.47882,0.165,144.0
141.01,1.61,0.79,0.02,0.002,1.01,0.0,Y,1,403224672,2,6407428994690988928,338.98371,-59.864828,7.384,48.0883,0,1.04,0.13,0,0,0,67.42,0,34.16,34.4,2.2,3.8,0.422,-0.79,0.3197,0.3495,25.359,12.0227,10.9975,11.1164,3.05954,3.80609,0.7221,95.0
142.01,12.69,5.38,0.015,0.0,0.85,0.0,Y,3,425934411,2,4901321849613348736,4.60587,-62.847875,14.7109,320.237,0,0.594628,0.02,0,0,0,90.31,0,34.75,34.84,161.7,199.8,7.064,-0.792,0.3649,0.3056,25.641,10.6465,12.7124,18.5651,8.28472,19.03564,0.9057,132.0
143.01,17.3,0.84,0.038,0.006,2.31,0.0,Y,5,25375553,2,6813902839862151936,328.76775,-22.6126,9.77486,298.109,0,1.336,0.22,0,0,0,44.08,0,35.04,35.56,3.9,13.0,1.637,-0.797,0.3097,0.3459,26.701,12.3017,11.0135,142.2186,101.17126,290.40936,0.297,0.0
144.01,2.15,0.11,0.069,0.009,6.27,0.0,Y,1,261136679,2,4623036865373793408,84.299295,-80.464603,5.1054,18.2702,0,1.1,0.14,1,0,0,257.27,0,34.1,34.4,1.6,3.3,0.089,-0.802,0.316,0.3445,25.169,11.8511,10.8706,2.9606,0.80496,1.00019,0.7145,214.0
146.01,-99.0,-99.0,0.092,0.024,6.3,0.0,N,5,355636844,2,6496578600061891712,358.302045,-56.013253,10.7124,739.632,0,2.63170365795,0.69312616327,0,0,0,35.45,0,35.7,36.11,6.8,17.3,2.581,-0.793,0.3659,0.3353,27.086,12.1082,13.2121,478.2067,384.4281,2350.8045,0.0173,0.0
147.01,32.25,3.78,0.044,0.005,3.42,0.0,N,5,220435095,2,4762555785607165824,73.641465,-57.513453,11.8999,820.079,0,1.0,0.12,0,0,0,275.27,0,35.74,35.92,18.3,27.5,0.466,-0.791,0.365,0.2807,25.96,10.0838,13.1101,43.5984,30.99549,175.29423,0.0978,0.0
148.01,8.24,0.71,0.059,0.008,4.87,0.0,Y,3,393940766,2,6594248591617970560,338.320785,-38.159828,11.7835,395.257,0,1.13,0.15,0,0,0,16.16,0,35.08,35.32,15.7,27.0,7.556,-0.796,0.3777,0.3473,26.883,12.2684,13.3414,241.272,157.32467,519.2451,0.3544,57.0
149.01,-99.0,-99.0,0.05,0.01,3.34,0.0,Y,3,260985861,2,4621665155898448768,76.635165,-80.768008,10.8727,380.81,0,1.52833668871,0.301188794985,0,1,0,153.49,0,35.29,35.49,11.5,18.3,0.615,-0.795,0.329,0.3718,26.028,13.1945,11.6751,36.2561,26.13035,75.82861,0.3237,0.0
150.01,13.87,0.62,0.066,0.008,5.86,0.0,Y,3,271893367,2,5262709709389254528,112.96542,-73.606036,10.9031,336.267,0,1.1,0.14,0,0,0,357.62,0,35.09,35.33,9.6,16.6,0.249,-0.799,0.3814,0.3743,25.684,13.2251,13.475,11.788,8.04192,26.11806,0.5202,106.0
153.01,13.82,-99.0,0.083,0.015,7.63,0.0,M,5,231081369,2,4656694187611949824,68.073795,-66.9163,11.7349,436.225,0,1.30909721407,0.232594066992,0,0,0,98.95,0,35.19,35.39,15.7,24.7,1.161,-0.805,0.2979,0.3822,26.481,13.526,10.5426,48.4325,34.18032,77.23236,0.1592,86.0
155.01,6.43,0.6,0.067,0.01,5.45,0.0,Y,3,129637892,2,6583751420965707648,321.115005,-37.850181,9.0284,187.131,0,1.35,0.21,0,0,0,18.7,0,34.75,35.25,2.5,8.1,2.494,-0.797,0.3221,0.3732,26.804,13.1549,11.3557,190.2745,125.27721,290.63749,0.2846,93.0
157.01,13.04,0.7,0.032,0.004,2.08,0.0,Y,3,140691463,2,4624979393181971328,73.701465,-76.680606,12.0166,355.683,0,1.0,0.13,0,0,0,363.41,0,34.97,35.16,18.4,28.0,0.383,-0.79,0.3911,0.3048,25.23,10.7182,13.7496,8.2808,4.61257,15.2534,0.6874,113.0
159.01,17.38,0.79,0.055,0.01,3.76,0.0,Y,3,394657039,2,4626444453769772160,51.78225,-78.549831,10.5132,347.593,0,1.53,0.27,0,0,0,91.31,0,35.21,35.46,8.3,15.0,0.888,-0.791,0.3237,0.3629,26.09,12.8672,11.4774,56.6977,39.95657,111.61802,0.3166,0.0
161.01,5.92,0.13,0.041,0.007,2.77,0.0,Y,3,348770361,2,4618875523099627648,46.68654,-82.316369,11.4964,333.651,0,1.22334205672,0.196977156036,0,0,0,111.0,0,34.93,35.25,11.9,24.8,1.08,-0.79,0.3114,0.3347,25.799,11.7967,10.9758,31.6658,19.58023,45.92366,0.406,60.0
163.01,14.54,0.68,0.057,0.01,4.23,0.0,Y,3,179317684,2,4651366259202463104,79.768245,-71.895528,10.8719,411.719,0,1.41,0.24,0,0,0,382.86,0,35.23,35.57,8.8,18.9,0.248,-0.793,0.3664,0.3653,25.608,12.9952,13.033,16.7261,12.26124,46.17341,0.3286,0.0
165.01,12.46,0.96,0.088,0.017,7.76,0.0,M,5,350743714,2,4765618612685018368,88.886205,-57.290744,9.6686,210.311,0,1.49450382384,0.28578347809,0,0,0,216.45,0,34.52,35.04,2.2,7.2,0.215,-0.79,0.3337,0.343,25.359,12.02,11.6914,11.1648,6.2547,13.65844,0.1618,159.0
166.01,9.86,3.27,0.057,0.007,5.06,0.0,Y,3,147203645,2,6577791758704836480,323.19609,-44.018036,10.7258,172.157,0,0.94,0.12,0,0,0,18.46,0,34.5,34.78,8.2,15.6,4.412,-0.79,0.3946,0.3301,26.197,11.4805,13.7258,79.3855,35.50506,81.88872,0.5887,138.0
167.01,-99.0,-99.0,0.056,0.009,4.45,0.0,Y,3,149990841,2,5476760056108292352,90.662505,-64.819483,11.6349,310.951,0,1.18242944408,0.18530567527,0,0,0,266.32,0,34.95,35.08,16.1,22.0,0.413,-0.79,0.3503,0.3343,25.287,11.7272,12.2883,9.7495,5.5039,13.54749,0.4157,0.0
168.01,3.41,0.29,0.031,0.004,2.31,0.0,Y,1,369457671,2,6778010592741413376,311.643585,-37.904397,11.5147,130.977,0,0.74,0.09,0,0,0,23.3,0,34.27,34.44,16.9,24.9,5.13,-0.79,0.3752,0.2827,25.828,9.7365,12.9226,33.8598,8.43296,15.66027,0.8297,69.0
169.01,11.05,0.57,0.034,0.004,2.26,0.0,Y,3,183120439,2,4684513614202233728,16.778715,-75.198944,11.788,407.84,0,1.05,0.13,0,0,0,64.31,0,35.03,35.42,12.9,31.9,2.27,-0.79,0.3358,0.3401,26.169,12.045,11.895,74.3332,49.88244,148.54044,0.49,87.0
170.01,13.81,0.66,0.048,0.006,3.71,0.0,Y,3,394698182,2,4615605055826120448,54.98958,-83.088517,11.9692,428.915,0,1.1,0.14,0,0,0,108.79,0,35.15,35.36,18.5,29.8,1.281,-0.79,0.3701,0.3828,25.897,13.5344,13.0866,39.7453,27.75769,86.9082,0.5042,97.0
171.01,13.58,0.8,0.022,0.003,1.24,0.0,Y,3,309257814,2,5277301568721502848,124.26942,-63.213403,11.6626,256.345,0,0.88,0.11,0,1,0,143.12,0,34.93,35.26,23.2,49.5,1.396,-0.791,0.3815,0.3466,25.717,12.2213,13.4523,25.1221,15.93172,50.87019,0.7603,203.0
171.02,10.28,2.85,0.028,0.003,1.81,0.0,N,5,309257814,2,5277301568721502848,124.26942,-63.213403,11.6626,256.345,0,0.88,0.11,0,1,0,143.12,0,34.93,35.26,23.2,49.5,1.396,-0.791,0.3815,0.3466,25.717,12.2213,13.4523,25.1221,15.93172,50.87019,0.112,125.0
172.01,10.92,0.94,0.089,0.011,9.48,0.0,Y,4,29857954,2,6801474136516893184,316.63188,-26.692867,10.7379,342.831,0,1.031,0.13,0,0,0,18.37,0,35.12,35.41,8.5,16.7,4.534,-0.796,0.3544,0.2788,26.9,9.8734,12.5507,254.437,151.53353,549.71562,0.5482,59.0
173.01,12.15,0.51,0.211,0.034,29.75,0.0,Y,3,270341214,2,4631997507182253184,33.458835,-80.582711,8.8784,152.023,0,1.41,0.23,0,0,0,117.34,0,34.65,35.03,2.7,6.4,0.359,-0.791,0.3658,0.3055,25.649,10.7009,12.814,20.2073,10.41542,27.90811,0.3259,129.0
174.01,2.24,0.16,0.122,0.014,17.67,0.0,Y,1,425997655,2,4674216245427964416,55.459035,-62.767267,8.7513,39.0341,0,0.78,0.09,0,0,0,189.48,0,33.59,33.82,3.1,5.2,0.182,-0.795,0.3318,0.327,24.602,11.059,11.22,1.3819,0.17515,0.2037,0.8159,72.0
174.02,1.68,0.97,0.173,0.02,29.8,0.0,Y,4,425997655,2,4674216245427964416,55.459035,-62.767267,8.7513,39.0341,0,0.78,0.09,0,0,0,189.48,0,33.59,33.82,3.1,5.2,0.182,-0.795,0.3318,0.327,24.602,11.059,11.22,1.3819,0.17515,0.2037,0.8155,41.0
174.03,1.18,0.98,0.095,0.011,12.16,0.0,Y,1,425997655,2,4674216245427964416,55.459035,-62.767267,8.7513,39.0341,0,0.78,0.09,0,0,0,189.48,0,33.59,33.82,3.1,5.2,0.182,-0.795,0.3318,0.327,24.602,11.059,11.22,1.3819,0.17515,0.2037,0.8164,6.0
174.04,0.81,0.77,0.045,0.005,3.98,0.0,Y,2,425997655,2,4674216245427964416,55.459035,-62.767267,8.7513,39.0341,0,0.78,0.09,0,0,0,189.48,0,33.59,33.82,3.1,5.2,0.182,-0.795,0.3318,0.327,24.602,11.059,11.22,1.3819,0.17515,0.2037,0.8168,10.0
174.05,0.93,0.53,0.072,0.008,7.91,0.0,Y,1,425997655,2,4674216245427964416,55.459035,-62.767267,8.7513,39.0341,0,0.78,0.09,0,0,0,189.48,0,33.59,33.82,3.1,5.2,0.182,-0.795,0.3318,0.327,24.602,11.059,11.22,1.3819,0.17515,0.2037,0.8173,8.0
175.01,1.25,0.59,0.031,0.002,3.69,0.0,Y,1,307210830,3,5271055243163629056,124.53288,-68.314467,9.41242,10.6194,0,0.29,0.02,0,0,0,314.56,6,32.17,32.76,3.0,11.6,0.003,-2.951,0.5621,0.2327,94.28,7.5635,18.2739,0.0003,0.00018,0.00197,1.0,29.0
175.02,1.72,0.12,0.049,0.003,7.45,0.0,Y,4,307210830,3,5271055243163629056,124.53288,-68.314467,9.41242,10.6194,0,0.29,0.02,0,0,0,314.56,6,32.17,32.76,3.0,11.6,0.003,-2.951,0.5621,0.2327,94.28,7.5635,18.2739,0.0003,0.00018,0.00197,0.9996,229.0
175.03,0.95,0.05,0.022,0.002,2.25,0.0,Y,4,307210830,3,5271055243163629056,124.53288,-68.314467,9.41242,10.6194,0,0.29,0.02,0,0,0,314.56,6,32.17,32.76,3.0,11.6,0.003,-2.951,0.5621,0.2327,94.28,7.5635,18.2739,0.0003,0.00018,0.00197,0.9991,39.0
176.01,10.42,7.73,0.084,0.006,16.16,0.0,N,5,272086159,3,5263409067503771392,115.003455,-72.205678,13.4004,65.9528,0,0.3,0.02,0,0,0,481.27,86,33.33,33.57,43.8,76.7,29.835,-1.81,0.069,0.0504,59.888,1.7137,2.3004,7.938,0.01203,0.90171,0.1343,231.0
177.01,2.13,0.39,0.032,0.001,2.85,0.0,Y,1,262530407,3,4933912198893332224,20.438415,-46.714722,9.49275,22.4751,0,0.52,0.02,0,0,0,61.58,2,32.87,33.32,3.6,10.0,2.453,-0.797,0.2915,0.458,25.179,15.1927,9.6153,4.2328,2.46535,4.15441,0.9315,150.0
178.01,2.92,0.38,0.06,0.007,6.56,0.0,Y,1,251848941,2,2318295979126499200,7.302,-30.454117,10.42,62.699,0,0.68,0.08,0,0,0,45.88,0,33.71,34.04,7.4,15.8,1.897,-0.79,0.311,0.3365,25.238,11.453,10.5873,8.5339,0.2604,0.248,0.855,79.0
178.02,3.75,1.52,0.13,0.015,20.71,0.0,Y,4,251848941,2,2318295979126499200,7.302,-30.454117,10.42,62.699,0,0.68,0.08,0,0,0,45.88,0,33.71,34.04,7.4,15.8,1.897,-0.79,0.311,0.3365,25.238,11.453,10.5873,8.5339,0.2604,0.248,0.8555,74.0
178.03,2.12,1.75,0.08,0.009,9.96,0.0,Y,4,251848941,2,2318295979126499200,7.302,-30.454117,10.42,62.699,0,0.68,0.08,0,0,0,45.88,0,33.71,34.04,7.4,15.8,1.897,-0.79,0.311,0.3365,25.238,11.453,10.5873,8.5339,0.2604,0.248,0.8559,44.0
178.04,1.51,1.69,0.038,0.004,3.24,0.0,Y,5,251848941,2,2318295979126499200,7.302,-30.454117,10.42,62.699,0,0.68,0.08,0,0,0,45.88,0,33.71,34.04,7.4,15.8,1.897,-0.79,0.311,0.3365,25.238,11.453,10.5873,8.5339,0.2604,0.248,0.8564,41.0
179.01,2.68,0.7,0.048,0.006,4.14,0.0,Y,1,207141131,2,4728513943538448512,44.262,-56.191869,8.1796,38.5653,0,0.85,0.1,0,0,0,85.71,0,33.8,34.05,3.1,5.5,0.435,-0.796,0.3315,0.3265,25.181,11.1159,11.2885,4.6517,0.17159,0.18098,0.7999,142.0
181.01,7.06,0.52,0.049,0.006,4.53,0.0,Y,2,76923707,2,6552346035980010624,352.172535,-34.491411,10.4654,96.2338,0,0.76,0.09,0,0,0,45.65,0,34.05,34.37,7.3,15.3,1.793,-0.79,0.3575,0.3581,25.49,12.308,12.288,15.5538,4.08973,5.53827,0.7741,179.0
182.01,11.62,0.68,0.029,0.005,1.77,0.0,M,5,76989773,2,6551292978718711168,353.293995,-35.463992,9.683,107.399,0,1.06600059409,0.165534837135,0,0,0,45.69,0,34.02,34.41,2.7,6.4,0.879,-0.793,0.3513,0.2912,25.611,10.0187,12.0892,16.769,4.03006,6.59521,0.1787,396.0
185.01,15.49,0.79,0.02,0.003,0.94,0.0,Y,4,100100827,2,4955371367334610048,24.354465,-45.677794,8.8287,123.483,0,1.2,0.17,0,0,0,85.2,0,34.4,35.0,2.1,8.5,0.612,-0.79,0.3269,0.3394,25.718,11.8796,11.4403,26.1746,14.19441,29.38343,0.4424,0.0
186.01,2.63,0.33,0.191,0.024,35.61,0.0,Y,3,279741379,2,4673947174316727040,51.75021,-63.500167,6.9934,16.32,0,0.73,0.09,0,0,0,169.13,0,33.52,33.83,3.0,6.2,0.226,-0.795,0.3384,0.3505,24.648,11.8576,11.4474,1.5732,0.20169,0.22281,0.8973,155.0
186.02,1.0,0.55,0.069,0.009,7.79,0.0,Y,1,279741379,2,4673947174316727040,51.75021,-63.500167,6.9934,16.32,0,0.73,0.09,0,0,0,169.13,0,33.52,33.83,3.0,6.2,0.226,-0.795,0.3384,0.3505,24.648,11.8576,11.4474,1.5732,0.20169,0.22281,0.8968,16.0
188.01,3.44,0.49,0.023,0.004,1.16,0.0,M,5,280830734,2,4645797134023714688,44.55558,-70.760786,9.4668,210.812,0,1.26,0.2,0,0,0,112.13,0,34.72,35.08,2.8,6.5,0.363,-0.791,0.3684,0.3141,25.686,11.0172,12.9243,23.078,12.50948,34.61142,0.1605,72.0
189.01,8.28,0.48,0.035,0.005,2.19,0.0,M,5,278866211,2,5497106965452682752,100.807785,-55.244378,10.2638,181.879,0,1.21,0.18,0,0,0,210.57,0,35.04,35.21,16.4,24.0,0.549,-0.793,0.3897,0.343,25.589,12.077,13.7206,15.7493,9.69267,30.89242,0.1699,180.0
190.01,11.77,0.54,0.094,0.012,10.02,0.0,Y,3,166739520,2,4746157737910069888,36.775785,-50.284425,9.6411,157.963,0,1.1,0.14,0,0,0,86.39,0,34.4,35.0,2.8,11.1,0.761,-0.79,0.3128,0.3585,25.718,12.5481,10.9482,25.8819,14.54538,27.30479,0.5118,153.0
191.01,12.75,0.75,0.079,0.01,8.16,0.0,Y,3,183532609,2,2312679845530628096,359.90088,-35.031336,9.1468,89.9606,0,0.99,0.12,0,0,0,45.92,0,34.17,34.46,3.2,6.3,0.912,-0.792,0.3578,0.3714,25.639,12.7983,12.3295,18.3644,5.97258,8.4619,0.6541,272.0
192.01,6.79,0.45,0.047,0.006,3.92,0.0,Y,3,183537452,2,6534414719318224512,357.87921,-39.907122,10.2499,87.5953,0,0.88,0.11,0,0,0,45.88,0,33.88,34.34,4.8,13.7,1.666,-0.79,0.3603,0.3348,25.466,11.4983,12.3738,14.7277,3.39614,4.79988,0.7759,190.0
193.01,4.51,0.11,0.016,0.002,0.79,0.0,Y,1,183985250,2,2307504062045842688,358.66887,-37.628225,9.1031,80.4373,0,0.93,0.13,0,0,0,45.92,0,34.03,34.6,2.9,10.4,1.297,-0.791,0.4013,0.3082,25.693,10.6638,13.8851,23.6541,8.2021,17.52609,0.6474,203.0
194.01,16.24,0.09,0.061,0.011,4.9,0.0,Y,3,211438925,2,2359978293136820864,5.16054,-23.935789,10.248,211.877,0,1.27785349051,0.221914580845,0,0,0,43.74,0,34.55,35.14,3.8,14.8,1.838,-0.79,0.3353,0.3679,26.117,12.9271,11.782,65.9846,40.86183,93.11521,0.313,0.0
195.01,13.33,0.63,0.032,0.004,2.07,0.0,Y,3,230982885,2,4911563216311083392,24.60513,-55.772,9.9696,151.068,0,1.01,0.13,0,0,0,46.17,0,34.44,34.88,4.6,12.6,1.485,-0.795,0.3623,0.2772,26.053,9.6673,12.6372,38.8764,16.70534,42.12923,0.6238,280.0
196.01,11.66,2.51,0.024,0.004,1.16,0.0,Y,3,234519192,2,4708765409033060224,14.55171,-64.761542,8.0674,292.32,0,1.4,0.24,0,0,0,64.92,0,35.45,35.73,2.1,4.1,0.456,-0.797,0.3495,0.3413,26.68,12.1954,12.4871,134.5786,100.02518,406.90692,0.2984,187.0
197.01,8.36,0.81,0.139,0.029,14.28,0.0,Y,4,441462736,2,2388463203438164096,353.03316,-21.8012,7.3566,95.5483,0,1.77154606275,0.366196668472,0,0,0,45.85,0,34.72,35.17,2.0,5.5,0.805,-0.79,0.3449,0.3343,26.122,11.7588,12.1315,66.6556,39.57508,102.16073,0.2481,236.0
198.01,1.48,0.58,0.07,0.003,10.22,0.0,Y,1,12421862,2,2333676738049780352,2.271495,-27.121744,9.92801,23.7262,0,0.4437,0.02,0,0,0,44.08,0,33.0,33.32,6.5,13.6,1.584,-0.805,0.3533,0.3052,25.159,10.169,11.7735,2.3009,0.87409,1.70015,0.9426,9.0
199.01,10.13,0.61,0.417,0.052,104.87,0.0,Y,1,309792357,2,4762582895440787712,80.10588,-59.895433,10.0391,102.27,0,0.88,0.11,0,0,0,483.1,0,34.12,34.52,5.1,12.7,0.147,-0.806,0.2816,0.3372,25.151,11.6419,9.7216,1.9805,0.65796,0.7942,0.8137,80.0
200.01,6.5,0.5,0.078,0.01,8.14,0.0,Y,3,410214986,3,6387058411482257536,354.915465,-69.196042,7.8541,44.0622,0,0.94,0.12,0,0,0,67.41,21,34.09,34.26,3.4,5.1,2.799,-1.156,0.0452,0.2235,38.99,7.7014,1.5748,179.19,38.16497,17.06818,0.715,268.0
201.01,10.86,0.52,0.302,0.048,52.98,0.0,Y,1,350618622,2,4767547667180525696,87.40179,-54.910422,8.5822,113.825,0,1.31,0.21,1,0,0,529.09,0,34.62,34.75,3.4,4.6,0.056,-0.803,0.3444,0.3222,25.167,11.1964,11.9686,2.7541,1.17531,2.23816,0.4322,126.0
201.02,1.49,1.04,0.07,0.011,5.85,0.0,Y,2,350618622,2,4767547667180525696,87.40179,-54.910422,8.5822,113.825,0,1.31,0.21,1,0,0,529.09,0,34.62,34.75,3.4,4.6,0.056,-0.803,0.3444,0.3222,25.167,11.1964,11.9686,2.7541,1.17531,2.23816,0.4317,4.0
202.01,9.63,1.76,0.025,0.003,1.74,0.0,Y,3,355509914,2,4904072037432148096,15.525045,-59.087725,14.6723,627.339,0,0.73,0.098488578018,0,1,0,90.25,0,34.92,35.2,60.0,115.5,4.555,-0.795,0.3496,0.3282,26.031,11.5525,12.3053,36.0969,21.52109,58.73844,0.8293,55.0
203.01,1.22,0.39,0.159,0.016,51.95,0.01,N,5,259962054,3,4647534190597951232,43.01808,-67.687017,12.2423,24.7894,0,0.2,0.02,0,0,0,148.65,1,32.63,32.89,21.5,38.8,6.707,-0.794,0.4833,0.056,24.703,1.285,16.1941,1.8174,1.37935,1.31568,0.1365,6.0
204.01,2.51,1.93,0.242,0.03,43.83,0.01,Y,1,281781375,2,4903786336207800576,12.976005,-59.343647,9.2182,95.3428,0,0.98,0.12,0,0,0,90.32,0,34.11,34.5,2.7,6.6,0.47,-0.79,0.3358,0.3257,25.296,11.238,11.5845,9.9598,3.11469,4.70051,0.6799,22.0
205.01,2.93,0.25,0.055,0.008,4.25,0.0,Y,1,281575427,2,4918753025923909504,7.975455,-56.965081,9.4525,177.759,0,1.2,0.18,0,0,0,89.91,0,34.61,34.96,3.1,6.8,0.471,-0.791,0.3399,0.3512,25.688,12.2773,11.8824,23.2866,12.57213,26.07577,0.4077,42.0
206.01,1.47,0.11,0.011,0.001,0.74,0.0,Y,1,55650590,2,4665277593852295424,73.738215,-62.521875,12.4312,47.7465,0,0.336144,0.02,0,0,0,524.16,0,33.05,33.39,17.9,38.8,0.317,-0.798,0.343,0.3036,23.91,10.1358,11.4519,0.2268,0.07873,0.14036,0.976,13.0
207.01,27.68,27.68,0.066,0.01,5.65,0.0,N,5,260271203,2,5495046927338722688,94.21809,-58.229797,13.4734,969.506,0,1.18,0.187882942281,0,0,0,260.86,0,35.59,35.88,39.5,76.0,1.169,-0.791,0.3644,0.3197,25.98,11.4712,13.0743,43.0087,32.2316,165.2518,0.0698,0.0
208.01,2.49,0.52,0.155,0.019,22.46,0.0,Y,1,314865962,2,4641499727187369088,53.28159,-72.74405,10.3539,148.372,0,0.98,0.12,0,0,0,289.62,0,34.25,34.74,4.4,13.5,0.251,-0.796,0.2816,0.3838,25.182,13.3343,9.7837,4.8838,2.34446,3.00776,0.6981,17.0
209.01,2.68,0.33,0.049,0.006,4.38,0.0,Y,1,52204645,2,4704688557356511872,19.39416,-66.903067,10.8545,113.387,0,0.81,0.1,0,0,0,89.96,0,34.06,34.41,7.6,17.2,1.022,-0.79,0.2693,0.3173,25.238,10.9171,9.2664,8.5518,2.21341,2.47545,0.791,49.0
210.01,2.15,0.21,0.057,0.004,9.01,0.0,Y,1,141608198,2,4650160717726370816,88.961835,-73.985289,12.5395,42.8091,0,0.311261,0.02,0,0,0,508.31,0,32.99,33.26,21.4,40.2,0.338,-0.798,0.3224,0.3763,23.826,12.5144,10.7245,0.1842,0.08717,0.13487,0.9764,70.0
212.01,4.47,0.78,0.008,0.001,0.34,0.0,Y,3,206609630,3,4717055692347031296,22.55004,-59.583247,12.5595,88.0,0,0.59,0.0538516480713,0,0,0,90.24,12,33.61,33.93,21.3,44.6,2.877,-2.791,0.5073,0.3628,93.567,12.3756,17.119,16.8428,1.47525,5.80028,0.9066,190.0
213.01,2.46,0.87,0.144,0.016,23.52,0.0,Y,1,234345288,2,4644950166473815168,38.88729,-71.624247,9.7806,54.3256,0,0.72,0.08,0,0,0,115.8,0,33.56,34.0,3.9,10.7,0.529,-0.801,0.2791,0.1658,25.171,5.6378,9.4895,3.1466,0.0,0.0,0.8684,48.0
213.02,1.22,1.12,0.069,0.008,7.76,0.0,Y,1,234345288,2,4644950166473815168,38.88729,-71.624247,9.7806,54.3256,0,0.72,0.08,0,0,0,115.8,0,33.56,34.0,3.9,10.7,0.529,-0.801,0.2791,0.1658,25.171,5.6378,9.4895,3.1466,0.0,0.0,0.8679,4.0
214.01,1.75,0.23,0.133,0.017,18.55,0.0,Y,1,167415965,2,5266722205277801984,99.458745,-70.931328,8.0089,38.96,0,0.92,0.12,0,0,0,536.12,0,33.71,34.13,2.1,5.5,0.066,-0.796,0.3165,0.3369,24.428,11.4968,10.8006,0.8625,0.08273,0.0857,0.727,47.0
214.02,0.83,1.02,0.087,0.011,9.7,0.0,Y,1,167415965,2,5266722205277801984,99.458745,-70.931328,8.0089,38.96,0,0.92,0.12,0,0,0,536.12,0,33.71,34.13,2.1,5.5,0.066,-0.796,0.3165,0.3369,24.428,11.4968,10.8006,0.8625,0.08273,0.0857,0.7265,7.0
215.01,3.52,0.38,0.174,0.022,26.29,0.0,Y,1,231912935,2,4900600363827037184,7.318005,-63.790622,10.5011,166.485,0,1.02,0.13,0,0,0,90.25,0,34.51,34.8,7.1,13.9,0.871,-0.792,0.3444,0.3439,25.619,11.9677,11.9868,17.2678,8.1031,15.30049,0.6563,25.0
216.01,9.63,0.66,0.196,0.023,34.55,0.0,Y,1,55652896,2,4664811297844004352,73.98,-63.260331,11.5748,177.945,0,0.84,0.1,0,0,0,508.68,0,34.43,34.65,14.0,23.8,0.229,-0.804,0.3129,0.3062,25.161,10.6113,10.8407,2.3898,0.87865,1.42718,0.811,74.0
216.02,7.4,0.58,0.124,0.015,17.38,0.0,Y,1,55652896,2,4664811297844004352,73.98,-63.260331,11.5748,177.945,0,0.84,0.1,0,0,0,508.68,0,34.43,34.65,14.0,23.8,0.229,-0.804,0.3129,0.3062,25.161,10.6113,10.8407,2.3898,0.87865,1.42718,0.8115,66.0
217.01,4.94,1.3,0.045,0.007,3.14,0.0,N,5,260043723,2,5494716691597142272,91.608705,-58.953703,8.735,142.018,0,1.26,0.2,0,0,0,546.47,0,34.72,34.95,3.2,5.4,0.063,-0.799,0.3375,0.3341,25.177,11.6766,11.795,3.8289,1.98524,4.18203,0.0743,110.0
218.01,1.83,0.12,0.007,0.001,0.44,0.0,Y,1,32090583,3,4667466549703138176,58.422,-68.738628,13.3292,52.3428,0,0.26,0.02,0,1,0,505.33,152,33.02,33.27,31.4,56.7,28.74,-1.669,0.0959,0.0219,54.838,0.7372,3.2016,4.403,0.07339,0.62681,0.98,133.0
220.01,2.7,0.15,0.092,0.011,10.7,0.0,Y,1,150098860,2,5481210874877547904,91.799715,-61.997211,9.6878,90.7402,0,0.9,0.11,0,0,0,461.3,0,34.02,34.46,3.7,10.2,0.13,-0.794,0.3664,0.3547,24.699,12.2238,12.6273,1.832,0.57379,0.86875,0.8146,43.0
221.01,1.67,2.99,0.01,0.001,0.62,0.0,N,5,316937670,2,6495299760663617664,356.49246,-56.344047,12.1535,50.1632,0,0.385618,0.02,0,1,0,65.76,0,33.11,33.37,14.5,26.6,1.97,-0.794,0.3056,0.3824,24.687,12.7601,10.197,1.7472,0.74386,0.97458,0.1316,95.0
222.01,8.86,-99.0,-1.0,-1.0,0.0,0.0,N,5,144440290,2,6531037981670835584,359.162505,-44.719403,8.7635,84.0311,0,1.02,0.13,0,0,0,45.91,0,34.04,34.67,1.9,8.2,1.097,-0.79,0.3492,0.3394,25.727,11.7678,12.108,26.844,10.94268,19.16419,0.1005,0.0
224.01,17.18,2.62,1.247,0.24,705.58,0.0,M,5,70797900,3,2320703325475764864,1.97796,-29.979603,11.1427,64.77016,0,0.52,0.1,0,0,0,44.89,13,33.61,33.93,10.8,22.5,0.035,-4.273,0.8006,0.294,143.728,9.9286,27.002,10.4618,1.52075,6.82698,0.201,0.0
225.01,8.3,-99.0,-1.0,-1.0,0.0,0.0,Y,3,47525799,2,2383924277704397056,343.88037,-24.409733,11.0316,115.742,0,0.796,0.1,0,0,0,45.21,0,34.2,34.4,11.8,18.9,2.045,-0.793,0.2761,0.3392,25.605,11.6691,9.4966,16.4667,4.41859,4.76732,0.7723,0.0
226.01,4.21,-99.0,-1.0,-1.0,0.0,0.0,N,5,47484268,2,6611281298042704512,342.967215,-24.787781,12.4253,51.3563,0,0.378406,0.02,0,0,0,45.28,0,33.27,33.5,26.1,44.3,4.101,-0.801,0.4026,0.3082,25.171,10.325,13.487,3.1553,0.94252,1.86047,0.1303,0.0
227.01,2.43,-99.0,-1.0,-1.0,0.0,0.0,Y,3,2760710,3,2394480109022713856,356.52738,-16.691464,13.8409,52.3436,0,0.21,0.02,0,0,0,45.77,2,33.03,33.41,52.6,125.8,30.468,-0.79,0.4837,0.1164,25.235,3.494,16.0755,8.4053,5.52484,11.36039,0.9778,0.0
228.01,13.75,0.36,0.039,0.005,2.69,0.0,Y,4,77044471,2,2327000400367097984,358.55883,-30.013039,13.2576,757.044,0,1.06,0.147648230602,0,0,0,44.87,0,35.44,35.75,37.0,75.8,6.78,-0.796,0.3572,0.3223,26.82,11.5214,12.7695,200.8621,146.04516,646.31887,0.4722,60.0
229.01,10.93,0.73,0.041,0.005,3.13,0.0,Y,5,120610833,2,2308834780352875904,5.237745,-35.998464,11.5005,211.196,0,0.91,0.11,0,0,0,45.77,0,34.69,34.8,17.1,22.1,2.401,-0.79,0.3675,0.3359,25.83,11.6902,12.7907,34.005,15.69013,32.91878,0.6296,135.0
230.01,3.93,1.57,0.122,0.021,13.34,0.0,N,1,160074939,2,6552981691139772160,346.31916,-36.945639,8.7435,140.941,0,1.36,0.23,0,0,0,42.89,0,34.74,34.86,3.4,4.5,0.725,-0.792,0.3365,0.318,25.975,11.0852,11.732,40.7323,19.03206,38.58516,0.0729,54.0
231.01,12.73,0.64,0.043,0.006,3.36,0.0,Y,4,204376737,2,2385171398768647552,348.157125,-22.674125,11.4779,197.119,0,0.93,0.12,0,0,0,45.79,0,34.45,34.86,10.9,28.5,3.021,-0.794,0.3099,0.347,26.032,12.0963,10.8042,38.2632,19.0161,32.42094,0.6247,169.0
232.01,14.84,0.92,0.024,0.003,1.34,0.0,Y,4,402026209,2,6535499658122055552,353.562915,-42.061781,11.8295,267.206,0,0.97,0.12,0,0,0,64.64,0,34.77,35.02,17.1,30.3,2.172,-0.796,0.3621,0.3759,26.063,13.1625,12.6803,36.4176,21.35371,48.82156,0.6283,0.0
233.01,2.02,0.71,0.072,0.004,11.67,0.0,Y,3,415969908,2,2402715141877299584,343.70862,-18.912444,11.3018,33.773,0,0.36905,0.02,0,0,0,45.85,0,33.05,33.32,12.7,23.4,2.466,-0.805,0.3499,0.308,25.158,10.2623,11.6603,2.25,0.86085,1.64176,0.944,67.0
234.01,11.16,0.5,0.032,0.001,2.84,0.0,Y,3,12423815,2,2335244779070099200,2.56884,-26.282408,14.6253,249.345,0,0.544652,0.02,0,0,0,44.07,0,34.39,34.62,107.9,182.6,12.676,-0.791,0.3039,0.2973,25.718,10.2933,10.5226,25.0763,8.67331,13.62353,0.9048,92.0
235.01,-99.0,-99.0,0.095,0.014,10.09,0.0,Y,3,280095254,2,4640854653163124352,46.197915,-73.396375,9.4688,104.301,0,1.13088078717,0.17,0,0,0,152.48,0,34.2,34.66,3.5,10.1,0.378,-0.791,0.3246,0.3446,25.221,11.9428,11.2516,7.9335,3.23404,5.0598,0.4509,0.0
236.01,23.18,5.06,0.058,0.009,4.53,0.0,N,5,9727392,2,2434381179836445952,358.444755,-10.884958,11.2932,502.927,0,1.29,0.2,0,0,0,45.83,0,35.4,35.62,12.5,21.1,2.316,-0.797,0.347,0.3273,26.732,11.6575,12.3593,155.2096,109.42362,411.05389,0.0471,0.0
237.01,1.74,0.97,0.034,0.004,5.43,0.0,Y,1,305048087,2,2329387852426700800,353.243535,-29.416486,13.4102,38.0749,0,0.180288,0.02,0,0,0,45.72,0,32.86,33.13,45.2,83.0,6.634,-0.795,0.3786,0.3536,24.66,11.7158,12.5437,1.6155,0.81996,1.83355,0.9858,80.0
238.01,1.86,0.21,0.022,0.003,1.27,0.0,Y,1,9006668,2,2405081733281425280,349.23108,-18.606647,9.926601,80.5407,0,0.84,0.1,0,0,0,45.84,0,34.04,34.33,6.2,12.1,1.497,-0.79,0.3708,0.2948,25.459,10.1214,12.7284,14.4627,2.90274,4.70642,0.7763,63.0
239.01,9.76,0.57,0.055,0.008,4.16,0.0,Y,5,9725627,2,2434845586060285824,358.408455,-10.118117,10.9774,353.539,0,1.27,0.19,0,0,0,45.83,0,35.14,35.46,10.4,21.8,2.328,-0.798,0.3629,0.3129,26.627,11.0962,12.8691,115.9569,75.45899,276.8305,0.3019,96.0
240.01,2.98,1.1,0.124,0.015,19.47,0.0,Y,1,101948569,2,4982951791883929472,14.754915,-44.160869,10.7011,74.881,0,0.67,0.08,0,0,0,45.34,0,33.84,34.12,9.2,17.4,1.998,-0.79,0.3718,0.3959,25.292,13.5088,12.6849,9.8704,1.02283,1.06785,0.8515,47.0
241.01,12.98,0.64,0.025,0.003,1.39,0.0,Y,5,77031414,2,2323985539482908416,354.168705,-34.611306,10.9571,232.98,0,1.03,0.12,0,1,0,45.57,0,34.83,35.02,11.5,17.9,2.034,-0.79,0.3417,0.3216,26.003,11.263,11.9649,50.7393,26.89979,62.45796,0.6118,206.0
242.01,20.52,20.52,0.071,0.01,6.34,0.0,N,5,120585579,2,4998332791323679488,4.451415,-38.110856,12.5766,577.489,0,1.19,0.16,0,0,0,25.41,0,35.33,35.5,26.2,39.4,6.767,-0.796,0.2749,0.3682,26.851,13.0715,9.76,219.6179,158.05042,348.01008,0.0596,0.0
243.01,16.43,16.43,0.049,0.008,3.44,0.0,M,5,149010208,2,2319577906605289088,3.394125,-31.334403,11.681,709.175,0,1.31,0.22,0,0,0,44.83,0,35.55,35.85,12.8,25.5,2.739,-0.796,0.3465,0.3508,26.88,12.5762,12.4231,240.7224,186.70498,812.691,0.1521,0.0
244.01,1.31,1.81,0.055,0.003,7.4,0.0,Y,2,118327550,2,5001098681543159040,10.56975,-36.717975,10.3475,22.0337,0,0.399476,0.02,0,0,0,45.86,0,32.86,33.13,8.0,14.9,1.681,-0.795,0.3362,0.3505,24.66,11.6128,11.1374,1.6155,0.815,1.5524,0.9498,10.0
245.01,5.54,0.66,0.095,0.018,8.77,0.0,Y,3,154618248,2,6554931361478622976,345.77916,-33.500472,8.5509,127.272,0,1.50510573766,0.290811081243,0,0,0,42.89,0,34.49,34.9,2.0,5.0,0.82,-0.79,0.3523,0.3341,25.948,11.6597,12.296,43.6605,21.81257,46.94979,0.4251,102.0
246.01,15.1,1.12,0.077,0.011,7.87,0.0,Y,4,158623531,2,4917441922731087488,24.16788,-50.659308,11.2794,169.272,0,1.00077648616,0.137647581384,0,0,0,64.31,0,34.43,34.61,11.7,17.9,1.381,-0.793,0.364,0.3532,25.617,12.2256,12.5995,17.0932,6.68569,11.40971,0.6572,0.0
247.01,14.36,0.77,0.044,0.005,3.43,0.0,Y,4,160148385,2,4990044668377961984,1.04658,-47.360636,11.9116,352.464,0,0.98,0.12,0,0,0,45.79,0,34.97,35.16,17.2,26.7,2.8,-0.79,0.3698,0.3949,26.118,13.8838,13.0021,65.4742,42.66994,110.33282,0.5994,0.0
248.01,2.38,0.56,0.065,0.008,5.99,0.0,Y,1,201793781,2,4743138925656526976,34.68429,-54.859725,8.4642,75.9529,0,1.02,0.12,0,0,0,86.48,0,34.25,34.55,2.9,5.8,0.446,-0.79,0.357,0.3222,25.36,11.1336,12.3349,11.4118,3.82394,6.52364,0.6745,53.0
249.01,2.28,1.38,0.059,0.008,6.62,0.0,Y,2,179985715,2,4987729474846997248,14.080035,-38.949233,11.2738,70.6272,0,0.63,0.08,0,0,0,45.69,0,33.68,33.93,12.1,21.7,2.31,-0.792,0.3202,0.3921,25.203,13.3037,10.8637,6.9841,0.42772,0.36989,0.859,50.0
250.01,12.95,0.65,0.027,0.003,1.63,0.0,Y,4,184240683,2,6533307957785865856,359.349045,-41.277219,11.5464,309.137,0,1.02,0.13,0,0,0,45.89,0,34.87,35.3,12.2,33.4,3.368,-0.798,0.3079,0.3434,26.516,12.1235,10.8681,86.5549,55.59372,130.98148,0.586,146.0
251.01,3.03,0.47,0.058,0.007,4.94,0.0,Y,3,224225541,2,6539037542941988736,353.06208,-37.255864,9.3258,99.523,0,1.04,0.13,0,0,0,45.91,0,34.16,34.6,3.0,8.4,1.081,-0.791,0.3811,0.3301,25.693,11.4208,13.1846,23.6541,8.66217,16.39016,0.647,62.0
253.01,1.34,0.26,0.039,0.005,3.51,0.0,Y,2,322063810,2,4928367189956040960,14.318505,-51.58525,9.3626,30.8431,0,0.63,0.08,0,0,0,45.61,0,33.09,33.51,2.7,7.3,0.955,-0.801,0.328,0.3226,25.171,10.8088,10.9901,3.2148,0.9807,1.43952,0.8946,11.0
254.01,3.28,4.52,0.153,0.023,20.19,0.0,N,5,49687222,2,2436461352756899200,351.705375,-11.725572,9.8343,133.3143,0,1.17702928887,0.1788854382,0,0,0,45.83,0,34.4,34.78,4.6,11.3,1.416,-0.79,0.3523,0.3125,25.814,10.8675,12.2532,32.7901,14.08241,28.9463,0.0769,37.0
255.01,12.07,0.46,0.039,0.005,2.81,0.0,Y,4,204317710,2,2398227794405981568,346.07508,-21.272017,13.7426,745.116,0,1.01,0.13416407865,0,0,0,45.79,0,35.4,35.64,55.3,95.9,7.704,-0.797,0.3305,0.3725,26.744,13.2773,11.7779,160.959,121.5358,399.68114,0.5669,45.0
256.01,1.84,0.11,0.095,0.01,24.74,0.0,Y,5,92226327,2,2371032916186181760,11.24862,-15.274108,11.2991,14.9861,0,0.184589,0.02,0,0,0,39.43,0,32.26,32.61,10.3,23.2,2.882,-0.796,0.292,0.344,24.363,11.2179,9.5205,0.7136,0.47631,1.10305,0.9969,133.0
256.02,1.57,0.21,0.027,0.003,3.78,0.0,Y,5,92226327,2,2371032916186181760,11.24862,-15.274108,11.2991,14.9861,0,0.184589,0.02,0,0,0,39.43,0,32.26,32.61,10.3,23.2,2.882,-0.796,0.292,0.344,24.363,11.2179,9.5205,0.7136,0.47631,1.10305,0.9964,203.0
257.01,6.38,0.3,0.148,0.022,18.39,0.0,Y,3,200723869,2,4747624104168195072,47.517255,-50.832264,7.0286,76.9028,0,1.28,0.19,0,0,0,60.13,0,34.58,35.0,1.6,4.2,0.502,-0.795,0.3519,0.3019,26.051,10.5681,12.3181,37.3495,18.71413,46.64124,0.4264,154.0
259.01,12.26,0.25,0.035,0.004,2.42,0.0,Y,5,12862099,2,2424406513428936832,3.903285,-11.938264,12.3993,364.512,0,0.96,0.12,0,0,0,18.01,0,34.92,35.21,22.2,42.9,9.672,-0.797,0.3807,0.297,26.779,10.457,13.4032,176.9112,99.57205,334.01627,0.5638,95.0
260.01,1.64,1.53,0.095,0.012,13.47,0.0,Y,2,37749396,2,2428162410789155328,4.773,-9.96615,8.4991,20.1852,0,0.63,0.08,0,0,0,18.01,0,32.95,33.39,2.2,5.9,2.005,-0.793,0.3035,0.3193,25.192,10.663,10.1329,6.3088,2.28028,3.35313,0.8928,91.0
261.01,3.04,0.21,0.045,0.005,3.36,0.0,Y,2,63898957,2,2345033662373296768,15.21813,-24.423994,9.03971,114.495,0,1.069,0.13,0,0,0,39.67,0,34.36,34.73,2.8,6.7,1.071,-0.79,0.3519,0.3154,25.835,10.9523,12.2198,34.43,14.16588,27.76986,0.5078,67.0
261.02,3.35,1.27,0.111,0.013,13.04,0.0,Y,1,63898957,2,2345033662373296768,15.21813,-24.423994,9.03971,114.495,0,1.069,0.13,0,0,0,39.67,0,34.36,34.73,2.8,6.7,1.071,-0.79,0.3519,0.3154,25.835,10.9523,12.2198,34.43,14.16588,27.76986,0.5082,48.0
262.01,2.07,2.12,0.095,0.012,11.15,0.0,Y,2,70513361,2,5019835424832215424,32.53467,-31.070628,8.1345,43.932,0,0.91,0.12,0,0,0,40.08,0,33.81,34.18,2.3,5.4,0.886,-0.79,0.3374,0.3525,25.389,12.0476,11.5321,12.3512,1.67876,1.85376,0.7199,62.0
263.01,9.69,0.67,0.01,0.0,0.56,0.0,Y,2,120916706,3,5119203027983398656,37.10829,-25.097328,15.6198,277.404,0,0.44,0.02,0,0,0,39.93,1,34.55,34.67,317.5,421.8,70.024,-0.79,0.2894,0.4409,26.181,15.2644,10.3624,75.438,35.36224,176.75001,0.9008,145.0
264.01,18.25,0.9,0.034,0.004,2.22,0.0,Y,5,122612091,2,5065640460769428224,41.04009,-30.169078,10.4614,434.754,0,1.03,0.13,0,0,0,81.26,0,35.22,35.74,5.2,17.2,1.073,-0.798,0.3531,0.3021,26.602,10.7959,12.6183,108.8319,76.38624,338.95981,0.5794,0.0
265.01,9.34,0.62,0.061,0.008,5.92,0.0,Y,5,159951311,2,4851398799032507776,49.56216,-41.302022,11.7276,212.472,0,0.87,0.11,0,0,0,82.0,0,34.55,34.77,14.8,24.6,1.492,-0.792,0.3382,0.2843,25.631,9.8867,11.7582,17.9192,7.09559,14.7178,0.7715,104.0
266.01,2.36,1.79,0.096,0.012,10.75,0.0,Y,3,164767175,2,5140454049422547200,26.209245,-18.401383,9.45661,101.694,0,1.037,0.13,0,0,0,39.63,0,34.1,34.53,2.9,7.6,1.15,-0.791,0.3559,0.3022,25.696,10.4366,12.2885,23.9456,7.38657,13.02379,0.6465,34.0
266.02,1.76,2.87,0.067,0.008,6.19,0.0,Y,3,164767175,2,5140454049422547200,26.209245,-18.401383,9.45661,101.694,0,1.037,0.13,0,0,0,39.63,0,34.1,34.53,2.9,7.6,1.15,-0.791,0.3559,0.3022,25.696,10.4366,12.2885,23.9456,7.38657,13.02379,0.6461,27.0
267.01,12.7,0.59,0.066,0.009,5.75,0.0,Y,5,166836920,2,4745660479479743488,39.89766,-50.008194,8.93,158.66,0,1.14,0.16,0,0,0,61.07,0,34.6,35.15,2.3,8.1,0.813,-0.79,0.3627,0.3321,25.976,11.6734,12.7497,47.6883,27.89611,76.91887,0.402,207.0
268.01,7.69,0.43,0.069,0.013,5.07,0.0,Y,3,219253008,2,4779340346001388160,65.915535,-53.851103,10.0733,320.497,0,1.72606145815,0.328492001429,0,1,0,127.69,0,34.63,35.35,1.7,8.9,0.423,-0.79,0.3554,0.3254,25.819,11.5045,12.5619,33.2347,21.14987,67.07075,0.2503,87.0
269.01,2.92,0.19,0.034,0.002,3.7,0.0,Y,3,220479565,2,4770828304936109056,75.846285,-54.177722,12.2958,57.0225,0,0.389135,0.02,0,0,0,231.81,0,33.28,33.65,18.9,43.8,0.807,-0.796,0.3038,0.344,24.415,11.5751,10.2242,0.8284,0.20057,0.22985,0.9627,96.0
270.01,2.41,0.12,0.044,0.002,5.66,0.0,Y,1,259377017,2,4781196115469953024,68.41608,-51.957394,10.4981,22.4793,0,0.362274,0.02,0,0,0,104.73,0,32.71,33.09,6.2,15.0,0.781,-0.796,0.3503,0.3378,24.329,11.1783,11.5898,0.6553,0.33244,0.70984,0.9653,164.0
270.02,2.25,0.1,0.071,0.004,11.38,0.0,Y,1,259377017,2,4781196115469953024,68.41608,-51.957394,10.4981,22.4793,0,0.362274,0.02,0,0,0,104.73,0,32.71,33.09,6.2,15.0,0.781,-0.796,0.3503,0.3378,24.329,11.1783,11.5898,0.6553,0.33244,0.70984,0.9658,118.0
270.03,1.18,0.74,0.031,0.002,3.36,0.0,Y,1,259377017,2,4781196115469953024,68.41608,-51.957394,10.4981,22.4793,0,0.362274,0.02,0,0,0,104.73,0,32.71,33.09,6.2,15.0,0.781,-0.796,0.3503,0.3378,24.329,11.1783,11.5898,0.6553,0.33244,0.70984,0.9662,13.0
271.01,2.81,0.78,0.038,0.006,2.48,0.0,Y,1,259511357,2,4784439709132505344,70.775505,-50.219478,8.4332,100.245,0,1.15,0.1788854382,1,0,0,127.74,0,34.26,34.95,1.7,8.1,0.382,-0.793,0.3581,0.3437,25.598,12.0111,12.5164,16.1493,8.53429,19.19922,0.4455,78.0
272.01,12.43,0.78,0.041,0.005,3.31,0.0,Y,5,268766053,2,5136559128264765184,31.90917,-20.661842,11.7617,201.338,0,0.818,0.1,0,0,0,39.94,0,34.49,34.78,14.8,28.9,3.299,-0.795,0.3455,0.307,26.034,10.6759,12.0161,38.0199,16.1127,32.69209,0.7497,176.0
274.01,2.87,1.41,0.012,0.002,0.54,0.0,N,5,281979481,2,5216407178800201728,130.50537,-75.801869,10.4929,113.378,0,0.87,0.11,0,0,0,189.09,0,34.2,34.48,7.5,14.2,0.419,-0.796,0.3184,0.3562,25.181,12.2823,10.9801,4.6325,1.50763,1.95423,0.1147,106.0
275.01,9.87,1.02,0.019,0.003,0.92,0.0,M,5,373844472,3,4660192386982447232,81.51666,-67.232772,11.0611,144.866,0,1.0,0.14,0,0,0,225.78,9,34.31,34.62,10.0,20.3,0.273,-2.238,0.1729,0.5574,75.894,19.2529,5.9428,238.1399,119.37727,38.22276,0.1823,289.0
276.01,14.95,5.25,0.061,0.01,4.8,0.0,N,5,382188882,2,4769981165586553728,81.353085,-55.019925,10.6559,352.383,0,1.3,0.21,0,0,0,399.67,0,35.05,35.43,6.5,15.4,0.21,-0.79,0.3607,0.3164,25.388,11.2087,12.7783,12.3008,7.96037,28.03406,0.056,0.0
277.01,4.26,0.24,0.04,0.002,3.99,0.0,Y,4,439456714,2,2353440974955205632,19.076715,-20.953278,11.7315,64.6692,0,0.520428,0.02,0,1,0,39.39,0,33.63,33.9,19.6,36.3,4.119,-0.791,0.3441,0.3479,25.214,11.7926,11.6643,7.6055,0.58544,0.62708,0.9155,105.0
278.01,2.53,0.43,0.006,0.0,0.3,0.0,Y,4,244161191,3,2431769083806305152,4.883535,-5.911561,13.1672,44.397,0,0.28,0.02,0,0,0,39.72,3,33.16,33.53,52.3,123.9,15.874,-1.3,0.0,0.0,42.108,0.1545,0.311,2.9533,0.88431,3.09022,0.9809,255.0
279.01,1.87,0.18,0.088,0.01,11.47,0.0,Y,1,122613513,2,5063070558501465856,41.188455,-32.211042,10.5012,74.3761,0,0.69,0.08,0,0,0,58.06,0,33.74,34.13,6.0,14.8,1.347,-0.791,0.3544,0.3091,25.219,10.5492,12.0955,7.8387,0.69271,0.87727,0.8577,31.0
280.01,2.45,0.95,0.09,0.011,10.18,0.0,Y,1,42054565,2,5011437114501852800,24.168375,-36.414011,9.9955,99.66,0,0.95,0.12,0,0,0,39.86,0,34.07,34.51,4.6,12.5,1.744,-0.791,0.3581,0.3622,25.687,12.4999,12.3586,23.0949,8.00147,12.07371,0.6487,34.0
281.01,3.99,2.7,0.064,0.008,5.58,0.0,Y,3,38696105,2,4678368722887617792,66.136245,-60.129931,10.5041,283.856,0,1.11,0.14,0,0,0,264.55,0,34.9,35.29,6.1,14.7,0.307,-0.79,0.3239,0.2988,25.458,10.5429,11.4301,14.3952,8.46826,23.27841,0.5185,33.0
282.01,4.34,0.22,0.308,0.05,56.01,0.0,Y,1,29781292,2,4668163021600295552,65.238285,-68.102689,8.9387,139.611,0,1.24,0.2,0,0,0,527.78,0,34.6,34.94,3.0,6.5,0.075,-0.799,0.3238,0.3312,25.177,11.5724,11.3143,3.8927,1.99202,3.95322,0.4558,36.0
282.02,2.01,0.91,0.209,0.034,31.32,0.0,N,5,29781292,2,4668163021600295552,65.238285,-68.102689,8.9387,139.611,0,1.24,0.2,0,0,0,527.78,0,34.6,34.94,3.0,6.5,0.075,-0.799,0.3238,0.3312,25.177,11.5724,11.3143,3.8927,1.99202,3.95322,0.0778,17.0
282.03,3.4,0.22,0.404,0.065,84.26,0.0,Y,1,29781292,2,4668163021600295552,65.238285,-68.102689,8.9387,139.611,0,1.24,0.2,0,0,0,527.78,0,34.6,34.94,3.0,6.5,0.075,-0.799,0.3238,0.3312,25.177,11.5724,11.3143,3.8927,1.99202,3.95322,0.4553,25.0
282.04,2.31,1.92,0.17,0.027,22.89,0.0,Y,1,29781292,2,4668163021600295552,65.238285,-68.102689,8.9387,139.611,0,1.24,0.2,0,0,0,527.78,0,34.6,34.94,3.0,6.5,0.075,-0.799,0.3238,0.3312,25.177,11.5724,11.3143,3.8927,1.99202,3.95322,0.4549,23.0
283.01,2.34,0.22,0.128,0.016,17.62,0.0,Y,1,382626661,2,5275527747224425344,118.569285,-65.441483,9.6768,82.7013,0,0.9,0.11,0,0,0,548.83,0,33.89,34.43,3.2,11.3,0.114,-0.795,0.3536,0.3678,24.619,12.6648,12.1759,1.4602,0.44573,0.61222,0.815,33.0
285.01,3.03,1.6,0.17,0.005,32.33,0.01,Y,3,220459976,2,4764216563561182336,74.697165,-56.393814,12.1677,115.801,0,0.622424,0.02,0,0,0,424.65,0,33.97,34.16,20.1,31.0,0.344,-0.795,0.3594,0.3313,24.535,11.3174,12.2774,1.1512,0.13227,0.16298,0.8831,25.0
286.01,1.49,0.4,0.051,0.006,4.51,0.0,Y,2,150030205,2,5482316880495405056,90.984285,-60.666336,9.1059,59.2293,0,0.86,0.11,0,0,0,527.78,0,33.88,34.13,3.6,6.5,0.076,-0.796,0.3469,0.2844,24.434,9.7079,11.8381,0.8772,0.0716,0.09597,0.8195,6.0
286.02,2.0,0.35,0.215,0.028,39.36,0.0,Y,1,150030205,2,5482316880495405056,90.984285,-60.666336,9.1059,59.2293,0,0.86,0.11,0,0,0,527.78,0,33.88,34.13,3.6,6.5,0.076,-0.796,0.3469,0.2844,24.434,9.7079,11.8381,0.8772,0.0716,0.09597,0.819,30.0
287.01,20.41,9.5,0.048,0.006,3.78,0.0,Y,3,2758565,2,2394278756660548224,356.283045,-17.449264,12.3611,486.856,0,1.04,0.13,0,0,0,20.35,0,35.22,35.46,24.1,42.2,8.553,-0.796,0.3041,0.3316,26.897,11.7602,10.7848,252.3114,169.56827,449.1161,0.5487,0.0
288.01,8.99,0.47,1.723,0.282,711.74,0.0,Y,3,47316976,2,6608926350294211328,340.307715,-28.032658,8.97174,215.387,0,1.346,0.22,0,0,0,42.89,0,34.94,35.3,2.9,6.5,0.97,-0.798,0.3416,0.3543,26.542,12.5073,12.0568,92.5669,60.51566,164.75367,0.3068,25.0
289.01,16.06,1.66,-1.0,-1.0,0.0,0.0,Y,3,201292545,2,4919562197762515456,2.900715,-56.599678,11.4483,454.65,0,1.02,0.12,0,0,0,37.65,0,35.28,35.51,13.4,22.8,3.021,-0.797,0.4082,0.3617,26.728,12.8441,14.4949,153.5549,109.89426,481.23872,0.5683,0.0
291.01,18.19,6.08,0.106,0.014,12.09,0.0,N,5,49710555,2,2436669572771215232,352.164495,-10.859619,12.3035,551.16,0,1.08,0.14,0,0,0,20.42,0,35.38,35.57,25.9,39.9,8.445,-0.795,0.3583,0.3666,26.959,13.0401,12.7444,307.864,226.05718,816.41491,0.0805,0.0
292.01,9.52,1.18,0.083,0.011,10.37,0.0,Y,3,180285396,2,5001521581203667968,14.714205,-36.688475,13.2806,295.784,0,0.7,0.0894427191,0,0,0,20.18,0,34.61,34.91,37.6,74.1,13.991,-0.798,0.3346,0.373,26.544,13.0203,11.6819,92.5684,50.19797,94.05915,0.8213,61.0
295.01,14.0,0.8,0.045,0.006,3.4,0.0,Y,4,327952677,2,2421050425984140288,359.09187,-13.271639,12.141,488.387,0,1.06,0.13,0,0,0,20.37,0,35.2,35.5,18.8,37.7,7.647,-0.796,0.3404,0.357,26.92,12.6739,12.0855,271.2658,192.22,607.85363,0.4651,89.0
296.01,9.01,-99.0,0.163,0.022,25.26,0.0,Y,1,382463648,2,6528610363076404608,353.10513,-45.909569,13.1066,471.798,0,0.91,0.120830459736,0,0,0,39.24,0,35.07,35.35,35.5,67.9,6.65,-0.798,0.348,0.3453,26.604,12.2057,12.3008,108.9953,71.73233,212.49626,0.5789,27.0
297.01,9.45,-99.0,0.058,0.007,5.67,0.0,Y,3,115242351,2,5004925944080225792,6.176955,-36.114458,13.1099,461.513,0,0.79,0.098488578018,0,0,0,20.38,0,35.08,35.33,38.4,68.4,12.282,-0.797,0.3226,0.2947,26.819,10.4134,11.3963,199.2806,118.47308,335.87467,0.7292,53.0
298.01,26.52,34.92,0.025,0.004,1.33,0.0,M,3,206686292,2,6602459366496935680,344.060715,-34.361106,12.7602,957.936,0,1.22,0.18,0,0,0,17.48,0,35.75,35.91,30.3,44.3,10.16,-0.792,0.3355,0.3591,27.169,12.8952,12.0474,658.9783,523.14909,2222.74777,0.1627,0.0
299.01,8.85,1.1,0.062,0.008,5.72,0.0,Y,3,156075294,2,4975111792941945728,10.59462,-48.293622,12.3012,447.784,0,0.98,0.13,0,0,0,19.86,0,35.09,35.34,20.2,35.4,8.259,-0.796,0.282,0.3751,26.842,13.2571,9.9657,212.9901,146.05004,295.44165,0.5562,43.0
301.01,7.18,0.5,0.049,0.007,3.74,0.0,Y,3,144301052,2,6535464989145617920,354.29742,-42.010322,12.0684,667.745,0,1.13,0.15,0,0,0,20.44,0,35.5,35.74,18.3,32.1,6.89,-0.794,0.3358,0.3371,27.049,12.0497,12.0003,418.1473,309.83226,1187.17854,0.3415,31.0
303.01,10.8,0.62,0.046,0.006,3.56,0.0,Y,5,145750719,2,2596986648798061952,341.364045,-14.991775,12.0213,486.474,0,1.0,0.13,0,0,0,20.42,0,35.29,35.57,20.6,38.9,8.292,-0.795,0.358,0.3094,26.959,11.0053,12.7331,307.864,207.26253,815.12634,0.5402,54.0
305.01,24.6,1.31,0.092,0.011,9.95,0.0,Y,3,102030574,2,4981939210393843584,15.84471,-44.705828,12.3294,689.883,0,1.06,0.13,0,0,0,19.77,0,35.39,35.64,17.1,30.4,7.307,-0.794,0.3347,0.3753,27.011,13.3742,11.928,366.4985,277.65069,930.52063,0.4629,0.0
306.01,11.34,0.57,0.055,0.007,4.6,0.0,Y,3,114749636,2,2340919358581488768,359.1915,-22.153231,11.7607,436.098,0,1.07,0.14,0,0,0,19.55,0,35.21,35.44,16.8,28.3,6.557,-0.796,0.3247,0.3895,26.901,13.8038,11.506,255.3615,185.17107,493.96093,0.4678,69.0
307.01,24.05,-99.0,0.066,0.01,6.17,0.0,Y,3,9100874,2,2385268572403772032,350.5785,-22.677408,13.1198,738.175,0,1.03,0.147648230602,0,0,0,20.41,0,35.48,35.75,38.1,70.8,12.976,-0.794,0.3307,0.3174,27.054,11.3458,11.8211,425.7225,307.21673,1187.82779,0.5336,0.0
309.01,-99.0,-99.0,0.067,0.009,6.16,0.0,Y,3,228507250,2,2418627755190810624,358.03959,-15.80105,12.4154,345.288,0,1.04524059413,0.144316283908,0,0,0,20.28,0,34.8,35.12,19.0,39.8,8.032,-0.798,0.3213,0.3412,26.686,11.9834,11.2831,135.9198,79.53989,175.32927,0.4775,0.0
310.01,11.94,0.66,0.052,0.007,4.27,0.0,Y,3,175477257,2,6550834448009961472,351.10584,-36.975997,12.4191,557.751,0,1.04,0.13,0,0,0,20.5,0,35.29,35.51,22.6,37.6,8.25,-0.795,0.3942,0.3134,26.925,11.128,13.9977,276.2193,183.31087,811.41265,0.5442,55.0
312.01,10.29,0.74,0.046,0.006,3.54,0.0,M,3,180145006,2,5001296593637539712,14.52333,-37.942558,12.2607,506.715,0,1.03,0.13,0,0,0,19.84,0,35.11,35.51,15.4,39.5,8.879,-0.795,0.3355,0.3232,26.941,11.4758,11.9124,289.8577,195.62573,640.68846,0.181,52.0
314.01,2.66,0.24,0.085,0.01,10.18,0.0,Y,1,316769613,2,2324780379015431296,354.668295,-32.860744,11.1741,131.567,0,0.78,0.09,0,0,0,20.18,0,34.29,34.49,12.9,20.7,4.766,-0.792,0.3346,0.3571,25.977,12.3157,11.5405,42.4542,14.07822,19.47228,0.747,32.0
316.01,28.74,1.39,0.096,0.014,13.32,0.0,M,5,8988289,2,2435626548553370880,354.759165,-9.882022,13.1186,275.027,0,0.66,0.0943398113206,0,0,0,20.42,0,34.55,34.87,32.8,68.3,13.117,-0.798,0.2855,0.3839,26.516,13.385,9.9555,86.026,46.15329,66.38576,0.1974,0.0
317.01,15.23,0.9,0.043,0.005,3.33,0.0,Y,3,402319411,2,2407896246825537280,353.54025,-14.860039,12.9238,446.344,0,0.94,0.12,0,0,0,20.36,0,35.03,35.34,31.1,63.7,12.558,-0.796,0.3399,0.341,26.825,12.0512,12.0111,202.9361,132.07453,376.21087,0.5576,0.0
318.01,11.89,0.39,0.043,0.006,3.75,0.0,Y,3,206352378,2,6498266006813326336,355.015755,-53.039017,13.2316,319.923,0,0.75,0.098488578018,0,0,0,18.38,0,34.55,34.93,26.3,63.5,13.367,-0.798,0.3356,0.3702,26.596,12.9323,11.7215,106.0931,58.07898,111.5621,0.8204,97.0
322.01,17.09,0.29,0.054,0.01,3.99,0.0,Y,3,198077394,2,4778615286802076032,63.82521,-56.253675,10.7074,277.798,0,1.32740214369,0.234411059333,0,0,0,83.3,0,34.93,35.22,8.2,15.7,1.018,-0.79,0.3708,0.3586,25.9,12.6293,13.0603,39.9792,25.37881,73.32202,0.321,0.0
323.01,5.84,3.0,0.035,0.004,2.77,0.0,Y,3,251852984,2,2317187362168155264,8.20275,-32.059417,13.3547,315.141,0,0.72,0.0894427191,0,0,0,20.5,0,34.7,35.04,43.2,93.2,16.252,-0.798,0.3309,0.3161,26.633,11.0752,11.5959,117.435,62.34382,141.96418,0.8199,48.0
324.01,21.11,0.41,0.062,0.01,5.29,0.0,Y,3,156002449,2,4926216270336265088,8.482005,-50.729433,13.4081,944.552,0,1.15,0.1788854382,0,0,0,20.08,0,35.57,35.9,37.5,79.6,15.092,-0.792,0.3516,0.3572,27.127,12.8234,12.6226,556.8321,440.13786,2035.98063,0.3375,0.0
325.01,5.95,0.58,0.046,0.005,4.37,0.0,Y,3,66413476,2,5003442737254509952,13.877085,-33.512306,12.004,180.753,0,0.69,0.08,0,0,0,20.42,0,34.29,34.68,14.4,35.3,7.962,-0.79,0.349,0.3832,26.09,13.291,12.1031,59.9204,27.03779,43.56762,0.8235,72.0
326.01,11.08,3.83,0.008,0.001,0.25,0.0,M,5,144336525,2,6525319284255935616,356.114835,-46.8666,11.7549,462.239,0,0.94,0.12,0,0,0,39.13,0,35.28,35.47,17.4,27.1,3.341,-0.797,0.2981,0.3202,26.684,11.357,10.5744,135.6789,89.77631,236.50142,0.1845,139.0
327.01,20.98,30.76,0.094,0.013,10.06,0.01,Y,3,206669860,2,6602443221715404288,343.633005,-34.502725,13.4573,958.071,0,1.09,0.156524758425,0,0,0,17.47,0,35.62,35.92,43.0,84.8,17.77,-0.793,0.2104,0.402,27.226,14.4384,7.5591,675.1296,560.9403,1036.60029,0.4598,0.0
328.01,14.74,4.81,0.056,0.007,4.48,0.0,Y,3,139357541,2,6529945032752271744,349.487745,-43.925528,12.7703,659.967,0,1.14,0.15,0,0,0,18.75,0,35.36,35.59,26.6,45.0,9.805,-0.795,0.3206,0.3672,27.0,13.0675,11.411,352.2829,260.43002,787.13451,0.345,0.0
329.01,5.12,0.35,0.062,0.008,5.7,0.0,Y,4,169765334,2,2407507535105410944,351.32109,-15.634631,10.6929,284.388,0,0.98,0.12,0,0,0,20.36,0,34.92,35.3,7.6,18.1,4.374,-0.797,0.3508,0.3671,26.801,12.9603,12.3844,188.6996,125.82446,350.62849,0.5607,33.0
330.01,9.12,0.94,0.045,0.005,4.28,0.0,Y,3,27966179,2,2340807311474086272,358.75167,-22.538908,12.8696,200.326,0,0.674,0.08,0,0,0,19.54,0,34.31,34.63,27.9,57.7,11.901,-0.791,0.3483,0.3435,26.094,11.8963,12.0611,57.4971,22.56496,37.79674,0.8244,113.0
331.01,8.6,-99.0,0.036,0.005,2.48,0.0,Y,3,262531275,2,4983894451305629056,20.419245,-42.481783,13.0261,939.136,0,0.99,0.13416407865,0,0,0,40.29,0,35.55,35.79,25.4,44.3,4.606,-0.796,0.3374,0.3617,26.875,12.9452,12.0752,236.7531,183.43737,714.34747,0.5496,27.0
332.01,3.28,0.35,0.016,0.002,0.78,0.0,Y,3,139285832,2,6529471108882243840,348.058965,-44.876486,11.5273,222.852,0,0.88,0.11,0,0,0,18.75,0,34.62,34.83,13.3,21.4,5.765,-0.798,0.3597,0.3569,26.526,12.431,12.5292,88.3356,43.67707,87.3384,0.7359,55.0
333.01,3.98,0.33,0.05,0.007,3.79,0.0,Y,1,224245334,2,6535747220036134272,353.357505,-41.171519,11.5166,352.269,0,1.17,0.16,0,0,0,20.43,0,35.03,35.24,13.6,22.0,5.182,-0.797,0.3431,0.3096,26.763,10.9097,12.0902,169.1742,99.27818,281.39041,0.3673,31.0
334.01,21.04,4.45,0.142,0.02,17.92,0.0,M,5,233964642,2,4700368198213628672,36.498705,-63.647608,9.5498,199.657,0,1.18,0.17,0,0,0,61.47,0,34.8,35.22,4.1,10.8,1.011,-0.79,0.3274,0.3562,26.031,12.545,11.5325,54.1632,34.24946,81.72523,0.1681,0.0
336.01,32.02,5.43,0.164,0.026,17.71,0.0,N,5,55452495,2,4663258615624221696,70.670295,-64.885208,9.9524,600.497,0,1.88,0.3,0,0,0,98.6,0,35.69,36.03,5.0,10.9,0.642,-0.797,0.2793,0.3303,26.725,11.9,10.0616,153.0533,120.36649,411.53265,0.024,0.0
338.01,15.39,0.77,0.066,0.011,5.37,0.0,Y,3,116156517,2,4994237247949280000,7.709535,-40.573461,11.3151,542.251,0,1.36,0.22,0,0,0,20.43,0,35.46,35.68,12.6,21.1,5.151,-0.794,0.3042,0.3689,27.018,13.1616,10.8548,375.3933,285.28412,842.4429,0.2641,0.0
340.01,-99.0,-99.0,0.079,0.013,7.42,0.0,Y,3,80439101,2,4979568762107037312,11.74734,-44.36995,12.6435,497.551,0,1.18413165154,0.196776668385,0,1,0,19.92,0,35.29,35.6,35.1,71.4,13.568,-0.795,0.3679,0.3087,26.99,10.9889,13.0987,341.0103,231.64357,981.7243,0.3459,0.0
343.01,5.77,0.55,0.029,0.004,1.76,0.0,Y,3,66497310,2,2390762797648110336,356.04537,-18.889525,12.4115,519.27,0,1.07,0.13,0,0,0,20.36,0,35.17,35.49,19.4,40.5,8.266,-0.796,0.3416,0.3683,26.914,13.0726,12.1227,266.3998,191.11681,593.57944,0.466,38.0
344.01,9.43,0.61,0.069,0.009,6.07,0.0,Y,3,13023378,2,2379110340921352192,347.053755,-28.007825,11.9221,404.201,0,1.17,0.16,0,0,0,20.36,0,35.1,35.3,17.3,27.7,6.086,-0.797,0.3889,0.3555,26.801,12.5499,13.7293,188.6996,123.59778,415.78123,0.3633,64.0
345.01,9.61,1.4,0.094,0.013,11.22,0.0,Y,1,308208458,2,2314986066874738304,5.696955,-34.392161,13.5263,516.33,0,0.87,0.120830459736,0,0,0,20.36,0,35.09,35.39,46.3,90.6,16.5,-0.796,0.3195,0.3155,26.856,11.165,11.3085,222.2297,141.26809,395.73442,0.7279,36.0
346.01,30.02,7.71,0.085,0.011,8.28,0.0,Y,1,118327533,2,5001039273555456768,10.344495,-37.343019,12.7291,745.217,0,1.18,0.16,0,0,0,20.45,0,35.45,35.75,24.2,48.1,9.51,-0.794,0.2455,0.3922,27.054,14.0229,8.7757,425.7225,338.08485,719.01771,0.341,0.0
347.01,12.11,1.88,0.05,0.006,4.04,0.0,Y,1,224271611,2,6539116295462434304,354.48984,-36.571633,11.2043,344.084,0,1.01,0.12,0,0,0,20.5,0,35.0,35.33,10.0,21.4,4.906,-0.797,0.3098,0.3078,26.819,10.8746,10.947,199.2806,121.64009,315.43271,0.5594,87.0
348.01,6.07,1.5,0.012,0.002,0.49,0.0,Y,3,70785910,2,2320600658577841536,1.58358,-30.336392,12.2494,607.923,0,1.07,0.13,0,0,0,19.52,0,35.43,35.65,22.4,37.3,8.555,-0.794,0.1849,0.4214,27.016,15.0244,6.5916,373.1572,297.90589,380.15325,0.4624,54.0
349.01,13.97,13.98,0.041,0.007,2.65,0.0,M,5,382474101,2,-2,12.27429,-52.046528,10.179,216.661,0,1.32303989097,0.232594066992,0,0,0,24.09,0,34.45,35.21,2.8,15.9,3.242,-0.798,0.3006,0.3611,26.683,12.7135,10.5842,134.6938,85.43931,176.53202,0.1556,248.0
350.01,6.22,0.65,0.036,0.004,2.51,0.0,M,5,199731190,2,4930844836331589376,21.292035,-47.262831,12.3856,341.681,0,1.0,0.12,0,0,0,18.28,0,34.8,35.15,18.5,41.7,9.713,-0.797,0.3668,0.3601,26.741,12.6581,12.8941,158.5867,97.47366,260.32309,0.1841,49.0
351.01,13.2,1.38,0.071,0.009,6.93,0.0,Y,3,228381868,2,2415410962124813056,357.580665,-17.077594,12.0719,602.236,0,0.98,0.12,0,0,0,20.3,0,35.41,35.69,18.6,35.9,7.791,-0.794,0.3551,0.3382,27.023,12.0713,12.675,382.2087,279.71529,1140.0529,0.5358,44.0
353.01,39.15,22.59,0.027,0.005,1.3,0.0,Y,3,100099031,2,4931054568174608256,24.27237,-46.945342,13.4735,1367.8,0,1.59864519879,0.308524350232,0,0,0,41.21,0,35.92,36.21,41.9,81.5,7.428,-0.793,0.3815,0.3695,27.093,13.378,13.8127,491.6801,416.65926,2933.73803,0.2588,0.0
354.01,20.94,10.41,0.041,0.005,3.0,0.0,M,3,100097716,2,4959658534969336320,24.04788,-42.303706,11.3534,366.824,0,1.03,0.13,0,1,0,41.83,0,35.04,35.26,11.1,18.3,2.284,-0.798,0.3012,0.3321,26.523,11.7111,10.6192,88.0735,54.47232,122.94446,0.1876,0.0
355.01,4.6,2.79,0.021,0.003,1.04,0.0,Y,3,183593642,2,5013703860801457280,17.888205,-36.709119,10.9767,313.032,0,1.13,0.15,0,0,0,42.2,0,35.07,35.27,11.5,18.4,2.232,-0.798,0.3162,0.3817,26.521,13.4637,11.1532,87.6226,58.92689,133.29039,0.39,57.0
356.01,10.47,-99.0,0.062,0.009,5.77,0.0,Y,3,369336146,2,4998657044174864640,6.070035,-37.222033,13.0524,835.557,0,0.96,0.13416407865,0,0,0,20.43,0,35.51,35.86,29.7,65.7,12.36,-0.793,0.3919,0.3155,27.108,11.3127,14.0529,518.442,384.18694,2258.70954,0.5322,25.0
357.01,6.61,2.76,0.02,0.003,0.94,0.0,Y,3,220016044,2,4938174764957963648,32.32188,-48.484742,10.3987,480.322,0,1.24,0.18,0,0,0,42.78,0,35.42,35.78,6.3,14.4,1.855,-0.796,0.1963,0.3497,26.854,12.5133,7.0248,221.8259,168.92083,274.18035,0.3566,70.0
358.01,17.6,1.38,0.084,0.011,9.1,0.0,Y,3,321982642,2,4978073533668469888,3.061215,-47.355422,12.8895,579.028,0,0.96,0.13,0,0,0,20.38,0,35.24,35.5,29.1,52.6,10.067,-0.796,0.3704,0.2918,26.92,10.359,13.1495,271.2658,172.25306,703.7377,0.5456,0.0
359.01,8.62,1.0,0.126,0.015,16.45,0.0,Y,3,80432617,2,4986896324207614208,11.673165,-42.361792,12.3409,715.834,0,0.98,0.12,0,0,0,19.92,0,35.47,35.81,19.4,42.2,9.164,-0.793,0.3044,0.3353,27.097,12.0072,10.9001,497.3054,374.35601,1271.0282,0.5331,18.0
360.01,24.31,7.87,0.079,0.01,8.06,0.0,N,5,13023738,2,6605538106429603968,347.08488,-29.590447,12.2524,646.707,0,1.0,0.13,0,0,0,20.37,0,35.42,35.69,19.8,36.3,7.935,-0.794,0.3893,0.3381,27.023,12.0682,13.8948,382.2087,279.67972,1356.58685,0.0907,0.0
361.01,6.84,14.09,0.022,0.003,1.54,0.0,M,5,144276942,2,6534726465224796032,353.90367,-44.808808,11.9699,123.083,0,0.64,0.08,0,0,0,39.2,0,34.02,34.32,16.3,32.2,3.651,-0.793,0.2657,0.3471,25.603,11.9109,9.1187,16.3643,3.69246,3.53879,0.1983,182.0
362.01,7.05,0.58,0.073,0.009,7.12,0.0,Y,1,305048116,2,2331750114504800640,353.238375,-28.319814,12.5633,451.998,0,1.01,0.13,0,0,0,20.32,0,35.1,35.29,25.2,39.4,8.051,-0.797,0.3382,0.3021,26.795,10.6629,11.9364,185.2973,109.77138,320.75572,0.562,31.0
363.01,12.47,0.87,0.076,0.01,8.22,0.0,M,3,262530780,2,4935020472256089856,20.547255,-44.862147,12.9465,440.102,0,0.88,0.11,0,0,0,18.19,0,34.73,35.29,16.4,58.6,13.117,-0.796,0.345,0.3045,26.828,10.745,12.1758,204.6336,121.80098,365.60046,0.1921,57.0
364.01,3.13,-99.0,0.014,0.003,0.49,0.0,Y,2,47425697,2,6623268178103436672,342.25617,-24.959294,10.4913,265.729,0,1.3734210638,0.260185747558,0,0,0,20.44,0,34.99,35.28,8.3,16.2,4.027,-0.797,0.329,0.3015,26.789,10.6366,11.6076,181.9557,107.12907,297.8904,0.2877,63.0
365.01,33.16,14.16,0.105,0.015,12.11,0.0,M,3,118586896,2,5000761646869322368,10.92237,-38.043214,13.2642,821.517,0,1.04,0.147648230602,0,0,0,20.45,0,35.48,35.79,34.8,70.5,13.719,-0.793,0.3792,0.3222,27.074,11.5301,13.5699,457.3899,336.15637,1725.1955,0.1805,0.0
366.01,12.28,0.99,0.028,0.004,1.7,0.0,Y,3,251878904,2,5005376434610102912,9.692085,-34.214908,13.5477,841.958,0,0.97,0.13416407865,0,1,0,20.45,0,35.31,35.6,29.8,57.1,11.116,-0.795,0.3795,0.3371,26.975,11.9991,13.5105,324.9966,231.11174,990.51342,0.5389,46.0
367.01,18.69,3.5,0.057,0.007,4.72,0.0,N,5,9033144,2,2392829604630205824,349.606245,-19.823842,9.74346,157.667,0,1.09,0.14,0,0,0,45.83,0,34.55,34.94,4.3,10.8,1.327,-0.791,0.3371,0.3314,25.964,11.5774,11.7776,43.9335,22.48853,47.19458,0.0867,0.0
368.01,15.0,0.79,0.024,0.003,1.39,0.0,N,5,77031413,2,2323985535188372480,354.170625,-34.611892,11.4996,233.586,0,0.95,0.12,0,1,0,20.16,0,34.54,34.86,9.8,20.5,4.969,-0.79,0.3673,0.3238,26.217,11.2888,12.8058,83.0759,39.32583,88.87153,0.0943,0.0
369.01,6.23,0.1,0.066,0.011,5.46,0.0,Y,3,175482273,2,6550557882180448640,351.22941,-38.160792,9.1692,126.36,0,1.26109541776,0.210669222616,1,0,0,20.5,0,34.31,34.76,2.3,6.5,1.92,-0.791,0.3908,0.323,26.156,11.2261,13.5849,69.32,29.92795,68.04687,0.4224,137.0
370.01,18.27,0.38,0.05,0.007,4.05,0.0,Y,3,251855940,2,2317155751208922112,8.659665,-32.166578,13.5134,748.227,0,1.04,0.147648230602,0,0,0,20.48,0,35.46,35.84,50.1,119.7,20.141,-0.793,0.3635,0.3221,27.098,11.5457,13.0274,500.2291,372.46182,1833.16646,0.5327,0.0
371.01,6.84,0.51,0.044,0.006,3.48,0.0,Y,3,156016136,2,4926335842225710464,8.92392,-50.316967,12.6635,383.318,0,0.94,0.12,0,0,0,19.91,0,34.93,35.14,25.6,41.7,9.361,-0.797,0.3183,0.376,26.717,13.212,11.1853,147.9808,92.82544,193.27103,0.5691,44.0
373.01,9.24,-99.0,0.028,0.004,1.63,0.0,N,5,9032368,2,2433037576627154176,355.90191,-11.269569,13.2889,741.257,0,1.11,0.161245154966,0,0,0,20.42,0,35.46,35.87,42.2,108.7,18.015,-0.793,0.3785,0.3406,27.113,12.2167,13.5757,527.7898,406.01086,2164.98685,0.0787,50.0
374.01,11.48,1.16,0.061,0.008,5.48,0.0,Y,3,183675732,2,6533378597112031616,358.227465,-41.700467,12.9998,702.626,0,1.02,0.13,0,0,0,20.45,0,35.34,35.65,27.3,55.3,10.407,-0.795,0.3835,0.3308,27.002,11.7944,13.6703,355.6544,254.46236,1170.97386,0.5367,37.0
375.01,12.66,0.71,0.106,0.022,9.45,0.0,Y,1,280097543,2,4638853885598035968,47.14992,-77.383328,10.4471,396.213,0,1.77053518183,0.366196668472,0,0,0,91.8,0,35.23,35.62,6.4,15.4,0.912,-0.79,0.3533,0.284,26.176,10.1146,12.5831,75.5638,49.3639,206.65992,0.2477,97.0
376.01,12.59,0.78,0.037,0.005,2.75,0.0,Y,3,144301273,2,6532317126010270208,354.445755,-42.966386,12.4502,398.356,0,0.92,0.12,0,0,0,39.17,0,35.0,35.23,23.4,40.2,4.488,-0.798,0.3538,0.3693,26.521,13.0116,12.4647,87.5191,56.77076,150.8702,0.5847,90.0
380.01,18.38,3.33,0.012,0.002,0.5,0.0,Y,3,100014359,2,4930157916442362880,23.280585,-47.882083,13.5029,416.0,0,0.94958840109,0.133808739439,0,0,0,40.98,0,34.9,35.19,44.9,86.9,8.04,-0.79,0.3717,0.3156,26.189,11.1077,13.0808,77.5674,44.90438,137.22753,0.5918,0.0
383.01,14.38,-99.0,0.104,0.017,10.98,0.0,N,5,167418898,2,5280337144228825728,99.609585,-67.656394,10.2401,204.207,0,1.25009735608,0.210018025328,0,0,0,489.14,0,34.88,35.2,8.7,18.4,0.198,-0.792,0.3766,0.3074,25.197,10.82,13.2575,6.6496,3.80556,12.17618,0.0569,0.0
386.01,10.67,0.51,0.075,0.011,5.11,0.0,Y,3,238059180,2,5497685201192526976,104.13837,-53.54545,10.0139,627.07,0,2.13,0.32,0,0,0,129.48,0,35.71,36.09,5.1,12.3,0.552,-0.797,0.2696,0.3428,26.667,12.3707,9.7302,130.3399,105.29723,346.70629,0.2285,68.0
388.01,14.6,0.71,0.042,0.006,2.9,0.0,Y,5,422655579,2,2507901914613005056,29.263455,0.758825,10.1638,362.715,0,1.18,0.16,0,0,0,19.22,0,35.18,35.67,5.2,15.8,4.301,-0.794,0.2606,0.3282,27.027,11.7083,9.2948,386.8325,277.34545,666.79358,0.3433,0.0
391.01,13.14,0.62,0.03,0.004,1.96,0.0,Y,5,382391899,2,5160557726183065984,43.688085,-10.898025,11.0529,184.848,0,0.969,0.12,0,0,0,41.19,0,34.58,34.83,11.3,19.8,2.466,-0.79,0.3109,0.3326,25.897,11.5832,10.8279,39.3411,18.5049,31.92367,0.6229,220.0
392.01,24.33,6.03,0.018,0.002,0.85,0.0,M,5,328350926,2,3267099712746602240,46.931715,0.860922,8.300901,87.4715,0,0.99,0.12,0,0,0,41.47,0,34.67,35.04,5.0,11.5,1.58,-0.791,0.3527,0.3169,26.095,11.1049,12.3584,57.7743,30.72621,76.66858,0.1885,0.0
393.01,1.71,0.11,0.027,0.001,2.49,0.0,N,5,29960109,2,5157183324996789760,42.25008,-14.537647,11.2003,37.8932,0,0.443322,0.02,0,1,0,41.19,0,33.06,33.31,9.3,16.8,2.072,-0.804,0.3279,0.3272,25.161,10.8995,10.9238,2.4223,0.98199,1.65625,0.1307,74.0
396.01,2.39,0.12,0.069,0.01,5.97,0.0,Y,1,178155732,2,5064574720469473792,42.98496,-30.814061,5.9053,31.964,0,1.24,0.18,0,0,0,63.9,0,34.27,34.54,1.6,3.1,0.36,-0.79,0.3411,0.3283,25.48,11.3408,11.7803,15.2305,5.10512,8.04441,0.4469,166.0
396.02,1.77,0.09,0.049,0.007,3.59,0.0,Y,1,178155732,2,5064574720469473792,42.98496,-30.814061,5.9053,31.964,0,1.24,0.18,0,0,0,63.9,0,34.27,34.54,1.6,3.1,0.36,-0.79,0.3411,0.3283,25.48,11.3408,11.7803,15.2305,5.10512,8.04441,0.4473,133.0
396.03,2.08,0.21,0.105,0.015,11.23,0.0,Y,1,178155732,2,5064574720469473792,42.98496,-30.814061,5.9053,31.964,0,1.24,0.18,0,0,0,63.9,0,34.27,34.54,1.6,3.1,0.36,-0.79,0.3411,0.3283,25.48,11.3408,11.7803,15.2305,5.10512,8.04441,0.4464,112.0
398.01,13.09,0.6,0.024,0.003,1.36,0.0,Y,5,1129033,2,5178405479960844160,37.15554,-7.060667,9.62713,105.166,0,0.991,0.12,0,0,0,41.31,0,34.21,34.61,4.0,10.1,1.419,-0.79,0.3517,0.3624,25.72,12.5431,12.1731,26.3611,10.51609,16.84187,0.6412,438.0
399.01,3.54,0.53,0.024,0.003,1.57,0.0,N,5,219388773,2,4773088660323124736,77.04759,-50.858906,10.6793,106.507,0,0.76,0.09,0,0,0,131.46,0,34.02,34.38,6.7,15.4,0.631,-0.794,0.3852,0.2993,25.185,10.2893,13.2447,5.5402,1.27639,2.22083,0.1138,105.0
400.01,14.25,0.71,0.05,0.008,3.63,0.0,Y,5,35857242,2,2498515516990171392,41.63916,-0.464125,11.3161,414.234,0,1.25,0.19,0,0,0,41.3,0,35.28,35.48,14.6,23.0,2.588,-0.798,0.3147,0.357,26.673,12.665,11.1666,131.6405,92.63848,253.11893,0.3766,123.0
402.01,1.73,0.7,0.053,0.007,4.76,0.0,Y,4,120896927,2,5068777809824976256,36.86787,-27.636117,8.3157,44.8155,0,0.88,0.11,1,0,0,59.31,0,33.7,34.11,2.1,5.3,0.604,-0.791,0.3306,0.3302,25.211,11.2627,11.2758,7.4332,0.59637,0.64917,0.7932,65.0
402.02,2.2,1.63,0.125,0.016,17.18,0.0,Y,1,120896927,2,5068777809824976256,36.86787,-27.636117,8.3157,44.8155,0,0.88,0.11,1,0,0,59.31,0,33.7,34.11,2.1,5.3,0.604,-0.791,0.3306,0.3302,25.211,11.2627,11.2758,7.4332,0.59637,0.64917,0.7928,58.0
403.01,13.47,0.18,0.048,0.007,3.53,0.0,Y,5,257567854,2,5086537022856406272,52.818045,-23.819792,11.185,317.652,0,1.17,0.16,0,0,0,19.17,0,34.88,35.27,8.7,21.6,5.231,-0.797,0.3316,0.3407,26.799,12.0165,11.696,187.5362,118.29016,307.03989,0.3637,134.0
404.01,12.65,0.64,0.04,0.005,2.96,0.0,Y,5,166833457,2,4859136199796131200,58.429005,-34.328272,12.3943,281.742,0,0.97,0.12,0,0,0,41.63,0,34.68,34.96,20.8,39.6,4.211,-0.79,0.3476,0.3632,25.995,12.6964,12.1508,49.8248,27.49926,57.60046,0.6127,119.0
406.01,1.96,0.45,0.079,0.004,13.18,0.0,Y,1,153065527,2,4851053999056603904,49.262625,-42.24415,11.2828,31.0597,0,0.378565,0.02,0,0,0,81.99,0,32.93,33.22,11.2,21.8,1.381,-0.795,0.3569,0.3754,24.511,12.4701,11.8566,1.0667,0.52314,0.95833,0.9604,67.0
406.02,1.27,3.3,0.05,0.003,6.61,0.0,Y,1,153065527,2,4851053999056603904,49.262625,-42.24415,11.2828,31.0597,0,0.378565,0.02,0,0,0,81.99,0,32.93,33.22,11.2,21.8,1.381,-0.795,0.3569,0.3754,24.511,12.4701,11.8566,1.0667,0.52314,0.95833,0.96,7.0
407.01,13.49,0.64,0.035,0.005,2.17,0.0,M,5,349518800,2,5291868311081819648,111.21171,-62.092431,12.7862,959.461,0,1.24,0.19,0,1,0,224.1,0,35.6,35.84,22.2,38.0,0.719,-0.805,0.2843,0.3603,26.482,12.9124,10.1909,49.028,38.37358,114.51769,0.169,58.0
409.01,1.1,0.1,0.066,0.008,6.8,0.0,N,5,167754523,2,5479504437127465088,104.18166,-60.687953,9.1536,53.3027,0,0.82,0.1,0,0,0,270.56,0,33.62,34.2,2.6,9.7,0.199,-0.807,0.2524,0.3514,25.15,12.0162,8.6319,1.9527,0.29171,0.24068,0.1161,5.0
411.01,2.31,0.25,0.093,0.013,9.57,0.0,Y,1,100990000,2,4848767461548943104,54.81954,-42.763028,7.757,62.7792,0,1.17,0.16,0,0,0,82.88,0,34.29,34.44,2.4,3.4,0.305,-0.79,0.3324,0.3601,25.289,12.4021,11.4469,9.7907,2.99294,3.91995,0.45,62.0
411.02,1.55,0.15,0.052,0.007,4.04,0.0,Y,1,100990000,2,4848767461548943104,54.81954,-42.763028,7.757,62.7792,0,1.17,0.16,0,0,0,82.88,0,34.29,34.44,2.4,3.4,0.305,-0.79,0.3324,0.3601,25.289,12.4021,11.4469,9.7907,2.99294,3.91995,0.4495,49.0
412.01,21.43,6.03,0.028,0.004,1.11,0.0,N,5,7624182,2,4844367147295252864,64.311495,-38.844172,8.7929,460.728,0,2.26,0.32,0,0,0,88.01,0,35.66,36.02,2.8,6.3,0.452,-0.797,0.3217,0.345,26.756,12.427,11.5884,166.9925,133.43498,578.72631,0.0236,0.0
413.01,17.28,0.85,0.054,0.009,3.66,0.0,Y,5,170634116,2,4884779765893739904,66.37092,-30.600436,9.6757,246.69,0,1.54,0.27,0,0,0,87.42,0,34.9,35.37,3.8,11.0,0.726,-0.79,0.3331,0.3571,25.998,12.6295,11.7817,50.1316,33.87874,93.23817,0.3179,0.0
415.01,13.61,0.6,0.051,0.008,3.61,0.0,Y,5,152476657,2,4837286842167819776,62.61609,-45.898244,10.5831,381.174,0,1.36,0.22,0,0,0,87.65,0,35.28,35.56,8.7,16.7,1.024,-0.79,0.3526,0.3311,26.155,11.7749,12.537,70.8819,49.30576,180.61134,0.3126,121.0
418.01,13.44,0.71,0.033,0.004,2.24,0.0,Y,5,178284730,2,5094154336330994688,60.385545,-20.451,10.3074,117.598,0,0.924,0.11,0,0,0,65.25,0,34.24,34.62,6.5,15.4,1.216,-0.793,0.3815,0.279,25.617,9.6606,13.2091,17.144,5.63325,12.41364,0.6567,349.0
421.01,4.79,0.35,0.121,0.016,16.07,0.0,Y,4,94986319,2,2984582227215748864,81.85329,-14.276742,9.2711,74.7969,0,0.92,0.12,0,0,0,66.02,0,33.94,34.34,3.1,7.7,0.727,-0.79,0.3423,0.3379,25.303,11.6033,11.7543,10.1116,2.35027,3.10739,0.6776,86.0
421.02,1.93,0.99,0.057,0.007,5.2,0.0,Y,1,94986319,2,2984582227215748864,81.85329,-14.276742,9.2711,74.7969,0,0.92,0.12,0,0,0,66.02,0,33.94,34.34,3.1,7.7,0.727,-0.79,0.3423,0.3379,25.303,11.6033,11.7543,10.1116,2.35027,3.10739,0.6781,42.0
422.01,4.5,6.58,0.015,0.002,0.63,0.0,Y,3,117979455,2,2980377518655206784,71.802795,-17.253367,8.96,124.504,0,1.106,0.15,0,0,0,45.94,0,35.12,35.42,12.5,25.3,2.623,-0.798,0.3406,0.3401,26.599,12.0479,12.0658,107.7899,72.34352,220.5315,0.4815,161.0
423.01,14.86,0.72,0.044,0.006,3.16,0.0,Y,5,43647325,2,3211188618762023424,76.081875,-6.229781,10.4408,202.218,0,1.135,0.15,0,0,0,45.24,0,34.64,35.05,6.2,15.9,1.859,-0.79,0.3708,0.3263,26.027,11.4354,12.9949,53.5845,29.23624,77.73506,0.3993,0.0
424.01,2.12,0.16,0.018,0.002,0.99,0.0,N,5,117979694,2,2980298010220642432,71.921295,-17.745006,10.5094,103.69,0,0.845,0.11,0,0,0,45.71,0,34.16,34.42,8.4,15.4,1.72,-0.793,0.3201,0.3373,25.617,11.6106,11.0174,17.0767,4.75336,6.19566,0.1129,64.0
426.01,2.16,2.42,0.024,0.003,1.32,0.0,Y,1,189013224,2,2983316311375470976,79.102215,-15.510242,9.59689,113.59,0,1.023,0.12,0,1,0,45.92,0,34.1,34.51,2.6,6.6,0.959,-0.791,0.3726,0.3352,25.649,11.568,12.8598,20.0982,6.54,11.03357,0.6523,52.0
429.01,10.28,0.6,-1.0,-1.0,0.0,0.0,Y,3,259592689,2,4777069717050967040,72.977295,-53.829625,10.1672,120.218,0,0.89,0.11,0,0,0,191.34,0,34.23,34.59,5.3,12.1,0.358,-0.794,0.3298,0.3172,25.185,10.9733,11.4093,5.5914,1.95771,3.16104,0.7959,0.0
431.01,3.28,0.33,0.098,0.011,12.46,0.0,Y,1,31374837,2,2908664557091200768,83.269245,-26.723869,8.1705,32.5686,0,0.8,0.09,0,0,0,65.93,0,33.34,33.96,1.5,6.2,0.612,-0.795,0.3332,0.3457,25.183,11.7397,11.3169,5.1398,0.16107,0.1602,0.8875,162.0
431.02,1.47,0.16,0.011,0.001,0.49,0.0,Y,1,31374837,2,2908664557091200768,83.269245,-26.723869,8.1705,32.5686,0,0.8,0.09,0,0,0,65.93,0,33.34,33.96,1.5,6.2,0.612,-0.795,0.3332,0.3457,25.183,11.7397,11.3169,5.1398,0.16107,0.1602,0.8871,25.0
432.01,18.18,0.66,0.038,0.006,2.25,0.0,N,5,38686737,2,3194187007902012160,57.865665,-10.614078,12.6038,746.646,0,1.42,0.24,0,0,0,46.17,0,35.49,35.94,23.3,65.7,5.373,-0.796,0.343,0.3348,26.918,12.032,12.3273,271.3169,210.50307,984.4023,0.0414,0.0
433.01,49.68,10.86,0.027,0.004,1.17,0.0,N,5,188989177,2,2983552564639203584,78.77841,-15.100464,9.1414,547.126,0,2.02,0.3,0,0,0,45.92,0,35.53,36.11,2.0,7.7,1.05,-0.794,0.1504,0.3485,27.018,12.5847,5.4303,376.1909,306.99944,404.92739,0.0213,0.0
434.01,13.9,0.83,0.05,0.006,4.39,0.0,Y,5,78055054,2,2905983466705521792,80.538255,-30.970817,12.8461,362.273,0,0.87,0.1,0,0,0,65.99,0,34.84,35.09,28.5,49.9,3.186,-0.791,0.307,0.3446,25.933,12.0929,10.772,40.2557,23.30506,46.72812,0.7483,99.0
435.01,5.29,0.6,0.038,0.005,3.35,0.0,Y,1,44647437,2,5082797618168232320,59.41059,-25.189939,12.9383,165.285,0,0.632,0.08,0,0,0,65.31,0,34.14,34.39,29.9,52.9,3.423,-0.79,0.348,0.3654,25.36,12.5659,11.9678,11.2454,3.14566,4.1254,0.8497,73.0
437.01,11.93,0.39,0.035,0.004,2.74,0.0,Y,5,32499655,2,2907577758566408960,84.326745,-27.972575,13.5452,446.035,0,0.79,0.098488578018,0,0,0,90.06,0,34.93,35.22,43.7,85.5,3.566,-0.795,0.3689,0.328,26.044,11.5516,12.993,37.435,22.53669,68.08827,0.7501,83.0
438.01,2.63,0.23,0.061,0.008,5.81,0.0,Y,2,468880077,2,36068452454218880,56.504715,9.9903,9.4464,72.4646,0,0.89,0.11,0,0,0,23.9,0,33.69,34.31,2.2,9.1,2.303,-0.79,0.3529,0.3208,25.725,11.0082,12.1078,26.7292,5.47113,7.65693,0.7559,64.0
439.01,14.52,0.6,0.051,0.007,3.86,0.0,Y,5,13021029,2,2959177048983750016,75.29967,-26.054144,11.7231,488.66,0,1.21,0.17,0,0,0,45.46,0,35.26,35.52,14.5,26.4,2.648,-0.798,0.3026,0.297,26.667,10.5496,10.7476,129.3687,83.6197,243.6647,0.3775,0.0
442.01,4.95,0.18,0.042,0.001,4.05,0.0,Y,1,70899085,2,3189306030970782208,64.190205,-12.084864,10.7329,52.616,0,0.594367,0.02,0,0,0,45.52,0,33.65,33.76,12.3,16.1,1.869,-0.795,0.3348,0.3693,25.183,12.4662,11.3031,5.1131,0.94382,1.03922,0.9253,163.0
443.01,13.38,0.67,0.045,0.006,3.31,0.0,Y,5,117979897,2,2980392087185289216,71.82441,-17.115172,12.0682,516.543,0,1.118,0.14,0,0,0,45.75,0,35.21,35.5,16.1,30.7,3.025,-0.798,0.3163,0.3449,26.653,12.2456,11.2289,124.7358,86.84186,247.18719,0.3788,81.0
444.01,3.3,0.26,0.127,0.015,17.96,0.0,Y,1,179034327,2,4895489043507741440,64.183995,-26.766408,9.0567,57.3973,0,0.85,0.1,0,0,0,87.44,0,33.62,34.28,2.1,9.5,0.63,-0.792,0.3243,0.3566,25.201,12.2226,11.1185,6.9109,1.4193,1.60738,0.7941,78.0
445.01,12.95,4.07,0.017,0.003,0.76,0.0,Y,4,14091704,2,4823949731763979008,77.32359,-36.591033,9.1577,176.617,0,1.21,0.18,0,0,0,24.09,0,34.7,35.27,2.9,10.7,2.526,-0.797,0.3991,0.3302,26.722,11.6446,14.0757,150.2734,93.04866,332.4738,0.3731,413.0
448.01,8.39,2.23,0.016,0.002,0.88,0.0,Y,3,1528696,2,4875693023844840448,75.795375,-30.399461,13.1686,308.262,0,0.74,0.107703296143,0,0,0,45.53,0,34.68,34.96,36.8,70.2,6.095,-0.79,0.3541,0.3019,25.966,10.555,12.3808,45.5205,22.16617,54.06183,0.8261,118.0
449.01,18.79,0.95,0.035,0.005,2.18,0.0,Y,5,139528693,2,5089851638095503616,63.756255,-22.116389,11.8282,754.258,0,1.23,0.18,0,0,0,67.88,0,35.64,35.92,15.9,30.5,2.028,-0.797,0.3366,0.3446,26.786,12.3787,12.0912,181.7569,142.14497,623.23387,0.3651,0.0
450.01,14.04,5.99,0.071,0.003,10.71,0.0,M,5,77951245,3,4827527233363019776,79.00509,-31.412694,12.4258,53.5063,0,0.42,0.02,0,0,0,65.96,3,33.33,33.51,27.0,41.0,6.794,-0.794,0.1961,0.2632,25.185,9.0576,6.3048,5.5337,1.22877,7.25006,0.2019,417.0
451.01,3.92,0.51,0.124,0.016,16.36,0.0,Y,1,257605131,3,4844691297067063424,62.96637,-37.939731,10.2666,123.739,0,0.96,0.12,0,0,0,65.78,3,34.32,34.62,6.7,13.4,1.683,-0.961,0.2926,0.661,31.768,22.8928,10.2679,45.406,28.14793,49.14319,0.6172,43.0
451.02,1.93,1.87,0.029,0.004,1.86,0.0,Y,5,257605131,3,4844691297067063424,62.96637,-37.939731,10.2666,123.739,0,0.96,0.12,0,0,0,65.78,3,34.32,34.62,6.7,13.4,1.683,-0.961,0.2926,0.661,31.768,22.8928,10.2679,45.406,28.14793,49.14319,0.6176,35.0
451.03,2.73,0.88,0.085,0.011,9.19,0.0,Y,5,257605131,3,4844691297067063424,62.96637,-37.939731,10.2666,123.739,0,0.96,0.12,0,0,0,65.78,3,34.32,34.62,6.7,13.4,1.683,-0.961,0.2926,0.661,31.768,22.8928,10.2679,45.406,28.14793,49.14319,0.6167,32.0
452.01,10.22,0.59,0.053,0.007,4.76,0.0,Y,5,139733308,2,4899428146994060800,67.22283,-21.482056,11.9012,246.384,0,0.9,0.11,0,0,0,45.53,0,34.65,34.88,16.4,27.8,2.905,-0.79,0.3289,0.3499,25.897,12.2038,11.4723,39.3409,19.97888,37.26858,0.7488,94.0
453.01,18.49,0.99,0.042,0.007,2.71,0.0,Y,5,452808876,2,3231856379348299008,72.660585,1.893836,9.538961,275.664,0,1.304,0.21,0,0,0,23.93,0,34.99,35.46,3.2,9.5,2.397,-0.796,0.3298,0.3146,26.854,11.157,11.693,221.0839,144.31444,448.79356,0.2783,0.0
454.01,3.91,1.79,0.089,0.028,18.08,0.0,M,1,153077621,2,4850983630313873408,49.659915,-42.642328,9.441,78.7806,0,0.287,0.09,0,1,0,82.87,0,33.81,33.96,2.4,3.4,0.294,-0.798,0.3485,0.319,25.178,10.8331,11.8351,4.086,0.1183,0.13328,0.2023,67.0
455.01,1.45,0.3,0.038,0.003,5.36,0.0,Y,4,98796344,3,5153091836072107136,45.462465,-16.594494,8.84294,6.86929,0,0.25,0.02,1,1,1,41.92,9,32.08,32.2,3.4,4.5,0.065,-2.261,0.5853,0.1382,72.104,4.5858,18.8417,0.0062,0.0014,0.06469,0.9987,50.0
456.01,15.24,1.42,0.005,0.001,0.34,0.0,N,5,77228304,2,4815936868977501568,69.11658,-41.246194,15.7298,39.4781,0,0.114299,0.02,0,0,0,87.26,0,32.83,32.9,336.3,389.2,11.931,-0.797,0.3173,0.3539,24.264,11.6433,10.4395,0.5515,0.32647,0.68045,0.1387,0.0
457.01,7.72,2.45,0.017,0.001,1.18,0.0,Y,2,89256802,3,5082415572235378816,58.725375,-26.423411,13.741,120.6,0,0.51,0.02,0,0,0,41.59,7,33.8,34.14,53.2,116.4,53.654,-0.994,0.1284,0.1815,33.041,6.3347,4.2266,64.277,20.21961,24.37442,0.9013,188.0
458.01,2.9,1.04,0.125,0.015,17.53,0.0,Y,1,64071894,2,5125649915628660480,39.13629,-22.244994,9.6438,76.6986,0,0.84,0.1,0,0,0,63.92,0,33.93,34.29,4.0,9.2,0.863,-0.79,0.3321,0.3486,25.283,11.9533,11.3884,9.6653,2.00716,2.39978,0.7879,50.0
459.01,12.85,4.73,0.058,0.009,4.43,0.0,M,5,38603673,2,4676885550423032064,64.41504,-61.392011,9.5473,286.94,0,1.36,0.22,0,0,0,136.08,0,35.02,35.46,3.3,9.0,0.407,-0.794,0.3305,0.3445,26.035,12.2158,11.7197,38.5014,26.409,78.452,0.1601,140.0
461.01,1.9,1.96,0.089,0.01,10.92,0.0,Y,1,4646810,2,5175239363214344960,38.271255,-10.352178,8.8723,45.5621,0,0.8,0.09,0,0,0,41.31,0,33.45,34.07,1.8,7.7,1.158,-0.79,0.3541,0.3224,25.292,10.9843,12.0626,9.8706,0.49983,0.57967,0.787,59.0
462.01,4.69,0.3,0.053,0.008,4.11,0.0,Y,1,420049884,2,2501532267659460608,36.276465,1.32355,10.6573,205.366,0,1.19320599597,0.187882942281,0,0,0,41.29,0,34.55,34.99,6.0,16.4,2.073,-0.79,0.3302,0.35,26.019,12.2477,11.5554,52.6195,28.92692,59.09095,0.3997,60.0
464.01,4.16,2.41,0.013,0.001,0.82,0.0,N,5,398733009,2,2462283211536460288,32.169795,-9.046044,15.61,2220.36,0,0.47,0.03,0,0,0,41.03,0,36.33,36.48,295.8,415.7,26.699,-0.791,0.3095,0.3233,27.228,11.7937,11.2905,795.1185,669.61163,3860.60521,0.1223,5.0
465.01,6.06,0.52,0.045,0.006,3.84,0.0,Y,5,270380593,2,2514360548993901312,32.78208,2.418194,10.7307,122.066,0,0.811,0.1,0,0,0,41.2,0,34.38,34.47,12.3,15.3,2.011,-0.791,0.2949,0.3364,25.654,11.5942,10.1668,20.4632,6.24365,7.69459,0.7657,126.0
466.01,13.9,0.65,0.057,0.009,4.19,0.0,Y,5,4616072,2,2926039005480063616,101.994255,-21.910711,12.8893,772.11,0,1.38,0.23,0,0,0,64.93,0,35.39,35.79,23.0,57.6,3.689,-0.797,0.3709,0.3268,26.719,11.697,13.2728,150.1005,111.07319,542.0619,0.2952,58.0
468.01,11.5,0.36,0.037,0.001,3.33,0.0,Y,5,33521996,2,2966680597368750720,88.146795,-19.031628,13.3383,169.318,0,0.585471,0.02,0,0,0,66.25,0,34.07,34.29,34.3,56.9,3.477,-0.79,0.3404,0.3322,25.264,11.3922,11.6735,9.2326,1.83693,2.3565,0.9129,136.0
469.01,3.55,0.38,0.108,0.014,13.63,0.0,Y,1,33692729,2,2993561629444856960,93.05784,-14.649317,8.7615,68.192,0,0.91,0.12,0,0,0,44.55,0,33.95,34.38,2.4,6.4,0.891,-0.793,0.3764,0.375,25.601,12.8921,12.9416,16.23,4.53975,6.33113,0.6576,76.0
470.01,4.61,0.42,0.099,0.013,12.19,0.0,Y,1,37770169,2,2912264564319611136,94.00992,-25.031411,10.6995,130.46,0,0.862,0.11,0,0,0,44.45,0,34.21,34.56,7.1,15.9,1.879,-0.791,0.32,0.3765,25.68,13.0103,11.0589,22.4893,8.64852,11.48661,0.763,54.0
471.01,15.85,0.74,0.05,0.008,3.59,0.0,Y,5,47911178,2,2924661867160818304,98.351085,-23.486086,9.79059,201.224,0,1.277,0.2,0,0,0,44.5,0,34.67,35.15,3.7,11.2,1.448,-0.79,0.3281,0.394,26.116,13.8499,11.5321,65.7036,42.55837,90.9291,0.3135,0.0
472.01,41.56,7.77,0.011,0.0,0.57,0.0,M,5,52280468,3,5583372517465364352,99.867045,-33.540222,12.3123,72.2,0,0.5,0.02,0,0,0,40.74,4,33.53,33.85,20.8,43.4,15.088,-0.791,0.4831,0.146,25.675,5.178,16.2606,21.8904,8.51509,10.08481,0.2005,0.0
473.01,14.72,0.77,0.026,0.003,1.57,0.0,Y,5,52640302,2,5583523425437258240,101.11491,-32.858389,12.0506,369.926,0,1.0,0.12,0,1,0,85.22,0,34.93,35.2,16.0,29.7,1.601,-0.795,0.2997,0.3693,26.046,12.999,10.5507,38.1647,24.40796,49.20184,0.6252,0.0
474.01,12.91,0.75,0.035,0.004,2.52,0.0,Y,5,59843967,2,2937583121652951936,94.112085,-22.546883,12.7632,416.459,0,0.91,0.11,0,0,0,44.53,0,34.91,35.26,23.2,51.1,4.8,-0.79,0.312,0.3559,26.202,12.549,11.0019,80.2569,51.67765,118.18429,0.5883,92.0
475.01,2.34,0.93,0.068,0.009,8.26,0.0,Y,1,100608026,2,2901089987127041920,86.74833,-32.532542,10.8835,58.7502,0,0.62,0.08,0,0,0,90.17,0,33.59,33.83,9.8,17.2,0.963,-0.802,0.3675,0.3268,25.169,11.0553,12.4309,2.9304,0.35187,0.45332,0.8688,55.0
476.01,16.97,0.63,0.049,0.008,3.06,0.0,Y,3,156987351,2,5552450299121421696,99.581415,-47.613867,8.8742,244.897,0,1.71,0.29,0,0,0,85.27,0,35.44,35.95,6.3,20.6,1.215,-0.797,0.3512,0.3406,26.723,12.2457,12.626,152.1435,119.18068,584.25828,0.2423,0.0
477.01,12.79,0.85,0.038,0.005,2.94,0.0,Y,5,170102285,2,5557345496687437696,101.127495,-42.762231,11.7583,207.49,0,0.84,0.1,0,0,0,40.41,0,34.49,34.75,14.3,25.9,3.056,-0.79,0.3291,0.3482,25.84,12.1009,11.435,34.8347,15.74312,26.65613,0.751,181.0
478.01,19.09,3.18,0.041,0.006,2.92,0.0,N,5,172464366,2,2919669912573091840,100.15887,-27.571261,11.0913,344.517,0,1.117,0.15,0,0,0,64.95,0,35.08,35.4,10.8,22.3,1.743,-0.79,0.3396,0.3301,26.157,11.6861,12.021,71.7019,46.9638,142.55555,0.068,0.0
479.01,12.68,0.61,0.039,0.005,2.78,0.0,Y,5,306362738,2,2991284369063612928,91.089705,-16.965389,10.8164,194.553,0,0.989,0.12,0,0,0,44.53,0,34.48,34.98,6.7,21.0,2.362,-0.79,0.3436,0.3484,25.981,12.1874,12.0201,48.2267,26.25586,56.49636,0.6149,177.0
480.01,2.81,0.84,0.075,0.01,6.87,0.0,Y,1,317548889,2,2992025233741516928,88.378455,-16.265397,6.7799,54.5306,0,1.2,0.16,0,0,0,44.53,0,34.47,34.73,2.0,3.7,0.594,-0.79,0.3134,0.3735,25.784,12.9703,10.8857,30.6049,14.2682,21.2274,0.4406,110.0
481.01,11.76,0.59,0.094,0.012,10.33,0.0,Y,3,339672028,2,5486322710592888064,110.512665,-57.384997,9.3935,179.366,0,1.04,0.13,0,0,0,250.59,0,34.63,35.04,3.0,7.6,0.19,-0.79,0.3665,0.3028,25.282,10.6096,12.8406,9.6432,4.9731,13.54855,0.6807,124.0
483.01,15.18,0.83,0.053,0.007,4.38,0.0,Y,5,393414358,2,5574766468155514752,94.33638,-38.323383,10.439,290.684,0,1.02,0.13,0,0,0,86.76,0,34.92,35.35,5.8,15.6,0.929,-0.791,0.3379,0.3572,26.007,12.6272,11.9445,48.9815,32.8452,91.03741,0.6136,0.0
486.01,0.67,0.07,0.021,0.001,1.74,0.0,Y,1,260708537,2,5482827676662168832,98.45487,-58.525031,9.36854,15.2142,0,0.421238,0.02,0,0,0,523.54,1,32.52,33.07,3.1,11.1,0.12,-0.798,0.3797,0.2905,23.67,9.6069,12.556,0.1261,0.05842,0.15827,0.9769,31.0
487.01,2.73,2.74,0.174,0.028,24.33,0.0,Y,1,31852980,2,4643107591144211328,52.540545,-70.399583,9.8542,140.0,0,1.18914949872,0.189166487618,0,0,0,258.87,0,34.33,34.84,3.7,12.0,0.273,-0.792,0.3804,0.2907,25.195,10.1297,13.2546,6.5259,2.80701,7.09513,0.4526,26.0
487.02,-99.0,-99.0,0.079,0.013,7.41,0.0,Y,1,31852980,2,4643107591144211328,52.540545,-70.399583,9.8542,140.0,0,1.18914949872,0.189166487618,0,0,0,258.87,0,34.33,34.84,3.7,12.0,0.273,-0.792,0.3804,0.2907,25.195,10.1297,13.2546,6.5259,2.80701,7.09513,0.4522,0.0
488.01,1.12,1.52,0.015,0.001,1.2,0.0,Y,1,452866790,2,3094290054327367168,120.593625,3.337164,11.1972,27.3644,0,0.33944,0.02,0,0,0,40.68,0,32.95,33.15,13.7,22.0,2.655,-0.807,0.4023,0.3358,25.145,11.1323,13.3348,1.8341,0.88353,2.19621,0.9475,16.0
489.01,13.28,0.67,0.049,0.007,3.65,0.0,Y,5,455096220,2,3094733088793018240,123.25071,4.787028,11.8997,506.965,0,1.18,0.17,0,0,0,40.68,0,35.26,35.58,16.0,33.3,3.715,-0.797,0.3794,0.3088,26.746,10.9855,13.4974,161.755,109.15027,481.28447,0.3691,83.0
490.01,15.98,0.82,0.042,0.006,2.81,0.0,Y,5,455135327,2,3096441729861716224,123.94983,5.836867,9.93908,213.985,0,1.254,0.18,0,0,0,40.68,0,34.79,35.22,4.9,13.2,1.802,-0.79,0.3433,0.3611,26.211,12.7196,12.0925,81.9051,52.20817,132.97132,0.3099,0.0
491.01,13.63,0.65,0.044,0.005,3.33,0.0,Y,5,468987719,2,601321985813952000,128.925705,10.206586,12.7656,528.825,0,1.01,0.12,0,0,0,40.69,0,35.2,35.51,28.2,57.5,5.916,-0.797,0.3314,0.3326,26.701,11.8115,11.7684,142.404,97.60613,308.36508,0.5718,70.0
492.01,14.62,0.92,0.045,0.007,3.12,0.0,Y,5,17746821,2,3151961363348862720,118.063455,12.139347,11.3155,515.458,0,1.25,0.19,0,0,0,40.69,0,35.35,35.68,11.1,23.5,2.715,-0.797,0.3391,0.3536,26.809,12.6182,12.0978,193.9773,144.58918,526.0961,0.3624,0.0
493.01,4.83,0.56,0.056,0.007,5.94,0.0,Y,1,19025965,2,3151371883379694720,119.627715,12.883261,11.4479,107.355,0,0.648,0.08,0,0,0,40.68,0,34.15,34.3,18.0,25.4,2.997,-0.79,0.3115,0.3733,25.484,12.8048,10.6828,15.3642,3.49246,3.68802,0.8426,84.0
494.01,1.73,1.66,0.026,0.003,1.7,0.0,Y,1,19519368,2,3063507748837064064,124.69542,-6.785922,10.0854,89.9559,0,0.83,0.1,0,0,0,40.68,0,34.08,34.37,6.2,12.2,1.73,-0.792,0.3358,0.2949,25.624,10.1361,11.5404,17.4872,3.88519,5.79128,0.7719,47.0
495.01,22.1,0.88,0.026,0.004,1.27,0.0,Y,5,22529346,2,5565050255701441664,107.60025,-39.097269,10.056,269.898,0,1.45,0.25,0,0,0,64.92,0,34.87,35.51,4.2,18.2,1.47,-0.798,0.3486,0.3633,26.531,12.9024,12.3771,90.0838,64.61578,212.5799,0.3077,0.0
496.01,28.98,14.56,0.044,0.007,2.77,0.0,M,5,88977253,2,3064530810048196352,123.097665,-5.768658,12.33,791.384,0,1.46,0.25,0,0,0,20.46,0,35.49,35.83,16.4,35.5,7.722,-0.793,0.3481,0.372,27.094,13.3295,12.4721,491.3586,388.88748,1638.76036,0.1481,0.0
499.01,6.59,6.12,0.087,0.013,8.53,0.0,Y,1,123702439,2,5535106156033385472,115.638705,-43.553494,10.1374,158.659,0,1.21,0.18,0,0,0,74.48,0,34.48,34.87,5.3,13.1,0.935,-0.791,0.3253,0.3492,25.693,12.1771,11.3443,23.7162,11.93395,21.79121,0.4073,97.0
500.01,1.3,0.33,0.012,0.001,0.55,0.0,Y,1,134200185,2,5509620021956148736,106.559085,-47.587817,9.4022,47.3924,0,0.7,0.08,0,0,0,119.1,0,33.44,33.88,2.8,7.6,0.385,-0.804,0.3612,0.3102,25.162,10.5092,12.2362,2.4357,0.20007,0.25561,0.8724,12.0
501.01,17.22,0.88,0.029,0.004,1.71,0.0,Y,4,134537478,2,5560886336446650240,108.30141,-42.409761,10.3887,250.121,0,1.06,0.14,0,0,0,64.92,0,34.82,35.2,5.9,14.3,1.2,-0.79,0.3231,0.3494,25.995,12.2987,11.3728,49.8175,30.84574,71.82696,0.4976,0.0
502.01,8.83,4.65,0.042,0.006,2.94,0.0,Y,3,172193428,2,2895678087817846912,98.531955,-28.404167,10.3773,215.387,0,1.107,0.15,0,0,0,44.71,0,34.7,35.04,5.9,12.9,1.611,-0.79,0.3401,0.3326,26.028,11.6527,11.9181,53.7878,29.53137,67.66808,0.4953,133.0
503.01,15.28,3.96,0.057,0.009,3.68,0.0,Y,4,186812530,2,650254479499119232,124.320375,12.601322,9.19813,255.416,0,1.835,0.28,0,0,0,40.68,0,34.99,35.51,2.8,9.2,1.363,-0.797,0.357,0.3641,26.701,12.9287,12.6772,142.404,102.24786,350.31075,0.2428,0.0
505.01,16.03,0.68,0.048,0.008,3.33,0.0,Y,5,268644785,2,5489780919480009472,117.41496,-52.120447,10.6815,324.683,0,1.33,0.23,0,0,0,100.13,0,35.03,35.37,7.4,16.4,0.882,-0.79,0.3556,0.3516,25.948,12.4376,12.576,43.7172,29.29932,90.48582,0.3201,0.0
507.01,17.12,3.77,0.014,0.001,0.9,0.0,Y,3,348538431,3,5724250571514167424,121.629585,-15.764689,13.2304,110.884,0,0.5,0.02,0,0,0,40.68,4,33.69,34.08,30.5,75.2,19.085,-1.3,0.1027,0.0,43.189,0.0604,3.3652,35.5722,4.61664,11.85677,0.9026,0.0
508.01,18.8,0.67,0.065,0.011,4.61,0.0,Y,5,425206121,2,3142847477107193344,111.509535,7.615775,9.654,300.276,0,1.7,0.28,0,0,0,20.47,0,35.15,35.54,4.4,10.8,3.022,-0.795,0.3423,0.395,26.942,14.0391,12.1658,291.6199,219.76085,690.08123,0.2397,0.0
509.01,2.91,0.49,0.084,0.011,9.06,0.0,Y,1,453211454,2,3145754895088191744,117.92463,9.385242,7.9259,48.9739,0,0.98,0.13,0,0,0,40.67,0,34.0,34.15,2.4,3.4,0.617,-0.79,0.3563,0.3355,25.366,11.4588,12.1665,11.6953,1.27981,1.53139,0.7212,89.0
509.02,3.0,0.61,0.15,0.02,21.4,0.0,Y,1,453211454,2,3145754895088191744,117.92463,9.385242,7.9259,48.9739,0,0.98,0.13,0,0,0,40.67,0,34.0,34.15,2.4,3.4,0.617,-0.79,0.3563,0.3355,25.366,11.4588,12.1665,11.6953,1.27981,1.53139,0.7217,69.0
510.01,2.14,1.05,0.024,0.003,1.35,0.0,Y,1,238086647,3,5508330367833229824,104.959005,-49.507481,8.4633,93.0994,0,1.07,0.13,1,0,0,119.28,2,34.37,34.72,2.5,5.6,0.345,-0.79,0.1151,0.1484,25.39,4.8182,4.3094,12.3578,5.04354,18.50253,0.5189,70.0
511.01,15.32,0.77,0.047,0.008,3.36,0.0,Y,5,440777904,2,3167323052618369408,108.82512,14.262606,11.3072,415.344,0,1.25,0.2,0,0,0,44.71,0,35.29,35.45,14.5,21.1,2.291,-0.798,0.3499,0.3324,26.628,11.7823,12.4023,116.3741,78.00972,257.8605,0.3802,0.0
512.01,1.53,1.17,0.071,0.009,7.19,0.0,Y,1,119292328,2,5574111674620962688,96.64671,-38.607208,8.9767,67.3975,0,0.92,0.12,0,0,0,65.09,0,34.03,34.14,3.5,4.6,0.466,-0.792,0.3478,0.3365,25.205,11.4871,11.8743,7.1379,0.73371,0.84691,0.691,31.0
512.02,1.74,0.16,0.142,0.018,20.27,0.0,Y,1,119292328,2,5574111674620962688,96.64671,-38.607208,8.9767,67.3975,0,0.92,0.12,0,0,0,65.09,0,34.03,34.14,3.5,4.6,0.466,-0.792,0.3478,0.3365,25.205,11.4871,11.8743,7.1379,0.73371,0.84691,0.6905,26.0
513.01,3.49,0.98,0.019,0.001,1.45,0.0,N,5,431999925,2,5713325132487143424,120.78996,-20.010092,14.7095,190.2254,0,0.432904,0.03,0,1,0,40.68,0,33.79,34.13,50.2,109.2,9.855,-0.79,0.3681,0.3519,25.361,12.0089,12.5635,11.2785,1.12748,1.31381,0.1249,47.0
514.01,10.78,0.99,0.092,0.013,11.39,0.0,Y,5,366576758,2,602494855483616256,127.88292,11.922256,13.6674,475.758,0,0.81,0.111803398875,0,0,0,20.47,0,35.01,35.37,51.3,119.2,20.368,-0.796,0.3193,0.3388,26.844,11.9846,11.2934,214.3043,140.71317,372.45669,0.7288,42.0
515.01,11.78,0.37,0.039,0.005,3.11,0.0,Y,4,366622912,2,602466302541172736,128.06709,11.630711,13.7988,442.813,0,0.82,0.10295630141,0,0,0,40.69,0,34.85,35.18,45.6,98.4,8.763,-0.79,0.3166,0.3445,26.179,12.118,11.1366,76.1572,46.286,103.83471,0.7368,76.0
517.01,11.94,11.97,0.117,0.016,15.0,0.0,N,5,308307606,2,5290752787819629056,120.19992,-60.865633,13.2361,416.217,0,0.94,0.13,0,0,0,77.37,0,34.88,35.17,33.6,64.2,3.352,-0.79,0.3476,0.3225,25.896,11.3436,12.2242,39.3225,22.83044,60.97805,0.0983,44.0
518.01,3.62,4.19,0.137,0.018,17.88,0.0,Y,1,264979636,2,3148477354598384512,115.716795,8.866906,10.1432,159.814,0,1.069,0.14,0,0,0,40.31,0,34.43,34.82,4.7,11.5,1.627,-0.79,0.315,0.3208,25.898,11.1714,10.9675,39.572,17.97934,32.15258,0.5051,34.0
519.01,12.17,0.39,0.016,0.001,1.27,0.0,Y,3,218795833,2,5707485527450614656,124.606755,-19.662792,14.4347,115.557,0,0.34034,0.02,0,1,0,40.68,0,33.66,34.02,77.6,179.2,14.107,-0.79,0.3384,0.3519,25.264,11.97,11.5138,9.2323,0.14839,0.14502,0.9133,357.0
520.01,1.49,0.66,0.015,0.002,0.52,0.0,Y,1,148479278,2,5576476552334683520,102.65796,-37.960194,9.3777,222.315,0,1.66,0.27,0,0,0,85.31,0,34.81,35.16,2.8,6.4,0.48,-0.79,0.3735,0.3708,25.842,13.0358,13.1318,35.0107,22.00532,59.92853,0.2499,5.0
521.01,2.04,0.79,0.019,0.001,1.54,0.0,Y,2,27649847,2,649852779797683968,123.34425,12.222108,12.4029,60.9425,0,0.413895,0.02,0,0,0,40.68,0,33.46,33.66,27.5,43.4,4.633,-0.796,0.3083,0.3288,25.182,11.0662,10.3773,4.7737,1.0833,1.30312,0.9266,72.0
522.01,1.35,0.54,0.013,0.002,0.4,0.0,Y,4,19451711,2,3063302208882300544,124.60266,-7.571239,7.3645,111.179,0,1.681,0.27,1,0,0,40.68,0,34.94,35.09,2.4,3.4,0.616,-0.79,0.3378,0.3663,26.108,12.8518,11.8549,64.6567,38.86981,86.30367,0.2486,10.0
523.01,7.71,1.3,0.083,0.011,9.91,0.0,N,5,93125144,3,2967108303094141440,84.84654,-19.558339,9.6833,77.8471,0,0.79,0.105055864633,0,0,0,66.05,21,34.06,34.47,5.5,14.1,1.53,-1.998,0.0048,0.2903,68.188,9.9723,0.1528,642.4319,133.73365,16.18065,0.1098,203.0
524.01,5.93,6.29,0.124,0.021,12.98,0.0,N,5,365690646,2,3238079615160630784,81.543255,6.912308,10.094,293.27,0,1.511,0.26,0,0,0,41.58,0,35.15,35.42,6.9,13.0,1.665,-0.798,0.3128,0.3574,26.633,12.6597,11.0802,117.9926,81.32154,210.15043,0.0494,43.0
525.01,4.44,0.35,0.129,0.021,14.86,0.0,Y,1,71512186,2,3017640964152888960,90.169965,-8.468342,8.7784,152.042,0,1.284,0.21,0,0,0,44.53,0,34.8,34.95,3.4,4.8,0.754,-0.79,0.3566,0.3625,25.967,12.6691,12.4636,45.6923,25.01591,53.99171,0.3188,52.0
526.01,6.21,8.42,0.059,0.003,7.7,0.0,Y,3,200593988,2,3340056840440651648,85.33575,11.194447,12.3069,70.9325,0,0.464152,0.02,0,0,0,20.06,0,33.52,33.83,21.4,43.7,8.779,-0.791,0.3166,0.3424,25.424,11.5844,10.7095,12.7548,1.60003,1.68264,0.9084,131.0
527.01,22.2,4.02,0.169,0.04,18.09,0.0,Y,1,148228019,2,5577598363432438656,101.188755,-36.657356,8.2488,163.677,0,1.97691062541,0.467546789102,0,0,0,85.3,0,34.91,35.13,2.4,3.9,0.327,-0.79,0.3101,0.3426,25.818,12.0355,10.8942,33.1515,19.55691,41.13841,0.2508,0.0
528.01,9.05,1.55,0.039,0.004,3.52,0.0,N,5,403693875,2,3158968069917853696,105.006165,11.043247,13.3675,192.351,0,0.628,0.0636779904145,0,1,0,44.64,0,34.1,34.33,29.7,50.3,4.721,-0.79,0.3927,0.3339,25.468,11.4624,13.4831,14.7836,3.31272,5.14092,0.1178,123.0
529.01,6.98,5.43,0.017,0.002,1.67,0.0,N,5,438490744,2,3358628592564415488,100.255965,16.588794,14.1396,63.0507,0,0.214929,0.02,0,1,0,20.39,0,33.12,33.44,58.0,119.4,19.965,-0.793,0.3249,0.3282,25.191,10.9743,10.8643,6.2527,2.15739,3.25349,0.1347,378.0
530.01,8.53,0.42,0.055,0.002,6.39,0.0,Y,3,387690507,2,3353218995355814656,103.412835,12.881578,13.5287,148.762,0,0.540526,0.02,0,1,0,44.64,0,33.8,34.08,28.5,54.5,4.98,-0.79,0.3384,0.3616,25.27,12.3246,11.5333,9.3817,0.60461,0.60346,0.9124,96.0
531.01,2.67,1.17,0.01,0.002,0.57,0.0,N,5,302895996,2,3390078778349124736,83.11641,15.555883,13.8097,167.3049,0,0.377,0.09,0,1,0,20.27,0,33.75,34.17,25.9,68.5,12.44,-0.791,0.3388,0.2918,25.694,9.9701,11.5777,23.6854,2.55643,3.35923,0.1236,52.0
532.01,5.61,1.09,0.029,0.001,2.33,0.0,Y,3,144700903,2,3340265717587057536,85.080045,11.562636,12.6785,135.047,0,0.606938,0.02,0,0,0,20.07,0,34.07,34.33,29.8,54.2,10.984,-0.79,0.3431,0.3141,25.811,10.7825,11.7801,31.6877,6.72778,9.43937,0.8306,96.0
533.01,3.93,0.35,0.129,0.016,19.57,0.0,Y,1,309791156,2,4760353047204485376,80.05488,-62.646186,10.9621,123.391,0,0.74,0.09,0,0,0,444.01,0,34.16,34.45,8.8,17.3,0.206,-0.794,0.3589,0.3032,24.706,10.445,12.3629,1.8674,0.50345,0.8411,0.8742,43.0
534.01,12.53,1.7,0.051,0.007,4.04,0.0,Y,5,281909674,2,3101974231859723776,102.721125,-5.086456,14.4266,1148.93,0,1.08,0.156524758425,0,1,0,44.48,0,35.37,35.64,40.6,77.0,6.532,-0.797,0.3593,0.3458,26.752,12.3233,12.8061,164.5029,119.92635,474.42782,0.4749,31.0
535.01,17.76,1.23,0.039,0.006,2.83,0.0,Y,5,280210963,2,3107255598526406912,100.765665,-1.296444,14.7971,1126.37,0,1.02,0.143178210633,0,1,0,44.53,0,35.71,35.91,128.4,205.1,13.841,-0.796,0.2955,0.3946,26.915,14.1694,10.6117,268.2725,220.96536,715.73098,0.5465,0.0
536.01,15.4,1.33,0.084,0.012,9.24,0.0,Y,5,234825296,2,3120122805143587328,97.72041,0.226894,13.8786,844.061,0,0.94,0.13,0,0,0,44.59,0,35.43,35.75,52.2,110.9,9.091,-0.796,0.3966,0.3285,26.82,11.7438,14.1779,200.8621,147.40225,792.07022,0.5585,0.0
537.01,18.38,2.5,0.053,0.009,4.04,0.0,Y,5,234112540,2,3125611120515388800,101.277255,0.815217,13.4831,882.472,0,1.21,0.196977156036,0,1,0,44.53,0,35.51,35.73,39.6,65.6,5.643,-0.797,0.287,0.3588,26.808,12.8199,10.2558,193.7083,147.31817,414.03258,0.3628,0.0
538.01,4.5,0.75,0.021,0.001,1.67,0.0,N,5,237751146,2,3128212629448814592,104.332005,4.028697,14.1477,133.21,0,0.428732,0.02,0,1,0,44.53,0,33.52,33.84,32.9,69.3,6.162,-0.793,0.3099,0.3543,25.188,11.9895,10.4869,6.0558,0.74104,0.73241,0.1281,81.0
539.01,1.56,0.29,0.008,0.001,0.31,0.0,Y,1,238004786,2,5498467164415043968,102.56838,-53.005503,10.5958,108.368,0,0.8,0.1,0,0,0,233.08,0,34.13,34.47,7.8,17.1,0.383,-0.799,0.3397,0.3583,25.176,12.351,11.708,3.7039,1.19054,1.6454,0.8044,64.0
540.01,0.97,0.42,0.013,0.001,1.24,0.0,Y,3,200322593,3,4785886941312921344,76.30971,-47.937539,11.5045,14.0022,0,0.17,0.02,0,0,0,107.13,14,32.27,32.45,15.0,22.5,2.183,-1.664,0.5411,0.1677,52.852,5.5087,17.6709,0.0687,0.02466,0.29776,0.9982,38.0
541.01,18.11,2.26,0.023,0.003,1.35,0.0,M,3,143271144,2,2891027424212405120,90.7275,-30.832906,14.7117,1105.38,0,0.86,0.111803398875,0,1,0,66.39,0,35.33,35.6,51.0,96.8,5.26,-0.798,0.3227,0.3652,26.582,13.0028,11.4869,103.0319,76.20452,235.21872,0.1925,0.0
542.01,11.56,1.94,0.026,0.004,1.63,0.0,Y,3,49771092,2,2898526475768298624,96.066255,-28.1347,14.8067,939.127,0,0.85,0.120830459736,0,1,0,44.43,0,35.34,35.65,79.6,163.2,11.915,-0.797,0.3277,0.3574,26.758,12.7408,11.6831,167.5203,124.42966,414.31374,0.731,42.0
543.01,3.75,0.9,0.009,0.001,0.53,0.0,N,5,53593457,2,3105535550020802432,100.30608,-3.925831,15.0404,131.2,0,0.291869,0.03,0,1,0,44.53,0,33.49,33.74,71.9,127.9,10.254,-0.795,0.3703,0.3599,25.183,12.1436,12.4929,5.0383,0.97661,1.2503,0.1352,121.0
544.01,2.16,0.64,0.023,0.003,1.55,0.0,Y,4,50618703,2,3220926542276901888,82.29009,-0.342897,9.6504,41.1166,0,0.66,0.08,0,0,0,41.68,0,33.46,33.79,4.8,10.4,1.476,-0.793,0.3246,0.3327,25.186,11.2422,10.9695,5.9214,0.87995,1.00645,0.8608,131.0
545.01,15.05,0.53,0.03,0.004,1.9,0.0,Y,5,37168957,2,3120058170178779392,98.17242,-0.031606,14.2465,764.889,0,0.97,0.13416407865,0,1,0,44.55,0,35.28,35.56,63.9,120.9,9.71,-0.797,0.366,0.3312,26.701,11.7775,13.0134,142.2186,98.93898,387.25982,0.5723,0.0
546.01,13.44,0.48,0.092,0.015,9.2,0.0,Y,5,36440357,2,3113201890547554432,102.194625,-0.672786,13.1573,726.412,0,1.21,0.196977156036,0,0,0,44.53,0,35.45,35.79,38.4,83.3,7.182,-0.796,0.2683,0.3358,26.845,12.0174,9.6034,215.9594,161.84242,436.68532,0.3584,45.0
547.01,20.59,-99.0,0.028,0.005,1.51,0.0,Y,5,36352297,2,3105507886130792448,102.079875,-3.102139,13.0501,787.909,0,1.26,0.210237960416,0,1,0,44.48,0,35.36,35.63,23.5,43.9,4.224,-0.797,0.3297,0.3847,26.746,13.7062,11.7484,161.5391,123.41099,395.31586,0.293,0.0
548.01,13.49,0.71,0.049,0.007,3.9,0.0,Y,5,42821097,2,3120002649138831360,97.03359,-0.170731,13.1861,790.663,0,1.03,0.147648230602,0,0,0,44.6,0,35.37,35.69,27.5,58.4,5.147,-0.797,0.2511,0.3644,26.784,13.0069,8.9621,180.1456,136.52243,298.4826,0.5625,46.0
549.01,2.44,0.64,0.008,0.001,0.52,0.0,N,5,32830028,3,2915135286099931392,86.75217,-24.842642,14.2321,80.6542,0,0.28,0.02,0,0,0,66.22,15,33.42,33.78,78.4,179.5,112.557,-2.27,0.4803,0.043,75.598,1.4348,16.1557,9.5741,0.61498,4.77941,0.1338,116.0
550.01,20.63,-99.0,0.11,0.016,13.25,0.0,N,5,311183180,2,3276738375272416256,55.031955,5.874619,9.1073,62.0121,0,0.999820625679,0.143178210633,0,0,0,46.16,0,33.76,34.3,2.5,8.7,1.164,-0.794,0.3449,0.3711,25.578,12.729,11.8317,13.4441,3.04011,3.61734,0.1089,0.0
550.02,16.68,6.32,0.091,0.013,10.04,0.0,N,5,311183180,2,3276738375272416256,55.031955,5.874619,9.1073,62.0121,0,0.999820625679,0.143178210633,0,0,0,46.16,0,33.76,34.3,2.5,8.7,1.164,-0.794,0.3449,0.3711,25.578,12.729,11.8317,13.4441,3.04011,3.61734,0.1094,0.0
551.01,10.61,3.3,0.031,0.001,2.65,0.0,Y,5,192826603,2,4821739369794767744,82.714215,-36.630981,13.9143,218.121,0,0.561044,0.02,0,0,0,90.07,0,34.3,34.57,60.1,112.0,4.477,-0.79,0.339,0.3262,25.358,11.2762,11.7192,11.3153,3.94065,6.3408,0.9097,102.0
552.01,9.67,0.35,0.032,0.001,2.79,0.0,Y,3,44737596,2,5082914338199586560,60.94938,-25.408922,13.8231,194.964,0,0.577439,0.02,0,0,0,65.12,0,34.22,34.55,57.4,123.5,6.537,-0.79,0.311,0.3383,25.475,11.6892,10.7437,15.0401,5.24134,7.25856,0.9071,116.0
553.01,2.47,2.27,0.11,0.013,14.06,0.01,N,5,161477033,2,4811260680384564864,73.26129,-45.540406,10.0614,108.159,0,0.91,0.11,0,0,0,87.57,0,34.21,34.59,5.6,13.4,0.856,-0.79,0.3425,0.306,25.382,10.5861,11.8461,12.1315,4.12674,7.18694,0.1049,29.0
553.02,2.29,2.13,0.099,0.012,11.92,0.0,Y,1,161477033,2,4811260680384564864,73.26129,-45.540406,10.0614,108.159,0,0.91,0.11,0,0,0,87.57,0,34.21,34.59,5.6,13.4,0.856,-0.79,0.3425,0.306,25.382,10.5861,11.8461,12.1315,4.12674,7.18694,0.6705,28.0
553.03,2.71,1.04,0.225,0.027,40.89,0.0,Y,1,161477033,2,4811260680384564864,73.26129,-45.540406,10.0614,108.159,0,0.91,0.11,0,0,0,87.57,0,34.21,34.59,5.6,13.4,0.856,-0.79,0.3425,0.306,25.382,10.5861,11.8461,12.1315,4.12674,7.18694,0.671,23.0
554.01,2.78,0.16,0.078,0.011,7.05,0.0,Y,1,407966340,2,3301771025223950336,60.748335,9.207767,6.4386,45.6181,0,1.25,0.18,0,0,0,45.49,0,34.36,34.68,1.6,3.4,0.54,-0.79,0.3442,0.382,25.735,13.2485,11.9384,27.3364,12.30615,19.52635,0.4415,137.0
555.01,11.76,0.52,0.026,0.001,1.94,0.0,Y,3,170849515,2,4877426575724467456,70.339755,-32.320417,14.857,385.689,0,0.614735,0.02,0,0,0,68.47,0,34.81,35.05,148.8,259.6,11.254,-0.796,0.3874,0.3373,26.061,11.823,13.5795,36.2443,20.20973,56.23449,0.8288,85.0
557.01,2.25,1.23,0.036,0.001,3.34,0.0,Y,1,55488511,2,3193508849745633280,59.01783,-10.272008,11.6434,75.9623,0,0.566298,0.02,0,0,0,46.56,0,33.74,33.96,16.8,27.8,2.92,-0.791,0.2903,0.4015,25.207,13.6349,9.8601,7.22,0.26212,0.19568,0.9164,46.0
558.01,13.53,0.67,0.121,0.015,14.57,0.0,Y,3,207110080,2,4727755005637190016,42.291495,-58.024683,10.9923,402.63,0,1.12,0.14,0,0,0,42.41,0,35.22,35.47,9.7,17.4,2.043,-0.798,0.2684,0.3324,26.658,11.7889,9.5205,126.2761,85.27945,186.96917,0.3784,64.0
559.01,12.24,0.56,0.074,0.01,6.98,0.0,Y,3,209459275,2,5057924844082070016,46.81863,-31.162994,10.5704,233.266,0,1.1,0.15,0,0,0,22.66,0,34.8,35.1,7.6,15.3,3.464,-0.798,0.2702,0.3657,26.64,12.8363,9.4846,119.7042,72.29849,117.62243,0.4798,123.0
560.01,2.52,0.55,0.061,0.007,6.4,0.0,Y,4,101011575,2,5746824674801810816,129.68829,-13.256528,8.5925,31.5666,0,0.75,0.09,0,0,0,36.34,0,33.38,33.84,2.6,7.5,1.293,-0.791,0.3662,0.3418,25.209,11.5657,12.3923,7.3703,0.87198,1.06455,0.892,138.0
560.02,2.47,0.75,0.126,0.015,18.88,0.0,Y,1,101011575,2,5746824674801810816,129.68829,-13.256528,8.5925,31.5666,0,0.75,0.09,0,0,0,36.34,0,33.38,33.84,2.6,7.5,1.293,-0.791,0.3662,0.3418,25.209,11.5657,12.3923,7.3703,0.87198,1.06455,0.8915,93.0
561.01,2.67,0.97,0.094,0.012,10.78,0.0,Y,4,377064495,2,3850421005290172416,148.185165,6.216103,9.5273,85.799,0,0.95,0.12,0,0,0,34.03,0,33.92,34.52,2.8,11.1,1.86,-0.79,0.3636,0.3395,25.727,11.718,12.5505,26.8555,8.96935,14.64851,0.6398,43.0
561.02,1.37,1.12,0.011,0.001,0.45,0.0,Y,4,377064495,2,3850421005290172416,148.185165,6.216103,9.5273,85.799,0,0.95,0.12,0,0,0,34.03,0,33.92,34.52,2.8,11.1,1.86,-0.79,0.3636,0.3395,25.727,11.718,12.5505,26.8555,8.96935,14.64851,0.6407,8.0
561.03,2.16,0.41,0.124,0.016,16.36,0.0,Y,4,377064495,2,3850421005290172416,148.185165,6.216103,9.5273,85.799,0,0.95,0.12,0,0,0,34.03,0,33.92,34.52,2.8,11.1,1.86,-0.79,0.3636,0.3395,25.727,11.718,12.5505,26.8555,8.96935,14.64851,0.6403,28.0
562.01,1.22,0.7,0.034,0.002,3.93,0.0,Y,1,413248763,2,5664814198431308288,144.007455,-21.665064,8.74094,9.44181,0,0.34592,0.02,0,0,0,34.04,0,32.35,32.68,3.1,6.4,1.162,-0.796,0.3017,0.3922,24.462,12.8174,9.8596,0.9286,0.64666,1.39448,0.9951,29.0
563.01,6.57,0.22,1.641,0.247,731.94,0.0,Y,3,405454160,2,5679022877958489600,143.24316,-17.343475,10.4397,157.152,0,1.10094978113,0.165385143489,0,0,0,33.98,0,34.27,34.78,4.3,14.3,2.251,-0.791,0.3096,0.3257,25.972,11.3283,10.7675,44.4245,19.67502,33.03972,0.5007,20.0
564.01,7.98,0.67,0.027,0.003,1.65,0.0,Y,4,1003831,2,5710154317045164416,130.29516,-16.036328,10.6701,199.581,0,0.977,0.12,0,0,0,36.26,0,34.6,34.99,7.1,17.6,2.531,-0.79,0.3405,0.3018,26.082,10.5595,11.9139,59.7609,29.72453,70.10806,0.6029,129.0
565.01,18.62,18.63,0.049,0.007,3.73,0.0,M,5,1103432,2,5709006564344531328,130.581465,-17.189425,12.8283,988.801,0,1.13,0.15,0,0,0,16.0,0,35.64,35.92,23.5,45.0,11.612,-0.792,0.3,0.3095,27.227,11.1163,10.775,712.7468,531.30266,1971.85513,0.1623,0.0
567.01,13.75,0.64,0.027,0.003,1.54,0.0,Y,5,13349647,2,5750936092375254016,131.580375,-8.026986,12.212,386.346,0,1.08,0.14,0,0,0,36.22,0,34.99,35.19,19.5,30.7,3.964,-0.798,0.3043,0.3916,26.523,13.7788,10.7084,87.9082,57.84204,114.46375,0.4864,143.0
568.01,-99.0,-99.0,0.129,0.029,9.6,0.0,Y,1,37575651,2,5647759987108393984,135.3405,-28.324589,8.2866,305.676,0,3.13105148202,0.711559785585,0,0,0,33.94,0,35.61,35.71,3.5,4.4,0.879,-0.796,0.3464,0.3307,26.888,11.8086,12.3706,246.4431,179.41564,717.58977,0.2081,0.0
569.01,8.4,0.43,0.069,0.009,6.56,0.0,Y,3,123482865,2,5535473358555685760,115.102785,-42.154664,9.4727,156.226,0,1.04,0.14,0,0,0,74.58,0,34.5,35.06,3.1,11.4,0.869,-0.79,0.3821,0.3667,25.823,12.8576,13.3948,33.4686,19.79441,51.56992,0.6314,123.0
570.01,7.28,3.85,0.027,0.004,1.47,0.0,Y,3,126733133,2,5323879114666748544,136.955535,-51.867214,10.027,193.468,0,1.27,0.2,0,0,0,54.27,0,34.8,35.14,6.6,14.4,1.444,-0.79,0.3864,0.3289,26.02,11.5578,13.5765,52.7878,30.52495,92.75098,0.317,171.0
571.01,13.0,0.65,0.055,0.007,4.64,0.0,Y,5,270468559,2,583455604761166848,135.34437,6.097083,11.5598,405.238,0,1.059,0.13,0,0,0,36.25,0,35.18,35.39,15.1,24.8,3.132,-0.798,0.3781,0.3258,26.66,11.5307,13.3805,126.7018,82.04401,298.23599,0.4793,88.0
573.01,19.85,45.92,0.078,0.016,13.58,0.0,M,3,296780789,2,5689391929738059648,142.34691,-14.511711,12.519,88.3935,0,0.339,0.07,0,0,0,33.97,1,33.75,33.91,28.2,40.8,5.318,-0.79,0.3098,0.3596,25.259,12.1945,10.5055,9.114,0.65452,0.60433,0.2014,0.0
574.01,17.1,0.95,0.046,0.006,3.3,0.0,Y,5,315002523,2,5656896924435896832,144.92688,-28.5856,12.4257,861.843,0,1.16,0.16,0,0,0,54.78,0,35.62,35.92,20.4,40.6,3.296,-0.796,0.3752,0.3383,26.857,12.1509,13.476,224.1272,173.89287,952.98097,0.3562,0.0
575.01,17.46,11.62,0.155,0.025,19.37,0.0,N,5,386435344,2,5709861464697757824,127.995285,-16.885119,8.77728,181.987,0,1.323,0.21,0,0,0,36.36,0,34.92,35.12,3.2,5.0,0.931,-0.79,0.3385,0.3424,26.177,12.0266,11.8882,75.6665,44.37923,105.47779,0.0516,0.0
576.01,7.0,0.34,0.063,0.008,5.44,0.0,Y,3,408310006,2,5664957444179338240,144.87513,-20.982419,8.86849,114.173,0,1.141,0.15,0,0,0,34.04,0,34.44,34.77,2.9,6.1,1.108,-0.792,0.3333,0.4006,25.977,13.9289,11.5877,42.4324,21.57623,34.18241,0.438,156.0
577.01,22.33,1.23,0.047,0.007,3.33,0.0,M,5,410094645,2,5655715469129093760,133.25892,-22.198144,12.4167,680.747,0,1.27,0.19,0,0,0,33.93,0,35.47,35.69,22.8,38.0,4.98,-0.796,0.3093,0.3606,26.877,12.8702,11.0388,237.6837,179.26312,554.28796,0.1525,0.0
578.01,17.63,1.07,0.033,0.004,2.05,0.0,Y,5,423275733,2,5674618444832114304,140.506335,-23.946103,12.3368,730.933,0,1.1,0.14,0,0,0,33.92,0,35.51,35.69,20.3,30.7,4.146,-0.796,0.342,0.3803,26.877,13.5742,12.2065,237.6837,183.57922,661.82178,0.4704,0.0
579.01,14.7,0.56,0.038,0.01,1.68,0.0,Y,3,238061845,2,5508195089245074304,104.121255,-50.157911,9.6668,453.0,0,2.61614017218,0.675047804438,0,0,0,62.27,0,35.31,35.92,2.9,11.5,0.996,-0.797,0.3431,0.3427,26.812,12.3101,12.3239,196.0048,152.92552,697.30873,0.2174,0.0
580.01,15.06,3.25,0.037,0.005,1.55,0.0,Y,3,81419525,2,5519619186857962112,123.108285,-46.109139,9.5518,346.494,0,2.92,0.38,0,0,0,38.02,0,35.38,35.67,5.1,9.9,1.565,-0.796,0.3525,0.3432,26.82,12.2416,12.5746,200.1519,146.66691,576.23082,0.2321,0.0
581.01,4.84,0.25,0.034,0.004,1.39,0.0,Y,3,180987952,2,5525188767305211904,130.261455,-41.442794,9.5287,434.207,0,2.74,0.36,0,0,0,17.81,0,35.34,35.84,2.9,9.2,3.11,-0.792,0.3653,0.3456,27.138,12.3848,13.0907,581.7165,447.16655,2152.14245,0.2299,75.0
583.01,11.36,0.42,0.097,0.013,6.56,0.0,Y,3,131743355,2,5537419940819841664,118.476375,-39.993,9.3761,354.432,0,2.84,0.39,0,0,0,38.03,0,35.24,35.61,3.0,7.1,1.12,-0.797,0.3711,0.38,26.783,13.5329,13.2145,179.498,135.62356,530.91795,0.233,149.0
584.01,28.25,7.21,0.03,0.004,1.26,0.0,N,5,74482749,2,5426942111972125056,137.518335,-43.924958,9.1103,436.431,0,2.35,0.33,0,0,0,38.0,0,35.43,36.02,2.4,9.5,1.459,-0.794,0.2725,0.3116,27.018,11.2231,9.816,376.3811,288.02455,960.54794,0.0249,0.0
585.01,19.61,0.9,0.068,0.011,5.55,0.0,M,5,190990336,2,5620894588719423616,134.373,-39.778422,8.9544,157.612,0,1.34,0.21,0,0,0,22.8,0,34.76,35.18,3.4,9.0,2.407,-0.797,0.324,0.3742,26.693,13.1627,11.3992,138.5376,88.41119,195.59465,0.1547,0.0
586.01,28.03,4.27,0.21,0.03,22.64,0.0,Y,1,131979339,2,5538255324833781888,118.91367,-37.857714,8.2268,253.02,0,2.42,0.34,0,0,0,38.02,0,35.27,35.67,2.2,5.6,0.972,-0.796,0.4084,0.3464,26.82,12.3552,14.568,200.1519,147.31771,762.36014,0.2325,0.0
587.01,15.18,0.44,0.107,0.014,8.04,0.0,Y,3,294090620,2,5702441891516232064,130.395915,-22.194297,7.81307,210.139,0,2.523,0.33,0,0,0,38.02,0,35.25,35.55,2.1,4.2,0.751,-0.797,0.3551,0.3427,26.745,12.182,12.6248,160.9494,113.57451,410.70821,0.2334,0.0
588.01,-99.0,-99.0,0.316,0.041,39.47,0.0,Y,1,130415266,2,5557593814516968960,104.749875,-47.023367,7.3123,154.186,0,2.69,0.35,0,0,0,62.26,0,35.24,35.39,2.4,3.4,0.396,-0.791,0.2472,0.3582,26.19,12.6753,8.7495,72.8267,49.68214,87.84599,0.2339,0.0
589.01,21.2,8.54,0.065,0.012,2.52,0.0,N,5,412961700,2,5706229472852227840,127.22262,-20.950461,6.725,390.393,0,5.8217987121,1.03903014394,0,0,0,20.21,0,36.1,36.52,1.5,4.1,1.393,-0.79,0.2325,0.3644,27.529,13.309,8.4902,1701.6967,1496.33557,4855.6938,0.012,0.0
590.01,-99.0,-99.0,0.263,0.047,18.9,0.0,N,5,270841724,2,5329561768727566208,132.068715,-47.114758,10.441,3031.0,0,6.76605244808,1.21416660292,0,0,0,38.0,0,37.09,37.37,7.9,14.9,2.129,-0.793,0.0188,0.3717,28.057,13.8897,0.7033,4414.4705,4167.68663,694.10085,0.0031,0.0
592.01,8.38,1.59,0.102,0.016,10.41,0.0,Y,3,196286587,2,5695996352497664512,125.55717,-25.069469,10.1985,358.441,0,1.3,0.2,0,0,0,20.22,0,35.08,35.52,4.3,12.1,3.349,-0.795,0.3223,0.3074,26.931,10.9201,11.448,281.2618,185.36415,587.70242,0.2695,57.0
594.01,-99.0,-99.0,0.176,0.026,13.95,0.0,Y,1,146406806,2,5548005695180852352,123.7335,-31.608311,10.3979,992.63,0,3.70490469262,0.556874231373,0,1,0,38.03,0,35.85,36.27,4.0,10.6,1.591,-0.792,0.3077,0.3697,27.14,13.4085,11.1613,588.0366,502.88053,2349.27723,0.2054,0.0
598.01,6.16,4.47,0.063,0.01,3.04,0.0,N,5,81429971,2,5521343392888866048,123.178215,-42.935008,10.1356,869.555,0,3.67256679279,0.550757801976,0,0,0,38.02,0,36.02,36.34,6.0,12.5,1.809,-0.793,0.2451,0.3688,27.225,13.4017,8.9056,671.0695,579.0657,1842.05131,0.0098,50.0
599.01,20.11,6.46,0.024,0.003,0.83,0.0,N,5,145982812,2,5324933438929698688,133.145205,-50.008797,10.4708,618.602,0,2.56,0.32,0,0,0,38.0,0,35.71,35.99,7.9,15.2,2.181,-0.794,0.3467,0.3736,27.002,13.4467,12.477,356.6514,292.27437,1389.70864,0.0178,0.0
601.01,11.93,1.08,0.048,0.007,3.48,0.0,Y,3,141363913,2,5523536304410914304,129.46233,-43.042017,9.9223,409.766,0,1.2,0.18,0,0,0,17.81,0,35.33,35.7,4.6,10.7,3.593,-0.793,0.373,0.3147,27.071,11.2337,13.3169,452.8087,320.68605,1497.27313,0.3406,94.0
603.01,9.58,0.59,0.081,0.011,8.09,0.0,Y,3,262746281,2,585634394426727680,141.10788,5.766056,9.74179,205.924,0,1.072,0.14,0,0,0,17.82,0,34.93,35.24,6.1,12.7,3.769,-0.797,0.3384,0.3619,26.816,12.7519,11.9253,197.1396,126.98315,320.93409,0.4727,111.0
604.01,22.04,0.9,0.032,0.005,1.07,0.0,N,5,145027461,2,5596318442261247232,122.257455,-30.787939,10.4029,1006.54,0,3.73732810447,0.56301471444,0,0,0,20.22,0,36.07,36.46,6.4,15.8,4.077,-0.79,0.2635,0.3283,27.482,11.9716,9.6074,1525.8213,1288.26471,5261.91913,0.0058,0.0
605.01,18.24,1.28,0.057,0.014,3.38,0.0,Y,3,181304295,2,5626139224824925696,130.91958,-36.656997,10.4349,508.905,0,2.19862687138,0.522015325446,0,0,0,17.81,0,35.59,35.96,8.7,20.7,5.807,-0.792,0.3015,0.3687,27.227,13.2599,10.8424,723.5021,586.50627,2097.4941,0.2183,0.0
607.01,11.03,2.76,0.044,0.006,2.15,0.0,N,5,153651591,2,5697187948233837312,121.009245,-26.165678,10.5259,921.917,0,2.39,0.31,0,1,0,20.22,0,35.73,36.31,4.0,15.2,3.912,-0.795,0.3981,0.3312,27.547,12.0269,14.4564,1193.1465,988.23881,8724.21539,0.0151,69.0
610.01,8.25,0.58,0.059,0.009,3.66,0.0,N,5,80275202,2,5520741826895416704,121.526205,-44.375086,10.4989,437.969,0,2.07,0.31,0,0,0,38.03,0,35.52,35.82,10.6,21.2,2.617,-0.796,0.3634,0.3669,26.908,13.1438,13.0173,262.5866,206.16523,941.54691,0.0311,89.0
611.01,3.04,0.5,0.039,0.004,3.15,0.0,Y,1,154459165,2,5693753348782558336,122.03433,-28.066189,10.4259,97.3234,0,0.79,0.09,0,0,0,20.22,0,34.16,34.38,8.8,14.5,3.784,-0.79,0.3023,0.3544,25.838,12.185,10.3927,34.6957,9.25109,10.50506,0.7514,78.0
612.01,4.72,1.8,0.021,0.004,0.91,0.0,Y,3,284738182,2,5586098717888374016,110.88183,-37.835469,10.1939,292.623,0,1.59,0.26,0,0,0,44.46,0,34.98,35.42,5.1,14.1,1.692,-0.798,0.3363,0.343,26.608,12.1498,11.9121,110.1715,74.28104,220.67858,0.3037,84.0
613.01,9.22,-99.0,0.019,0.004,0.78,0.0,Y,3,77527511,2,3824738264796161280,142.263,-5.375669,9.94921,221.016,0,1.428041759,0.277308492477,0,0,0,17.81,0,34.89,35.18,5.9,11.6,3.59,-0.797,0.353,0.3858,26.779,13.5717,12.4192,176.741,114.78005,284.47092,0.2881,240.0
614.01,6.77,0.34,0.018,0.002,0.89,0.0,N,5,118021229,2,5703553673866426112,128.47509,-20.940647,9.947331,255.901,0,0.962,0.13,0,0,0,20.22,0,34.95,35.38,5.1,13.7,3.62,-0.796,0.3434,0.4054,26.85,14.3423,12.1502,218.2315,158.04585,431.65429,0.0916,100.0
615.01,19.17,0.67,0.065,0.01,4.66,0.0,Y,3,190496853,2,5524780333100885888,133.40871,-40.5437,10.3015,360.408,0,1.7,0.27,0,0,0,17.81,0,35.02,35.5,4.1,12.3,3.844,-0.795,0.3628,0.3187,26.967,11.3148,12.8783,315.8739,210.81769,789.90254,0.2383,0.0
616.01,-99.0,-99.0,0.061,0.009,2.81,0.0,Y,3,145879095,2,5324704950978563328,132.87396,-51.328222,9.9794,862.802,0,3.85162877732,0.598246058234,0,0,0,38.0,0,36.05,36.37,5.8,12.2,1.803,-0.792,0.1213,0.3466,27.226,12.6065,4.4115,706.4215,599.86573,662.98874,0.205,0.0
617.01,-99.0,-99.0,0.073,0.013,2.42,0.0,N,5,141227133,2,5521460490884205184,129.315375,-47.383489,10.251,6149.76,0,8.98565964736,1.6378970377,0,0,0,38.0,0,37.71,38.06,6.7,15.0,2.073,-0.79,0.0482,0.3396,28.476,12.9238,1.8336,15088.0666,14457.09665,8583.44893,0.0018,0.0
618.01,8.04,0.37,0.085,0.013,7.76,0.0,Y,1,173640199,2,5584992098095352192,112.570665,-39.339631,10.1277,234.072,0,1.34,0.21,0,0,0,20.22,0,34.71,35.24,4.1,13.7,3.59,-0.797,0.391,0.2855,26.763,10.0618,13.7796,169.1742,94.3077,347.48282,0.2908,89.0
619.01,-99.0,-99.0,0.032,0.006,1.81,0.0,N,5,267527924,2,5506543244822990976,114.050745,-48.063486,10.1853,233.0,0,1.38133830967,0.259422435421,0,0,0,38.02,0,34.86,35.17,6.2,12.8,1.826,-0.79,0.3587,0.3592,26.193,12.634,12.6167,78.6196,48.74968,128.03807,0.0511,0.0
620.01,2.93,1.04,0.047,0.002,5.1,0.0,Y,1,296739893,2,5738284016370287616,142.173465,-12.167164,10.2139,33.0231,0,0.542958,0.02,0,0,0,33.98,0,33.27,33.61,7.9,17.6,2.652,-0.795,0.3815,0.3098,25.184,10.4124,12.8221,5.258,1.27694,2.14834,0.9244,129.0
621.01,18.92,2.56,0.053,0.008,3.11,0.0,M,5,30828562,2,5332029175877608576,134.71833,-43.452794,8.1327,184.125,0,2.09,0.31,0,0,0,39.2,0,35.0,35.34,2.0,4.5,0.762,-0.798,0.3448,0.3415,26.597,12.0677,12.1845,107.022,69.70566,203.06071,0.1472,0.0
622.01,9.22,0.38,0.076,0.013,6.4,0.0,Y,3,83092282,2,5516690878153930240,125.305035,-46.484297,8.5615,123.297,0,1.42,0.24,0,0,0,77.23,0,34.23,35.06,1.2,7.8,0.623,-0.79,0.3537,0.3343,25.805,11.7221,12.3998,32.1811,17.95143,44.11359,0.4273,214.0
623.01,13.28,3.74,0.132,0.021,15.15,0.0,N,5,101395259,2,5660787138310207232,148.72029,-23.332117,10.1913,275.377,0,1.34,0.21,0,0,0,56.06,0,34.75,35.3,3.4,12.2,1.171,-0.791,0.3438,0.3281,26.155,11.5831,12.1346,68.2831,42.71244,122.78805,0.0534,101.0
624.01,20.27,0.69,0.05,0.007,2.74,0.0,Y,5,399870368,2,3291455819447952768,74.55234,9.997981,9.3371,330.739,0,2.19,0.31,0,0,0,21.49,0,35.77,36.0,11.3,19.2,4.38,-0.792,0.3483,0.3235,27.16,11.6465,12.5395,635.8418,492.51775,2526.33139,0.2348,0.0
625.01,18.6,0.69,0.068,0.011,4.79,0.0,Y,5,379929661,2,3080104185367102592,130.505625,3.710567,9.6129,341.263,0,1.796,0.29,0,0,0,20.21,0,35.07,35.63,2.8,10.1,2.722,-0.795,0.3421,0.3362,26.992,11.9784,12.1876,343.0648,245.92714,895.54516,0.2379,0.0
626.01,19.82,0.66,0.067,0.011,4.4,0.0,Y,3,65412605,2,5617241426979996800,108.12312,-24.953561,9.50712,437.215,0,2.11,0.35,0,0,0,44.46,0,35.4,35.96,3.2,11.7,1.511,-0.795,0.3494,0.3384,26.943,12.17,12.566,293.5785,229.84016,1127.5591,0.2392,0.0
627.01,22.49,1.45,0.029,0.004,1.14,0.0,N,5,365781372,2,3337230992477186432,81.92358,7.918525,10.0267,629.834,0,2.42,0.34,0,1,0,21.4,0,36.09,36.18,12.3,15.3,3.748,-0.79,0.3325,0.2885,27.24,10.4391,12.0288,875.1644,669.5319,3768.68141,0.0156,0.0
629.01,12.48,0.51,0.11,0.016,8.72,0.0,Y,4,293853437,2,3123364264204562944,95.82792,0.883347,8.69437,333.379,0,2.321,0.33,0,0,0,24.24,0,35.37,35.86,2.5,7.6,1.831,-0.794,0.3067,0.3639,27.061,13.0505,10.997,437.0041,345.04909,1188.10559,0.2312,139.0
633.01,11.2,1.88,0.04,0.002,4.5,0.0,N,5,348755723,2,5735743903992405632,134.08809,-12.934872,13.9036,116.496,0,0.427418,0.02,0,1,0,33.94,0,33.61,34.02,43.2,109.8,12.01,-0.79,0.3372,0.3174,25.36,10.7996,11.4726,11.1333,0.16157,0.17425,0.1258,191.0
634.01,1.73,1.12,0.013,0.002,0.49,0.0,N,5,344926234,2,3836997136546164736,151.55754,3.946494,9.1299,92.8368,0,1.09,0.14,0,0,0,34.03,0,34.18,34.69,3.1,9.9,1.583,-0.796,0.3433,0.3679,26.053,12.763,11.9094,36.9104,16.33792,26.77382,0.0871,73.0
635.01,1.5,0.94,0.012,0.002,0.49,0.0,N,5,286132427,2,3825847092208384640,146.72454,-4.298239,8.1075,58.7453,0,1.05,0.13,1,0,0,33.99,0,33.71,34.58,1.0,7.4,1.38,-0.79,0.3453,0.3425,25.787,11.8419,11.9415,30.8334,11.31696,18.06693,0.1085,95.0
636.01,5.66,1.32,0.008,0.0,0.42,0.0,N,5,146463781,2,5548006897771492864,123.88542,-31.556522,14.7034,158.67,0,0.368528,0.02,0,1,0,36.56,0,33.65,34.04,52.9,129.4,12.193,-0.791,0.3567,0.3387,25.361,11.5277,12.1433,10.6105,0.32584,0.35442,0.1267,150.0
637.01,-99.0,-99.0,0.04,0.005,2.86,0.0,Y,1,133334108,2,5537925196465380864,120.78741,-38.742008,8.9454,64.5529,0,1.02802024007,0.139099306735,0,0,0,74.77,0,33.9,34.24,2.8,6.2,0.543,-0.791,0.3443,0.3364,25.212,11.5195,11.7895,7.5353,1.27844,1.57929,0.6892,0.0
638.01,1.94,4.06,0.013,0.002,0.49,0.0,N,5,78154865,2,3822912388299321728,147.867375,-4.123322,8.9225,96.6355,0,1.12,0.14,0,0,0,34.02,0,34.29,34.76,3.0,9.0,1.521,-0.792,0.3356,0.3526,25.98,12.2559,11.6656,41.6893,19.19567,33.3145,0.0765,82.0
639.01,22.76,21.92,0.025,0.002,2.82,0.0,N,5,82362447,2,5516242316075925376,124.25013,-47.651953,15.2474,160.84,0,0.271062,0.02,0,1,0,34.06,0,33.88,34.21,140.5,305.5,25.122,-0.79,0.3384,0.3311,25.483,11.3272,11.5773,15.2803,2.26066,2.71671,0.1334,0.0
640.01,19.93,0.91,0.062,0.01,5.0,0.0,Y,3,147977348,2,5580554052549277056,99.73458,-36.646131,10.0367,341.997,0,1.3,0.21,0,0,0,44.46,0,35.26,35.6,6.2,13.4,1.676,-0.797,0.2909,0.3689,26.727,13.1326,10.3555,152.9605,113.6645,293.71646,0.2948,0.0
641.01,3.22,1.92,0.03,0.004,1.89,0.0,Y,1,49079670,2,2925175888849429888,101.07171,-23.819186,9.90377,134.043,0,1.002,0.12,0,0,0,24.24,0,34.39,34.73,4.8,10.5,2.49,-0.791,0.333,0.3436,26.079,11.9347,11.5635,55.1948,24.21787,41.40014,0.6083,65.0
642.01,12.47,0.58,0.044,0.007,2.28,0.0,Y,3,79292541,2,2932371539624766208,104.055795,-20.052497,9.4247,472.224,0,2.13,0.32,0,0,0,24.24,0,35.42,35.96,2.7,9.3,2.191,-0.793,0.2445,0.3607,27.11,12.969,8.7927,522.6037,419.96873,1052.90369,0.2219,145.0
643.01,7.28,1.41,0.062,0.004,9.65,0.0,N,5,432008938,2,5698870063579265024,120.693915,-23.696728,13.7006,87.7731,0,0.341657,0.02,0,1,0,36.5,0,33.24,33.5,26.5,48.0,5.655,-0.798,0.3422,0.3458,25.177,11.5835,11.4642,3.9347,1.29214,1.9,0.1298,141.0
644.01,2.37,0.52,0.033,0.005,1.93,0.0,Y,3,63303499,2,2921445417696098944,104.92266,-24.883878,10.194,203.532,0,1.265062885,0.210237960416,0,1,0,44.46,0,34.43,34.94,3.1,9.8,1.243,-0.791,0.349,0.3341,25.967,11.6719,12.1926,44.8919,23.10698,50.64867,0.3193,38.0
645.01,13.92,1.06,0.032,0.005,1.84,0.0,N,5,157568289,2,5566329915436684672,106.76742,-36.7708,10.4091,414.522,0,1.28,0.21,0,0,0,44.46,0,35.24,35.61,5.8,13.4,1.668,-0.797,0.3243,0.3048,26.733,10.8533,11.5484,155.7689,105.44434,362.56262,0.0467,148.0
647.01,13.27,-99.0,0.077,0.016,4.91,0.01,Y,3,92992033,2,2970226900324539136,83.955495,-18.649592,10.2339,553.626,0,2.50834622028,0.524619335472,0,0,0,21.52,0,35.36,35.92,3.6,13.0,3.422,-0.792,0.3395,0.3126,27.124,11.2292,12.1944,551.397,412.96412,1921.92326,0.2139,115.0
649.01,17.35,12.27,0.021,0.004,0.94,0.0,Y,3,35582553,3,2952263040694977152,102.22266,-13.527269,10.0461,430.622,0,1.45,0.26,0,0,0,24.25,1,35.47,35.74,6.5,12.0,5.228,-0.793,0.2657,0.4236,27.226,14.8985,9.5083,674.8221,459.49124,1329.57855,0.2552,0.0
650.01,-99.0,-99.0,0.02,0.003,0.77,0.0,N,5,349373192,2,5293295919554813952,110.26104,-60.155475,9.7839,402.762,0,1.8,0.28,0,0,0,60.1,0,35.39,35.73,4.8,10.5,1.021,-0.797,0.356,0.3449,26.703,12.3226,12.7213,143.326,107.04479,448.60615,0.0329,0.0
652.01,2.11,0.78,0.051,0.006,3.98,0.0,Y,1,22221375,2,5660492297395345408,149.123505,-24.099186,7.3635,45.683,0,1.09,0.13,0,0,0,40.02,0,34.16,34.32,2.4,3.4,0.6,-0.793,0.3553,0.3386,25.596,11.6212,12.194,15.9662,3.52548,4.77809,0.7132,97.0
654.01,2.36,0.69,0.02,0.001,1.53,0.0,Y,1,35009898,2,3788670679927991296,164.72454,-5.547544,12.2255,57.7553,0,0.422643,0.02,0,0,0,41.9,0,33.44,33.66,24.8,41.2,4.375,-0.796,0.3025,0.3665,25.181,12.335,10.1808,4.659,1.16199,1.24477,0.9284,90.0
655.01,16.12,0.77,0.017,0.002,0.79,0.0,Y,5,35516889,2,5411736896952029568,148.41675,-45.659108,11.6044,268.325,0,0.97,0.13,0,0,0,42.21,0,34.86,35.17,17.2,35.1,3.733,-0.79,0.3211,0.3334,26.156,11.7257,11.2924,71.3315,42.27779,98.08058,0.5958,0.0
656.01,13.16,1.3,0.015,0.002,0.81,0.0,Y,5,36734222,2,3767805209112436736,154.908165,-9.806444,11.1184,86.7467,0,0.65,0.08,0,0,0,39.03,0,33.97,34.17,13.6,21.6,2.705,-0.79,0.3109,0.3589,25.392,12.2639,10.6224,12.4318,1.62941,1.60867,0.847,640.0
657.01,13.06,0.66,0.056,0.007,4.57,0.0,Y,5,48103627,2,5438787082011390208,147.40671,-33.218503,12.4399,562.256,0,1.11,0.14,0,0,0,59.02,0,35.28,35.52,22.1,37.7,2.829,-0.798,0.2487,0.3557,26.568,12.6337,8.8343,99.3489,70.73808,137.90252,0.4833,64.0
658.01,11.06,10.12,0.06,0.009,4.72,0.0,Y,3,48476907,2,5434682330226436480,150.15267,-34.681864,9.5359,212.005,0,1.31,0.2,0,1,0,59.7,0,34.7,35.23,2.9,9.5,0.959,-0.791,0.3118,0.3634,26.092,12.8011,10.9858,57.1728,36.74315,81.10101,0.3157,155.0
659.01,13.6,13.13,0.059,0.008,4.72,0.0,Y,3,48476908,2,5434682330226436736,150.15387,-34.681447,10.245,245.318,0,1.2,0.17,0,1,0,59.7,0,34.53,35.07,2.8,9.7,0.988,-0.791,0.3316,0.3477,25.978,12.1948,11.628,42.7571,24.60442,54.02252,0.4028,168.0
660.01,11.29,0.54,0.093,0.014,9.29,0.0,Y,5,53189332,2,3788394461991295488,166.42962,-5.079486,10.99,352.181,0,1.24,0.19,0,0,0,42.12,0,35.11,35.42,10.0,20.7,2.36,-0.798,0.3501,0.3393,26.625,12.0163,12.4014,115.265,77.24958,246.87131,0.3811,77.0
661.01,12.91,0.67,0.058,0.009,4.09,0.0,Y,5,53735810,2,5444147952811517696,158.22504,-34.989908,11.248,500.258,0,1.56,0.25,0,0,0,42.12,0,35.4,35.62,12.4,20.6,2.397,-0.797,0.3349,0.3629,26.755,12.927,11.9294,165.9382,123.08073,412.8179,0.2917,92.0
663.01,2.29,1.2,0.03,0.001,2.6,0.0,Y,3,54962195,2,3762515188088861184,160.06584,-8.511083,11.7602,64.2308,0,0.510139,0.02,0,0,0,38.28,0,33.56,33.79,17.4,29.8,3.475,-0.793,0.3393,0.3341,25.193,11.2887,11.4651,6.3792,0.95159,1.13739,0.9195,60.0
663.02,2.42,0.61,0.044,0.002,4.7,0.0,Y,3,54962195,2,3762515188088861184,160.06584,-8.511083,11.7602,64.2308,0,0.510139,0.02,0,0,0,38.28,0,33.56,33.79,17.4,29.8,3.475,-0.793,0.3393,0.3341,25.193,11.2887,11.4651,6.3792,0.95159,1.13739,0.9204,53.0
663.03,1.95,2.03,0.058,0.002,7.1,0.0,Y,1,54962195,2,3762515188088861184,160.06584,-8.511083,11.7602,64.2308,0,0.510139,0.02,0,0,0,38.28,0,33.56,33.79,17.4,29.8,3.475,-0.793,0.3393,0.3341,25.193,11.2887,11.4651,6.3792,0.95159,1.13739,0.92,35.0
664.01,13.69,0.18,0.068,0.014,4.74,0.0,Y,5,55092869,2,3761497761876022400,161.706915,-9.399364,7.3212,99.1596,0,1.84837906479,0.382099463491,0,0,0,21.9,0,34.77,35.34,2.0,7.3,1.992,-0.797,0.3929,0.2958,26.81,10.4543,13.8863,193.7897,115.99856,457.63211,0.2414,560.0
665.01,20.71,2.81,0.114,0.015,14.07,0.0,N,5,73723286,2,5417424326998593408,155.63712,-40.516347,9.1116,131.018,0,1.01,0.13,0,0,0,22.03,0,34.44,34.86,2.7,7.3,2.003,-0.79,0.3113,0.3582,26.178,12.4866,10.8502,75.8523,38.53382,64.63729,0.0947,0.0
666.01,14.54,10.05,0.087,0.015,7.48,0.0,M,3,82128636,2,5519728867449179264,124.11033,-46.429819,8.8252,237.035,0,1.59,0.28,0,0,0,76.95,0,35.0,35.54,2.4,8.1,0.63,-0.791,0.3197,0.3465,26.21,12.3139,11.3636,78.2108,55.31852,164.82469,0.1583,0.0
667.01,1.21,0.16,0.016,0.002,1.63,0.0,Y,5,101955023,3,5413438219396893568,153.70908,-47.154936,10.8372,12.613,0,0.2,0.02,0,0,0,61.3,1,32.37,32.54,12.5,18.4,14.094,-0.799,0.2334,0.2183,25.176,6.863,7.6612,3.8609,2.79457,3.40066,0.996,37.0
669.01,2.66,0.59,0.049,0.006,3.95,0.0,Y,2,124573851,2,3777506754255516800,158.900715,-5.181372,10.1755,142.867,0,0.996,0.13,0,0,0,38.96,0,34.26,34.75,4.1,12.7,1.82,-0.795,0.4099,0.2946,26.038,10.2376,14.2447,36.9445,14.73215,38.04305,0.6274,36.0
671.01,23.7,0.71,0.118,0.017,10.2,0.0,M,5,151681127,2,5390443239364017024,166.88892,-40.206917,9.1379,279.74,0,2.13,0.3,0,0,0,22.04,0,35.12,35.46,2.9,6.4,1.809,-0.796,0.3276,0.343,26.867,12.1615,11.6183,230.5956,157.7968,463.1732,0.145,0.0
672.01,5.09,0.23,0.038,0.001,3.63,0.0,Y,3,151825527,2,5396580575830873728,167.99088,-39.328114,11.6739,66.9071,0,0.539888,0.02,0,0,0,61.21,0,33.67,33.81,19.0,26.6,1.993,-0.798,0.3685,0.3497,25.179,11.822,12.4584,4.1527,0.58905,0.72644,0.932,131.0
673.01,17.8,17.8,0.105,0.019,10.54,0.0,N,5,151959065,2,5397478769455176960,168.998415,-36.459406,11.955,677.796,0,1.4,0.25,0,0,0,61.94,0,35.44,35.75,14.3,29.3,2.242,-0.797,0.3441,0.3622,26.71,12.947,12.3019,146.2603,112.26996,438.95431,0.0476,0.0
674.01,5.06,0.19,0.023,0.001,1.98,0.0,Y,3,158588995,2,5400949450924312576,164.58654,-36.858108,11.8764,46.0851,0,0.416017,0.02,0,0,0,61.84,0,33.23,33.48,17.4,31.1,2.29,-0.805,0.3629,0.3287,25.158,11.0032,12.1489,2.2456,0.73051,1.22194,0.9444,259.0
675.01,14.72,0.65,0.052,0.006,4.18,0.0,Y,5,169226822,2,3778075717162985600,160.558755,-3.835,9.62959,159.507,0,1.05,0.13,0,0,0,39.74,0,34.82,35.19,7.1,16.8,2.215,-0.79,0.3608,0.3289,26.198,11.5723,12.6972,79.4941,47.20923,134.15939,0.4882,0.0
676.01,10.47,10.49,0.032,0.004,2.15,0.0,Y,3,219187649,2,3546125626089939968,171.205965,-18.617278,13.4629,758.199,0,0.96,0.13416407865,0,0,0,21.47,0,35.36,35.65,37.7,72.3,12.581,-0.795,0.3207,0.3293,26.989,11.7406,11.4313,339.7249,242.50962,808.97103,0.5376,39.0
677.01,12.99,0.59,0.104,0.015,11.24,0.0,Y,3,280206394,2,5313031504751276032,144.11937,-50.463094,9.271401,141.812,0,1.18,0.17,0,0,0,82.72,0,34.27,34.93,1.8,8.4,0.595,-0.791,0.3117,0.3883,25.695,13.5648,10.8876,23.9013,13.49581,22.68954,0.4433,198.0
678.01,3.22,0.57,0.098,0.012,11.33,0.0,Y,1,294395926,2,5490097505810081024,109.330755,-55.597928,10.9162,205.847,0,0.99,0.12,0,0,0,161.81,0,34.61,34.91,8.7,17.3,0.567,-0.79,0.3616,0.3316,25.369,11.5756,12.6224,11.7945,5.90693,13.36538,0.6723,23.0
680.01,4.88,1.53,0.012,0.002,0.43,0.0,M,4,335499997,2,3574891599052022144,179.163585,-12.377519,8.98207,163.41,0,1.102,0.15,1,0,0,42.47,0,34.78,35.24,3.4,9.8,1.359,-0.79,0.361,0.2764,26.207,9.7399,12.7226,80.9956,44.20474,146.06169,0.1774,152.0
681.01,18.27,2.19,0.146,0.023,15.78,0.0,Y,3,410450228,2,5290968085934209152,117.89496,-60.412389,10.6845,421.349,0,1.65,0.26,0,0,0,156.95,0,35.26,35.57,7.4,15.1,0.517,-0.792,0.3651,0.3162,25.971,11.2468,12.9867,40.7033,27.72509,111.64674,0.2494,0.0
682.01,3.84,0.5,0.067,0.008,6.84,0.0,Y,1,429304876,2,3538925100535948416,167.885415,-22.072781,9.2231,83.1548,0,0.85,0.1,0,0,0,42.45,0,34.05,34.48,3.1,8.3,1.227,-0.791,0.3743,0.2914,25.653,10.049,12.9051,20.3553,5.60557,10.42911,0.7661,90.0
683.01,16.88,0.75,0.047,0.007,3.41,0.0,Y,5,437248515,2,3545873945303316224,169.438875,-19.054778,11.4553,383.829,0,1.2,0.17,0,0,0,42.06,0,35.1,35.39,12.7,24.5,2.753,-0.798,0.3306,0.2684,26.604,9.4986,11.6999,109.1203,62.89988,205.24844,0.3842,0.0
684.01,8.78,6.32,0.27,0.048,19.85,0.0,Y,1,462162948,2,5256718981630080896,150.43362,-59.850028,9.8532,2228.79,0,6.66347311047,1.19493834883,0,0,0,83.77,0,36.67,37.26,3.1,12.4,0.833,-0.79,0.1149,0.4077,27.511,15.1923,4.2796,1634.7187,1558.12111,2236.79922,0.2036,36.0
685.01,10.01,0.63,0.099,0.012,11.63,0.0,Y,5,281731203,2,3807826337147474176,163.032285,0.493167,9.9623,213.283,0,0.96,0.12,0,0,0,39.73,0,34.82,35.23,5.4,13.8,1.927,-0.798,0.3255,0.2852,26.521,10.0467,11.4668,87.5191,48.49442,132.49318,0.5851,74.0
686.01,3.14,0.94,0.05,0.008,3.51,0.0,Y,3,339857675,2,5490622389470348160,111.60108,-54.452067,9.9362,255.337,0,1.37,0.22,0,0,0,116.82,0,34.93,35.26,4.8,10.3,0.518,-0.79,0.3231,0.3521,25.788,12.4139,11.391,30.8689,19.75372,47.93938,0.3246,35.0
687.01,2.21,0.74,0.187,0.023,36.3,0.0,Y,1,74534430,2,5330756285016121472,137.672835,-45.098844,9.8445,42.4467,0,0.66,0.08,0,0,0,76.99,0,33.63,33.96,8.0,17.0,1.159,-0.797,0.3709,0.3379,25.18,11.4758,12.5965,4.4048,0.13498,0.15308,0.8635,46.0
688.01,3.38,0.19,0.079,0.013,6.88,0.0,N,5,339636032,2,5490467216593922944,110.19429,-55.379531,8.5885,176.054,0,1.39,0.23,0,0,0,206.7,0,35.0,35.13,3.4,4.6,0.155,-0.79,0.3859,0.3352,25.437,11.7743,13.5569,13.7729,8.01463,23.81944,0.0556,44.0
689.01,7.65,1.89,0.025,0.003,1.66,0.0,N,5,445822015,2,5409559279817308800,147.00558,-48.32075,10.7014,108.513,0,0.79,0.09,0,1,0,42.75,0,34.15,34.51,9.0,20.3,2.447,-0.791,0.3667,0.2906,25.668,10.0294,12.6556,21.4927,6.21448,11.56858,0.1125,262.0
690.01,-99.0,-99.0,0.09,0.016,3.64,0.0,N,5,101497191,2,5435719891246543232,149.22579,-33.799397,10.298,3500.23,0,7.35176374634,1.32469703351,0,0,0,59.71,0,37.24,37.59,7.2,16.4,1.501,-0.793,0.0614,0.4094,28.048,15.3907,2.3075,4292.0357,4146.56066,2837.18369,0.0036,0.0
691.01,4.75,1.48,0.072,0.01,6.91,0.0,Y,2,156991337,2,5569479810090831104,99.95379,-42.045197,10.234,169.117,0,1.06,0.14,0,0,0,64.96,0,34.46,34.94,4.8,14.5,1.223,-0.79,0.3638,0.3711,25.79,12.9675,12.7115,31.0448,17.1414,37.1844,0.5091,57.0
693.01,17.73,2.94,-1.0,-1.0,0.0,0.0,N,5,458589703,2,3098133496003518592,124.27491,8.248819,11.2248,114.765,0,0.74,0.09,0,0,0,40.68,0,34.12,34.35,12.2,20.7,2.455,-0.793,0.3439,0.321,25.613,11.0266,11.8137,16.8624,3.84371,5.38562,0.1169,0.0
694.01,12.4,1.91,0.253,0.033,48.05,0.0,N,4,55383975,2,4664142756116074496,77.38359,-64.026083,11.2595,223.882,0,0.93,0.12,0,0,0,470.52,0,34.65,34.9,11.0,19.4,0.211,-0.798,0.3282,0.3313,25.178,11.5625,11.4558,4.0504,2.01184,3.94646,0.1072,59.0
695.01,2.0,0.12,0.149,0.019,21.38,0.0,Y,1,55559618,2,4663111659024963968,73.138245,-64.928869,10.749,144.045,0,0.96,0.12,0,0,0,257.76,0,34.26,34.64,6.8,16.3,0.321,-0.797,0.3934,0.3379,25.181,11.7039,13.6285,4.5758,1.79463,3.59499,0.7021,14.0
696.01,0.97,0.56,0.012,0.001,0.86,0.0,Y,1,77156829,2,4864160624337973248,68.179005,-39.790875,10.4276,19.8782,0,0.320556,0.02,0,0,0,87.38,0,32.61,33.02,5.9,15.2,0.944,-0.796,0.3671,0.3445,24.348,11.3765,12.1207,0.6878,0.37173,0.88693,0.9644,28.0
696.02,1.04,0.44,0.032,0.002,3.69,0.0,Y,1,77156829,2,4864160624337973248,68.179005,-39.790875,10.4276,19.8782,0,0.320556,0.02,0,0,0,87.38,0,32.61,33.02,5.9,15.2,0.944,-0.796,0.3671,0.3445,24.348,11.3765,12.1207,0.6878,0.37173,0.88693,0.9649,16.0
696.03,0.86,2.66,0.039,0.002,4.97,0.0,Y,1,77156829,2,4864160624337973248,68.179005,-39.790875,10.4276,19.8782,0,0.320556,0.02,0,0,0,87.38,0,32.61,33.02,5.9,15.2,0.944,-0.796,0.3671,0.3445,24.348,11.3765,12.1207,0.6878,0.37173,0.88693,0.964,16.0
697.01,2.62,0.21,0.081,0.011,8.61,0.0,Y,1,77253676,2,4866555051425383424,69.704205,-36.681325,9.3553,93.7714,0,0.97,0.13,0,0,0,88.02,0,34.02,34.48,2.5,7.3,0.518,-0.79,0.3658,0.2943,25.29,10.1461,12.6144,9.8198,2.72635,4.89349,0.6803,41.0
698.01,2.1,0.58,0.093,0.004,15.09,0.0,Y,1,141527579,2,4647922867959139072,87.73908,-76.619611,12.1293,63.3731,0,0.469549,0.02,0,0,0,528.93,0,33.48,33.67,20.6,31.9,0.276,-0.797,0.394,0.2685,24.111,9.0391,13.2644,0.3766,0.06949,0.13141,0.9702,31.0
699.01,3.03,0.22,0.124,0.016,14.8,0.0,Y,1,149302744,2,4757718827800055936,83.382255,-62.109022,9.8106,193.29,0,1.16,0.15,0,0,0,484.55,0,34.7,35.08,4.4,10.6,0.131,-0.794,0.3597,0.3586,25.185,12.5802,12.618,5.4274,3.20261,7.84838,0.4193,25.0
699.02,3.15,0.23,0.214,0.028,33.63,0.0,Y,1,149302744,2,4757718827800055936,83.382255,-62.109022,9.8106,193.29,0,1.16,0.15,0,0,0,484.55,0,34.7,35.08,4.4,10.6,0.131,-0.794,0.3597,0.3586,25.185,12.5802,12.618,5.4274,3.20261,7.84838,0.4189,20.0
699.03,3.54,0.41,1.579,0.204,672.66,0.02,Y,3,149302744,2,4757718827800055936,83.382255,-62.109022,9.8106,193.29,0,1.16,0.15,0,0,0,484.55,0,34.7,35.08,4.4,10.6,0.131,-0.794,0.3597,0.3586,25.185,12.5802,12.618,5.4274,3.20261,7.84838,0.4184,9.0
700.01,2.57,0.11,0.093,0.004,16.05,0.0,Y,2,150428135,2,5284517766615492736,97.095705,-65.578614,10.9102,31.1265,0,0.413261,0.02,0,0,0,431.52,0,32.9,33.34,7.3,20.2,0.243,-0.797,0.3553,0.3554,23.952,11.8497,11.8441,0.2515,0.10495,0.18,0.9747,86.0
700.02,1.2,0.32,0.163,0.008,37.42,0.0,Y,1,150428135,2,5284517766615492736,97.095705,-65.578614,10.9102,31.1265,0,0.413261,0.02,0,0,0,431.52,0,32.9,33.34,7.3,20.2,0.243,-0.797,0.3553,0.3554,23.952,11.8497,11.8441,0.2515,0.10495,0.18,0.9755,4.0
700.03,0.96,1.39,0.068,0.003,9.98,0.0,Y,2,150428135,2,5284517766615492736,97.095705,-65.578614,10.9102,31.1265,0,0.413261,0.02,0,0,0,431.52,0,32.9,33.34,7.3,20.2,0.243,-0.797,0.3553,0.3554,23.952,11.8497,11.8441,0.2515,0.10495,0.18,0.9751,7.0
700.04,0.95,0.38,0.134,0.006,27.81,0.0,Y,2,150428135,2,5284517766615492736,97.095705,-65.578614,10.9102,31.1265,0,0.413261,0.02,0,0,0,431.52,0,32.9,33.34,7.3,20.2,0.243,-0.797,0.3553,0.3554,23.952,11.8497,11.8441,0.2515,0.10495,0.18,0.9742,5.0
701.01,4.21,0.69,0.113,0.014,13.7,0.0,N,5,219239945,2,4779298186602189440,64.52166,-53.801269,10.966,217.621,0,1.03,0.13,0,0,0,126.44,0,34.57,34.99,7.5,19.4,0.817,-0.792,0.3395,0.3581,25.623,12.5288,11.8793,17.4979,9.76221,20.44197,0.1027,28.0
702.01,2.06,0.28,0.039,0.005,3.57,0.0,Y,1,237914496,2,4672700190692201088,56.174955,-65.198339,11.8371,84.4039,0,0.62,0.08,0,0,0,248.03,0,33.66,33.96,13.6,27.0,0.511,-0.795,0.3448,0.3233,24.596,10.9796,11.7101,1.3624,0.03997,0.04396,0.8799,43.0
703.01,2.45,0.14,0.084,0.011,8.67,0.0,Y,1,237928815,2,4680955147898508032,57.99984,-59.882442,10.2036,120.984,0,1.04000317566,0.138924439894,0,0,0,144.15,0,34.2,34.6,5.1,12.6,0.496,-0.791,0.3595,0.3105,25.212,10.7436,12.439,7.5094,2.6195,4.83045,0.5265,32.0
703.02,2.48,2.23,0.158,0.021,22.57,0.0,Y,1,237928815,2,4680955147898508032,57.99984,-59.882442,10.2036,120.984,0,1.04000317566,0.138924439894,0,0,0,144.15,0,34.2,34.6,5.1,12.6,0.496,-0.791,0.3595,0.3105,25.212,10.7436,12.439,7.5094,2.6195,4.83045,0.526,24.0
704.01,1.1,0.89,0.038,0.002,3.81,0.0,Y,1,260004324,2,5500061456275483776,91.090005,-55.311539,10.1428,29.8424,0,0.502062,0.02,0,0,0,530.28,0,32.87,33.46,3.6,14.1,0.15,-0.797,0.3503,0.3258,23.957,10.8998,11.7195,0.255,0.08494,0.13918,0.9738,8.0
705.01,3.14,0.69,0.246,0.03,47.02,0.0,Y,1,391904697,2,5263895292161792896,106.47717,-72.558764,11.4994,191.058,0,0.9,0.11,0,0,0,520.63,0,34.57,34.71,15.7,21.6,0.208,-0.803,0.3307,0.3025,25.165,10.501,11.4779,2.6048,1.01637,1.8678,0.8106,15.0
706.01,16.63,3.92,1.581,0.202,719.04,0.0,Y,1,219345200,2,4785405080341786368,74.752665,-49.736178,8.3643,94.697,0,1.02,0.13,0,0,0,108.02,0,34.32,34.81,2.0,6.2,0.372,-0.79,0.362,0.3235,25.463,11.2613,12.6026,14.614,6.62066,14.09519,0.6616,0.0
707.01,2.41,1.01,0.27,0.032,52.8,0.0,Y,1,167342439,2,5280307324270051200,98.72958,-67.537275,10.0906,130.959,0,0.94,0.11,0,0,0,488.45,0,34.24,34.72,4.3,12.8,0.149,-0.802,0.3268,0.3249,25.168,11.2795,11.3469,2.8227,1.17546,2.02986,0.7092,15.0
708.01,1.95,0.43,0.036,0.006,2.0,0.0,N,5,391821647,2,4657888149862830720,82.76487,-70.357178,10.8623,214.756,0,1.52,0.27,0,0,0,251.08,0,34.87,34.97,13.9,17.6,0.373,-0.79,0.3636,0.3467,25.235,12.1227,12.7137,8.4622,4.56077,10.59842,0.0565,28.0
709.01,3.68,2.78,0.158,0.095,32.38,0.0,Y,1,396720998,2,4779307463731785088,65.655375,-54.147178,13.987,1350.32,0,0.5,0.3,0,0,0,126.49,0,35.94,36.2,73.0,131.2,3.581,-0.797,0.315,0.3417,26.746,12.3695,11.4028,162.8623,134.01661,640.30543,0.8986,2.0
709.02,1.34,1.02,1.313,0.788,777.05,0.01,Y,2,396720998,2,4779307463731785088,65.655375,-54.147178,13.987,1350.32,0,0.5,0.3,0,0,0,126.49,0,35.94,36.2,73.0,131.2,3.581,-0.797,0.315,0.3417,26.746,12.3695,11.4028,162.8623,134.01661,640.30543,0.8991,0.0
711.01,2.68,0.38,0.12,0.014,18.38,0.0,Y,1,38510224,2,4676789514954240768,62.51613,-61.942667,11.7481,118.28,0,0.68,0.08,0,0,0,373.74,0,34.02,34.28,14.5,26.2,0.35,-0.794,0.3263,0.336,24.659,11.5185,11.187,1.6287,0.31724,0.3814,0.8764,26.0
711.02,2.23,1.74,0.187,0.022,35.94,0.0,Y,2,38510224,2,4676789514954240768,62.51613,-61.942667,11.7481,118.28,0,0.68,0.08,0,0,0,373.74,0,34.02,34.28,14.5,26.2,0.35,-0.794,0.3263,0.336,24.659,11.5185,11.187,1.6287,0.31724,0.3814,0.8759,16.0
712.01,2.52,0.34,0.078,0.01,9.53,0.0,Y,1,150151262,2,5284358990266469760,92.93613,-65.825839,9.9059,58.6212,0,0.71,0.09,0,0,0,353.82,0,33.66,34.11,4.7,13.3,0.206,-0.795,0.3538,0.3722,24.568,12.6957,12.0684,1.2611,0.11345,0.11823,0.8817,62.0
712.02,3.14,0.48,0.242,0.031,51.7,0.0,Y,1,150151262,2,5284358990266469760,92.93613,-65.825839,9.9059,58.6212,0,0.71,0.09,0,0,0,353.82,0,33.66,34.11,4.7,13.3,0.206,-0.795,0.3538,0.3722,24.568,12.6957,12.0684,1.2611,0.11345,0.11823,0.8808,48.0
712.03,3.26,1.02,0.249,0.032,53.75,0.01,N,5,150151262,2,5284358990266469760,92.93613,-65.825839,9.9059,58.6212,0,0.71,0.09,0,0,0,353.82,0,33.66,34.11,4.7,13.3,0.206,-0.795,0.3538,0.3722,24.568,12.6957,12.0684,1.2611,0.11345,0.11823,0.1201,49.0
712.04,2.79,0.8,1.349,0.171,678.72,0.0,Y,1,150151262,2,5284358990266469760,92.93613,-65.825839,9.9059,58.6212,0,0.71,0.09,0,0,0,353.82,0,33.66,34.11,4.7,13.3,0.206,-0.795,0.3538,0.3722,24.568,12.6957,12.0684,1.2611,0.11345,0.11823,0.8813,17.0
713.01,2.23,0.49,0.187,0.022,36.0,0.0,Y,1,167600516,2,5285060409961261696,102.021375,-65.624256,10.6925,69.3653,0,0.67,0.08,0,0,0,515.53,0,33.65,34.03,6.8,16.4,0.167,-0.796,0.3329,0.307,24.375,10.4467,11.327,0.7473,0.01568,0.01738,0.8844,28.0
713.02,1.26,0.37,0.026,0.003,1.87,0.0,Y,2,167600516,2,5285060409961261696,102.021375,-65.624256,10.6925,69.3653,0,0.67,0.08,0,0,0,515.53,0,33.65,34.03,6.8,16.4,0.167,-0.796,0.3329,0.307,24.375,10.4467,11.327,0.7473,0.01568,0.01738,0.8848,5.0
714.01,1.71,0.18,0.04,0.002,4.32,0.0,Y,2,219195044,2,5500474185452572032,92.39241,-53.822989,11.5436,53.8473,0,0.470893,0.02,0,0,0,286.7,0,33.41,33.6,14.0,22.2,0.392,-0.796,0.3576,0.2929,24.3,9.8402,12.0144,0.6108,0.14439,0.23822,0.968,43.0
714.02,1.49,1.15,0.072,0.003,10.18,0.0,Y,2,219195044,2,5500474185452572032,92.39241,-53.822989,11.5436,53.8473,0,0.470893,0.02,0,0,0,286.7,0,33.41,33.6,14.0,22.2,0.392,-0.796,0.3576,0.2929,24.3,9.8402,12.0144,0.6108,0.14439,0.23822,0.9684,4.0
715.01,1.68,0.15,0.082,0.008,19.29,0.0,Y,1,271971130,2,5262666416118954368,113.85234,-73.577408,13.5308,42.4048,0,0.199363,0.02,0,0,0,504.46,0,32.86,33.15,39.9,78.1,0.587,-0.798,0.3721,0.3738,23.746,12.3921,12.3357,0.1516,0.07868,0.16249,0.9929,47.0
716.01,2.99,0.32,0.014,0.001,0.84,0.0,N,5,119081096,2,5680717019218811904,136.23891,-18.502675,12.4268,88.8248,0,0.501502,0.02,0,0,0,33.85,0,33.6,33.93,18.2,39.1,5.107,-0.79,0.3445,0.3902,25.273,13.2411,11.6898,9.4518,0.57621,0.53971,0.1272,91.0
719.01,1.71,0.12,0.05,0.007,4.11,0.0,N,5,184952758,2,5542302184765614208,128.14416,-36.346819,9.0349,84.7306,0,1.0,0.13,0,0,0,33.92,0,34.06,34.64,2.5,9.6,1.747,-0.79,0.3449,0.3018,25.85,10.4528,11.9472,34.4121,12.35298,22.79421,0.0992,34.0
721.01,2.28,0.68,0.108,0.014,12.29,0.0,Y,1,38571020,2,4675892893285077120,63.19938,-64.347806,10.1805,206.294,0,1.11,0.14,0,0,0,526.36,0,34.66,35.08,4.9,13.0,0.141,-0.795,0.3482,0.3283,25.183,11.5152,12.2143,5.007,2.79362,6.89493,0.5282,16.0
722.01,2.4,0.9,0.098,0.01,15.3,0.0,Y,2,38509907,2,4676337577019135488,62.379585,-62.850656,11.9755,57.6851,0,0.530128180169,0.0540691327935,0,0,0,456.81,0,33.38,33.58,17.2,26.9,0.282,-0.797,0.3228,0.3601,24.104,12.091,10.8387,0.3695,0.10866,0.13537,0.9707,39.0
723.01,1.16,0.67,0.023,0.003,1.42,0.0,Y,1,177077336,2,5266607095856190976,103.243335,-70.641686,10.0686,80.9812,0,0.8,0.09,0,0,0,504.38,0,33.96,34.31,5.8,12.9,0.142,-0.795,0.3145,0.3403,24.571,11.6741,10.7911,1.2748,0.27488,0.32086,0.8177,6.0
724.01,2.27,0.17,0.041,0.005,3.21,0.0,Y,2,339961200,2,5293826644369371520,112.555245,-58.539661,9.7333,95.3452,0,0.92,0.12,0,0,0,285.47,0,34.12,34.45,4.3,9.4,0.19,-0.802,0.3494,0.3668,25.169,12.6373,12.0385,2.9294,0.9263,1.27816,0.7083,48.0
726.01,1.89,0.16,0.013,0.002,0.46,0.0,N,5,174143743,2,5587947065654619520,113.88333,-36.386961,10.1007,206.755,0,1.39,0.23,0,0,0,16.18,0,34.76,35.09,5.7,12.2,4.109,-0.797,0.3218,0.3413,26.742,11.9761,11.2932,158.7622,91.35065,197.31745,0.0462,42.0
727.01,1.98,0.28,0.044,0.002,4.72,0.0,Y,2,149788158,2,3072157538091829120,130.73691,-2.498586,11.0002,42.972,0,0.495286,0.02,0,0,0,36.2,0,33.25,33.54,9.3,18.4,2.64,-0.797,0.3572,0.3311,25.179,11.1055,11.9802,4.2389,1.25393,1.94926,0.9311,61.0
728.01,4.69,1.48,0.027,0.004,1.6,0.0,Y,2,96097215,2,3819928558555030528,146.891715,-7.330869,10.5656,172.097,0,1.029,0.147648230602,0,0,0,33.95,0,34.28,34.83,4.2,14.9,2.379,-0.79,0.3677,0.3313,25.984,11.5385,12.807,48.5869,22.79061,49.52238,0.6141,82.0
729.01,4.34,5.28,-1.0,-1.0,0.0,0.0,Y,3,144138509,2,3588359624356498688,176.03541,-9.948864,10.5568,235.665,0,1.12,0.15,0,0,0,42.4,0,34.81,35.15,7.4,16.3,1.946,-0.791,0.3664,0.3377,26.154,11.8695,12.8785,68.8559,40.69752,112.81528,0.3957,0.0
730.01,14.05,0.66,0.036,0.005,3.09,0.0,Y,3,11561667,2,5466556141521710592,149.82366,-27.392817,14.9181,436.176,0,0.64,0.0943398113206,0,1,0,39.02,0,34.72,35.07,98.3,220.8,16.984,-0.79,0.317,0.358,26.103,12.5566,11.117,63.9055,37.45512,75.64191,0.8226,89.0
731.01,1.03,0.15,0.007,0.0,0.32,0.0,Y,3,34068865,2,5412250540681250560,146.121465,-45.779017,8.031941,9.41263,0,0.454797,0.02,0,0,0,60.96,0,32.53,33.07,2.4,8.4,0.858,-0.795,0.3724,0.3434,24.519,11.356,12.3158,1.0895,0.56726,1.32918,0.9947,64.0
732.01,1.14,1.51,0.012,0.001,0.77,0.0,Y,1,36724087,2,3767281845873242112,154.644915,-11.7178,10.5848,21.9814,0,0.362023,0.02,0,0,0,39.45,0,32.94,33.12,12.2,18.2,2.409,-0.794,0.3214,0.3492,24.703,11.5641,10.6433,1.8252,0.92561,1.67512,0.9484,21.0
732.02,2.07,0.86,0.074,0.004,12.25,0.0,Y,1,36724087,2,3767281845873242112,154.644915,-11.7178,10.5848,21.9814,0,0.362023,0.02,0,0,0,39.45,0,32.94,33.12,12.2,18.2,2.409,-0.794,0.3214,0.3492,24.703,11.5641,10.6433,1.8252,0.92561,1.67512,0.948,106.0
733.01,2.0,0.83,0.056,0.007,4.88,0.0,Y,1,106402532,2,5392409372314518656,159.409335,-40.888258,8.8411,75.2092,0,1.01,0.13,0,0,0,42.23,0,34.02,34.57,2.5,8.8,1.192,-0.791,0.3593,0.3227,25.696,11.1573,12.4201,23.9573,8.27272,14.43316,0.6456,45.0
734.01,11.85,21.28,0.031,0.004,4.75,0.0,Y,3,146846569,2,5366869160310240512,160.889625,-44.621817,15.173,63.8,0,0.170263,0.02,0,1,0,61.65,0,32.59,32.81,44.3,72.7,4.683,-0.796,0.2687,0.3632,24.335,11.9167,8.8164,0.6642,0.41865,0.72272,0.9893,469.0
735.01,2.98,2.78,0.036,0.005,2.59,0.0,N,5,150271680,2,5476915533922184448,94.754715,-63.864708,9.5215,121.755,0,0.92,0.12,0,0,0,486.7,0,34.23,34.75,2.9,9.4,0.109,-0.802,0.3424,0.3375,25.17,11.7281,11.8981,2.9923,1.32166,2.4127,0.1076,58.0
736.01,2.28,0.22,0.03,0.004,4.99,0.0,Y,1,181804752,2,3562427951852172288,165.690495,-16.406444,13.5571,26.4927,0,0.14169,0.02,0,0,0,42.16,0,32.5,32.78,46.1,88.4,7.518,-0.796,0.3395,0.3725,24.453,12.2117,11.1291,0.9077,0.58896,1.44815,0.988,144.0
736.02,1.2,0.45,0.01,0.001,0.95,0.0,Y,2,181804752,2,3562427951852172288,165.690495,-16.406444,13.5571,26.4927,0,0.14169,0.02,0,0,0,42.16,0,32.5,32.78,46.1,88.4,7.518,-0.796,0.3395,0.3725,24.453,12.2117,11.1291,0.9077,0.58896,1.44815,0.9876,17.0
737.01,11.69,0.53,0.024,0.001,1.73,0.0,Y,3,219189765,2,3545653561942122368,171.01479,-19.556958,14.7599,299.389,0,0.600332,0.02,0,0,0,41.68,0,34.65,34.78,155.8,207.5,15.725,-0.796,0.4077,0.3211,26.063,11.1672,14.1797,36.3044,15.9098,39.19854,0.8284,104.0
738.01,9.05,0.52,0.043,0.006,3.44,0.0,Y,3,260304800,2,5495310294733519744,94.53546,-57.558728,12.7474,389.884,0,0.91,0.12,0,0,0,348.47,0,34.92,35.18,26.6,48.5,0.59,-0.79,0.3499,0.3421,25.252,12.0339,12.3088,8.9487,5.41591,14.20494,0.6834,64.0
739.01,10.46,1.89,0.09,0.015,9.02,0.0,Y,3,279425357,2,5483867402345645056,104.991,-57.618675,11.6049,340.416,0,1.2142315539,0.195573722278,0,0,0,316.47,0,34.98,35.2,14.0,23.1,0.361,-0.79,0.3032,0.3256,25.307,11.4599,10.6743,10.2149,6.06007,13.39707,0.4144,71.0
740.01,1.82,0.11,0.033,0.004,2.13,0.0,Y,1,310009611,2,5406632860905130112,152.118045,-50.307503,9.529,115.091,0,1.1,0.14,0,0,0,64.68,0,34.35,34.71,4.3,9.7,0.919,-0.791,0.3235,0.3839,25.654,13.3248,11.2272,20.4747,9.54378,14.26874,0.5153,40.0
741.01,1.02,0.22,0.061,0.002,7.58,0.0,Y,3,359271092,2,5299440441521812992,140.39937,-60.281169,7.66874,10.454,0,0.522473,0.02,0,0,0,82.48,0,32.8,33.12,2.6,5.5,0.432,-0.796,0.3371,0.3492,24.438,11.5664,11.1641,0.8768,0.4447,0.85911,0.9956,19.0
742.01,2.73,0.6,0.024,0.004,0.96,0.0,N,5,373424049,2,5311609320829656704,140.056785,-53.119683,8.6333,227.265,0,2.12,0.31,0,0,0,82.71,0,35.01,35.6,2.2,8.6,0.63,-0.79,0.3785,0.3069,26.205,10.9245,13.4743,80.7638,54.68859,244.92583,0.0342,71.0
743.01,10.96,0.74,0.031,0.004,2.23,0.0,Y,3,434486077,2,5474479943865843456,156.572625,-23.508064,14.3858,638.972,0,0.82,0.10295630141,0,0,0,42.12,0,35.07,35.49,62.7,166.7,12.283,-0.798,0.3735,0.3582,26.671,12.7117,13.2568,130.9663,92.64186,340.80281,0.7323,54.0
744.01,14.04,0.84,0.052,0.007,4.32,0.0,Y,5,437242640,2,3537110833333561728,165.399375,-23.860944,9.7566,132.096,0,1.014,0.13,0,0,0,42.45,0,34.38,34.77,4.3,10.6,1.433,-0.79,0.3329,0.3093,25.835,10.7536,11.5762,34.4452,14.53915,27.7116,0.6292,271.0
745.01,2.29,0.15,0.021,0.003,1.08,0.0,Y,2,444842193,2,5307756013606927616,147.75741,-55.3183,10.5488,175.381,0,1.07,0.13,0,0,0,83.96,0,34.59,34.97,8.3,19.6,1.243,-0.79,0.3647,0.3486,25.718,12.191,12.7522,25.3953,13.738,31.94683,0.5122,44.0
746.01,10.44,0.6,0.096,0.012,10.98,0.0,Y,3,167418903,2,5280337144228825472,99.62079,-67.64895,11.3786,234.418,0,0.99,0.12,0,0,0,299.26,0,34.82,35.09,16.5,31.2,0.487,-0.79,0.3239,0.3347,25.248,11.7445,11.3673,8.8389,5.02319,11.09079,0.6843,73.0
747.01,14.8,0.69,0.03,0.005,1.68,0.0,Y,5,15445551,2,6077185317188247936,185.32467,-52.840817,10.349,298.392,0,1.31,0.2,0,0,0,56.21,0,34.96,35.41,5.5,15.5,1.472,-0.79,0.3408,0.3533,26.218,12.5117,12.0663,83.2376,56.80654,168.4078,0.3095,0.0
748.01,18.41,1.07,0.036,0.006,2.02,0.0,Y,5,104024556,2,6154982877299042944,196.04379,-35.549531,10.3182,423.552,0,1.57,0.26,0,0,0,40.04,0,35.58,35.79,10.9,17.8,2.254,-0.796,0.2512,0.4059,26.875,14.5276,8.9895,236.7531,192.31915,429.89751,0.2748,0.0
749.01,14.37,6.28,0.012,0.001,0.64,0.0,M,5,5868998,2,3501271053530782080,187.782,-23.773714,13.9372,232.123,0,0.527,0.04472135955,0,0,0,39.33,0,34.29,34.57,53.1,99.4,9.385,-0.79,0.3907,0.2706,25.719,9.354,13.5049,25.7457,7.69588,17.24528,0.2001,0.0
750.01,15.12,-99.0,0.017,0.002,0.84,0.0,Y,5,14614418,2,3483636295772522880,173.957415,-29.156064,13.3898,624.368,0,1.01,0.13416407865,0,0,0,39.12,0,35.37,35.74,52.3,123.8,10.949,-0.796,0.3038,0.3501,26.853,12.5131,10.8586,221.6083,167.10963,526.96698,0.5527,0.0
751.01,12.14,0.91,0.05,0.006,4.72,0.0,Y,5,14661418,2,3483606402800185728,174.00987,-29.543364,12.4806,229.518,0,0.757,0.09,0,0,0,39.05,0,34.54,34.72,25.0,37.8,4.267,-0.79,0.3724,0.3264,25.827,11.3339,12.9288,33.8093,14.13035,28.87298,0.7528,130.0
752.01,13.31,0.65,0.065,0.009,5.75,0.0,Y,5,61538902,2,5380888758195682944,176.299035,-42.063958,11.3743,301.462,0,1.1,0.15,0,0,0,39.75,0,34.88,35.17,11.4,22.6,2.805,-0.79,0.3527,0.3341,26.182,11.751,12.4059,76.6539,45.49284,121.60939,0.4891,113.0
753.01,18.63,18.7,0.013,0.002,0.56,0.0,M,5,61988212,2,5371545005308311424,178.074465,-47.583414,14.3042,597.747,0,1.02,0.143178210633,0,0,0,39.81,0,35.15,35.42,82.5,151.7,12.395,-0.798,0.3214,0.3067,26.651,10.8627,11.3838,123.8545,78.41622,230.3819,0.1854,0.0
754.01,13.79,6.6,0.05,0.007,3.86,0.0,Y,3,72985822,2,6145835898336162688,189.29712,-42.413636,12.2397,498.36,0,1.14,0.15,0,0,0,39.73,0,35.19,35.48,19.1,37.5,4.31,-0.797,0.3341,0.3479,26.691,12.3435,11.8547,138.1744,95.95289,293.27719,0.3753,84.0
755.01,2.01,3.52,0.037,0.005,2.54,0.0,Y,2,73228647,2,6133384959942131968,190.03659,-44.312078,9.4628,106.307,0,1.03,0.14,0,0,0,40.47,0,34.23,34.62,3.6,8.7,1.302,-0.79,0.3471,0.334,25.738,11.5636,12.017,27.4992,10.42928,17.63738,0.6381,41.0
756.01,2.87,0.39,0.018,0.001,1.24,0.0,Y,2,73649615,2,6129327525817451648,192.103755,-45.470472,12.5554,86.1759,0,0.505544,0.02,0,0,0,56.02,0,33.55,33.84,19.5,38.1,2.984,-0.796,0.3201,0.3367,25.182,11.3944,10.8317,4.7759,0.55717,0.59774,0.9262,79.0
757.01,2.12,0.14,0.128,0.015,17.47,0.0,Y,1,130924120,2,6157753406084087168,187.994835,-35.554453,9.0498,60.3418,0,0.92,0.11,0,0,0,40.04,0,33.73,34.29,2.4,8.7,1.301,-0.79,0.3491,0.3283,25.477,11.2565,11.9706,15.0875,2.96987,3.96082,0.719,40.0
758.01,19.35,19.35,0.117,0.02,13.27,0.0,M,5,131081852,2,6160330558260215936,189.762165,-31.992267,9.957501,154.532,0,1.20474963186,0.204139698732,0,0,0,39.88,0,34.6,34.89,6.2,12.1,1.656,-0.807,0.3464,0.3806,26.554,13.2809,12.0853,47.6945,25.83248,49.30068,0.1694,0.0
759.01,13.49,4.07,0.055,0.009,4.21,0.0,M,5,152147232,2,5395959695358663296,169.909455,-39.462081,11.6713,516.041,0,1.28,0.21,0,0,0,39.35,0,35.36,35.51,15.5,21.8,2.794,-0.797,0.3599,0.3276,26.71,11.6335,12.7812,145.9364,99.22001,364.1686,0.1538,87.0
760.01,22.81,7.43,0.13,0.021,12.35,0.0,M,5,162362398,2,5377022016318687744,169.41438,-44.017089,10.6171,651.263,0,1.94,0.31,0,0,0,59.25,0,35.67,35.95,7.7,14.5,1.333,-0.796,0.3585,0.3592,26.846,12.9117,12.8875,217.1549,173.86222,868.80117,0.1432,0.0
761.01,3.04,2.36,0.081,0.01,10.56,0.0,Y,2,165317334,2,3460168250866990848,179.263005,-38.104794,10.9217,66.8154,0,0.63,0.08,0,0,0,39.61,0,33.61,33.96,8.4,18.8,2.487,-0.79,0.339,0.3239,25.237,11.0003,11.5126,8.4844,0.24938,0.26909,0.8573,67.0
762.01,8.03,0.3,0.034,0.002,3.47,0.0,Y,3,178709444,2,5362352744504000256,166.07475,-47.821497,13.6615,98.4458,0,0.421357,0.02,0,1,0,58.41,0,33.59,33.88,44.6,87.5,5.377,-0.796,0.3508,0.3251,25.183,11.0149,11.885,4.9656,0.42663,0.50541,0.9257,182.0
763.01,2.42,2.07,0.061,0.007,5.6,0.0,Y,2,178819686,2,6140553127216043648,194.468085,-39.758061,9.5275,95.1274,0,0.97,0.11,0,0,0,40.47,0,34.23,34.57,4.6,10.3,1.425,-0.791,0.3415,0.3057,25.718,10.5684,11.807,25.1274,8.30485,14.21177,0.6434,42.0
763.02,2.94,0.29,0.103,0.012,12.27,0.01,Y,1,178819686,2,6140553127216043648,194.468085,-39.758061,9.5275,95.1274,0,0.97,0.11,0,0,0,40.47,0,34.23,34.57,4.6,10.3,1.425,-0.791,0.3415,0.3057,25.718,10.5684,11.807,25.1274,8.30485,14.21177,0.643,42.0
764.01,18.85,18.19,0.07,0.011,5.63,0.0,M,5,181159386,2,5385762893242980992,174.302835,-38.307192,11.1689,789.341,0,1.43,0.23,0,0,0,59.92,0,35.72,36.15,9.5,25.7,2.072,-0.795,0.3216,0.3645,26.961,13.1771,11.6251,311.4423,260.19402,1218.84689,0.1512,0.0
765.01,2.51,4.22,0.018,0.002,0.86,0.0,N,5,219401954,2,4771032638003614976,78.16521,-53.743439,9.647,168.781,0,1.02,0.13,0,0,0,256.8,0,34.56,34.98,3.6,9.3,0.224,-0.79,0.3096,0.3567,25.235,12.4765,10.8306,8.4501,4.67158,8.5437,0.1054,49.0
766.01,12.49,0.61,0.047,0.006,3.45,0.0,Y,5,219698950,2,3540018633568783488,175.525245,-23.354844,11.5122,283.971,0,1.18,0.16,0,0,0,40.16,0,34.81,35.1,12.7,24.4,2.943,-0.79,0.3352,0.3313,26.116,11.6303,11.7643,65.8433,37.39675,88.04063,0.3966,140.0
767.01,13.95,0.09,0.048,0.006,3.76,0.0,Y,5,229047362,2,6186950525042445824,195.359745,-27.522228,11.2175,211.416,0,1.025,0.12,0,0,0,20.56,0,34.76,34.87,15.2,19.4,4.863,-0.798,0.3099,0.3295,26.516,11.4897,10.8052,86.026,41.56659,74.0097,0.5865,178.0
768.01,19.12,19.12,0.106,0.016,11.53,0.0,M,5,229811538,2,6194034953338162816,198.635625,-24.144192,12.2864,469.997,0,1.21,0.18,0,0,0,39.69,0,35.14,35.4,20.3,36.6,3.994,-0.798,0.2972,0.3375,26.638,11.9477,10.5194,119.4156,79.18519,191.81581,0.1663,0.0
769.01,10.69,0.64,0.056,0.007,4.98,0.0,Y,5,248075138,2,6139698733664726784,192.98121,-42.073617,11.3728,177.291,0,0.92,0.11,0,0,0,39.79,0,34.47,34.71,13.0,22.5,2.808,-0.79,0.3791,0.3475,25.819,12.0601,13.159,33.2,14.38748,28.50313,0.6323,132.0
770.01,14.74,1.15,0.061,0.01,4.64,0.0,Y,5,248111245,2,6134228079203074176,193.552455,-46.587717,12.3335,816.988,0,1.41,0.24,0,1,0,55.72,0,35.51,35.76,16.3,28.7,2.425,-0.797,0.3439,0.3313,26.752,11.8481,12.2975,164.7436,121.72265,499.08538,0.2926,0.0
771.01,1.92,0.36,0.021,0.002,2.33,0.0,Y,3,277634430,2,5229384714547758720,164.113875,-72.985175,12.0874,25.2788,0,0.2121,0.02,0,0,0,102.5,0,32.6,32.9,16.6,33.1,1.452,-0.797,0.3481,0.3169,24.202,10.4263,11.4517,0.4709,0.2599,0.66628,0.9902,173.0
772.01,6.86,0.57,0.092,0.011,11.01,0.0,Y,3,286864983,2,3502914269362946688,190.19142,-21.872781,10.8815,135.371,0,0.858,0.1,0,0,0,39.6,0,34.43,34.56,12.8,17.6,2.206,-0.791,0.3223,0.3506,25.718,12.1175,11.1398,25.2885,9.19783,13.03186,0.7581,90.0
773.01,11.67,0.68,0.056,0.007,4.97,0.0,Y,5,286865921,2,3515865416826633984,190.151955,-19.284353,11.5037,271.103,0,0.963,0.12,0,0,0,39.61,0,34.8,35.08,13.1,25.2,3.073,-0.79,0.3748,0.2697,26.111,9.4603,13.1488,65.0783,31.79819,100.21126,0.5998,95.0
774.01,14.63,0.65,0.055,0.007,4.47,0.0,Y,5,294301883,2,3603529272750802560,203.758215,-17.503497,11.3473,297.462,0,1.134,0.15,0,0,0,39.9,0,34.95,35.18,13.5,22.9,2.782,-0.792,0.3512,0.3445,26.25,12.1194,12.3562,78.4231,47.66658,125.23143,0.3913,0.0
775.01,21.08,8.85,0.119,0.02,12.45,0.01,N,5,304042899,2,5338771312498534016,164.79996,-59.233969,9.5369,220.953,0,1.45,0.24,0,0,0,57.08,0,34.97,35.33,4.8,10.9,1.121,-0.79,0.369,0.3183,26.155,11.2456,13.0377,70.7726,44.07179,148.34184,0.0525,0.0
776.01,2.16,0.62,0.099,0.004,15.66,0.0,Y,2,306996324,2,3460438662009633408,178.578,-37.553356,9.73597,27.1701,0,0.52973,0.02,0,0,0,40.18,0,33.05,33.47,4.6,12.2,1.678,-0.8,0.3984,0.332,25.173,11.1115,13.3361,3.3524,1.11676,2.09935,0.9351,72.0
776.02,1.79,1.38,0.065,0.002,8.24,0.0,Y,2,306996324,2,3460438662009633408,178.578,-37.553356,9.73597,27.1701,0,0.52973,0.02,0,0,0,40.18,0,33.05,33.47,4.6,12.2,1.678,-0.8,0.3984,0.332,25.173,11.1115,13.3361,3.3524,1.11676,2.09935,0.9355,69.0
777.01,8.5,0.54,0.085,0.012,8.3,0.0,Y,1,334305570,2,6129679850577921920,183.118755,-49.007739,9.3712,182.314,0,1.18,0.17,0,0,0,40.47,0,34.7,35.25,3.3,11.5,1.619,-0.798,0.3362,0.3577,26.525,12.6102,11.8515,88.5768,56.94317,144.54735,0.3895,113.0
778.01,15.02,0.62,0.061,0.01,4.63,0.0,Y,3,335630746,2,3607877948613218304,199.33383,-15.273706,8.69009,161.743,0,1.428,0.24,0,0,0,39.98,0,34.83,35.36,3.0,10.4,1.47,-0.798,0.3277,0.314,26.611,11.1024,11.5868,111.0047,69.47822,198.7279,0.3028,0.0
779.01,-99.0,-99.0,0.029,0.005,0.78,0.0,Y,3,374095457,2,5364393472446283904,159.933,-48.996686,8.2158,634.714,0,5.26197335684,0.937712975797,0,0,0,81.68,0,36.27,36.38,3.5,4.5,0.364,-0.795,0.3853,0.3488,26.993,12.6894,14.0186,346.3764,295.16065,2515.49486,0.2059,0.0
780.01,13.01,0.62,0.041,0.005,3.05,0.0,Y,5,398943781,2,6160877943251930368,190.618785,-30.639817,10.7875,163.371,0,0.976,0.12,0,0,0,39.58,0,34.45,34.79,8.6,18.9,2.505,-0.794,0.3566,0.3599,26.038,12.5195,12.4068,38.7145,18.59653,35.34869,0.6243,210.0
781.01,14.07,0.9,0.022,0.002,1.35,0.0,Y,5,413376180,2,3492502001623237888,176.738835,-22.563011,12.7492,341.925,0,0.825,0.09,0,0,0,39.95,0,34.82,35.1,27.9,52.7,5.502,-0.79,0.3181,0.3121,26.127,10.9548,11.1654,67.4894,36.87515,83.57011,0.739,165.0
782.01,2.68,0.57,0.058,0.003,8.02,0.0,Y,1,429358906,2,3518374197418907648,183.92037,-18.910339,12.2875,52.5122,0,0.398817,0.02,0,0,0,38.76,0,33.32,33.58,24.2,43.8,4.927,-0.797,0.3142,0.3731,25.179,12.5281,10.5513,4.3291,1.31121,1.53725,0.9306,69.0
783.01,2.39,2.04,0.112,0.013,16.22,0.0,Y,1,451645081,2,5346489781022102400,172.15563,-54.784222,9.9222,55.3043,0,0.71,0.08,0,0,0,39.62,0,33.59,34.03,4.5,12.6,1.783,-0.79,0.3696,0.3514,25.282,11.9575,12.578,9.6368,0.2311,0.24922,0.8519,51.0
784.01,1.79,2.3,0.038,0.005,2.8,0.0,Y,1,460984940,2,5251941573573934080,159.341205,-63.655692,8.7537,64.5997,0,0.96,0.12,0,0,0,82.75,0,33.95,34.46,2.7,8.6,0.63,-0.79,0.3055,0.3189,25.304,10.9909,10.5281,10.1535,2.91081,3.87959,0.6772,53.0
785.01,1.31,0.18,0.113,0.004,18.62,0.0,Y,1,374829238,2,4755884700667639296,88.337295,-65.6335,11.5026,65.5548,0,0.555307,0.02,0,0,0,343.37,0,33.56,33.84,12.8,24.8,0.346,-0.796,0.3287,0.3366,24.397,11.3903,11.1236,0.7914,0.0923,0.10188,0.9631,2.0
786.01,2.45,0.55,0.108,0.013,12.67,0.0,Y,1,375059587,2,5478630291023600512,100.10421,-63.339108,9.8192,167.948,0,1.06,0.13,0,0,0,526.61,0,34.49,34.93,3.6,9.9,0.106,-0.799,0.3391,0.3366,25.177,11.7562,11.8465,3.8307,1.96743,4.08855,0.5296,22.0
786.02,2.83,0.28,0.228,0.028,38.55,0.0,Y,1,375059587,2,5478630291023600512,100.10421,-63.339108,9.8192,167.948,0,1.06,0.13,0,0,0,526.61,0,34.49,34.93,3.6,9.9,0.106,-0.799,0.3391,0.3366,25.177,11.7562,11.8465,3.8307,1.96743,4.08855,0.5291,18.0
787.01,1.57,0.87,0.037,0.006,2.13,0.0,Y,2,350584963,2,4767374360956145408,87.11604,-56.004119,9.4799,180.291,0,1.44,0.25,0,0,0,523.57,0,34.53,35.07,2.5,8.7,0.097,-0.796,0.33,0.3289,25.183,11.5345,11.5717,4.9461,2.74653,6.20509,0.337,23.0
788.01,2.97,4.65,0.08,0.015,6.49,0.0,Y,3,349829627,2,5292376418594882048,113.69529,-61.240069,9.0255,184.204,0,1.64666424793,0.31384709653,0,0,0,502.95,0,34.71,35.25,2.4,8.3,0.099,-0.792,0.3411,0.3533,25.204,12.4551,12.0239,7.084,4.52181,11.82444,0.253,43.0
789.01,1.18,0.39,0.043,0.002,5.45,0.0,Y,2,300710077,2,5264306681309492864,115.270215,-71.303764,11.9802,43.407,0,0.358579,0.02,0,0,0,505.58,0,32.99,33.44,12.4,35.2,0.322,-0.797,0.3031,0.3714,23.962,12.4203,10.1349,0.258,0.09818,0.12336,0.9724,6.0
789.02,1.26,0.89,0.077,0.004,12.97,0.0,Y,2,300710077,2,5264306681309492864,115.270215,-71.303764,11.9802,43.407,0,0.358579,0.02,0,0,0,505.58,0,32.99,33.44,12.4,35.2,0.322,-0.797,0.3031,0.3714,23.962,12.4203,10.1349,0.258,0.09818,0.12336,0.9729,4.0
789.03,1.13,0.99,0.056,0.003,8.04,0.0,Y,2,300710077,2,5264306681309492864,115.270215,-71.303764,11.9802,43.407,0,0.358579,0.02,0,0,0,505.58,0,32.99,33.44,12.4,35.2,0.322,-0.797,0.3031,0.3714,23.962,12.4203,10.1349,0.258,0.09818,0.12336,0.9733,5.0
790.01,5.24,0.27,0.484,0.08,99.78,0.0,Y,1,308994098,2,5277235112690260864,123.397785,-64.0909,8.9914,167.218,0,1.52,0.25,0,0,0,246.44,0,34.7,35.13,2.8,7.5,0.19,-0.79,0.3579,0.3188,25.361,11.2008,12.5715,11.5436,6.50794,17.74632,0.3326,33.0
791.01,10.26,0.45,0.593,0.104,139.3,0.0,Y,1,306472057,2,5270467966514084224,118.43475,-69.701736,10.7525,341.221,0,1.43,0.25,0,0,0,444.3,0,34.98,35.44,6.4,18.3,0.218,-0.79,0.3594,0.3242,25.356,11.4914,12.7378,11.2674,7.42231,25.8335,0.333,28.0
792.01,6.18,19.94,0.116,0.014,15.65,0.0,N,5,294780517,2,4656343576544926592,71.245755,-67.98105,11.7345,215.208,0,0.86,0.1,0,0,0,455.41,0,34.57,34.81,15.3,26.6,0.267,-0.8,0.3028,0.3625,25.175,12.6197,10.5403,3.5563,1.74767,2.69922,0.1152,44.0
793.01,5.46,0.81,0.576,0.073,163.99,0.0,N,5,300013921,2,5268632812887773184,107.13396,-68.368778,10.8578,144.067,0,0.95,0.12,0,0,0,501.1,0,34.31,34.62,8.3,17.0,0.171,-0.805,0.3406,0.3867,25.159,13.3889,11.7907,2.2937,0.97313,1.43614,0.108,24.0
794.01,3.47,0.71,0.293,0.046,52.4,0.0,Y,1,299945285,2,5267068860675966592,106.66491,-71.446828,10.0176,233.131,0,1.22,0.19,0,0,0,504.4,0,34.81,35.21,4.7,11.7,0.137,-0.792,0.328,0.3228,25.196,11.3665,11.5475,6.5729,3.89902,9.81751,0.4171,18.0
795.01,3.02,4.12,0.088,0.012,8.76,0.0,Y,1,278895705,2,5496896542118659456,100.97037,-55.639,10.2477,216.257,0,1.18,0.16,0,0,0,508.59,0,34.78,35.11,6.4,13.6,0.152,-0.794,0.3768,0.3765,25.185,13.2196,13.2295,5.4622,3.37562,8.84696,0.418,27.0
797.01,1.27,0.82,0.023,0.001,1.8,0.0,Y,1,271596225,2,5262540590756812032,108.563085,-74.603094,11.7144,56.1927,0,0.471474,0.02,0,0,0,548.77,0,33.39,33.67,14.4,27.7,0.24,-0.797,0.3262,0.3338,24.097,11.2402,10.9839,0.3628,0.08129,0.10207,0.9711,6.0
797.02,1.3,2.06,0.039,0.002,4.14,0.0,Y,1,271596225,2,5262540590756812032,108.563085,-74.603094,11.7144,56.1927,0,0.471474,0.02,0,0,0,548.77,0,33.39,33.67,14.4,27.7,0.24,-0.797,0.3262,0.3338,24.097,11.2402,10.9839,0.3628,0.08129,0.10207,0.9715,4.0
797.03,0.98,1.21,0.03,0.001,2.73,0.0,Y,1,271596225,2,5262540590756812032,108.563085,-74.603094,11.7144,56.1927,0,0.471474,0.02,0,0,0,548.77,0,33.39,33.67,14.4,27.7,0.24,-0.797,0.3262,0.3338,24.097,11.2402,10.9839,0.3628,0.08129,0.10207,0.972,5.0
798.01,-99.0,-99.0,0.367,0.047,95.24,0.0,Y,1,260640693,2,-1,97.820505,-58.320439,11.908,121.052,0,0.725489433124,0.0922602933465,1,0,0,473.64,0,34.04,34.28,16.7,29.3,0.286,-0.795,0.3217,0.3466,24.574,11.8814,11.0265,1.2856,0.25744,0.29626,0.8804,0.0
799.01,1.98,1.42,0.061,0.008,5.55,0.0,Y,1,255685030,2,5501542395359045504,98.46912,-52.460294,10.5868,158.526,0,1.0,0.13,0,0,0,182.18,0,34.33,34.77,5.6,15.6,0.442,-0.791,0.3586,0.2866,25.225,9.966,12.4698,8.1016,3.22779,7.19941,0.6883,20.0
800.01,3.27,0.38,0.037,0.007,0.97,0.0,M,3,179308757,2,4658169212523264000,79.76592,-69.637925,12.3323,7596.91,0,6.89970916603,1.23928219483,0,1,0,494.68,0,37.46,37.84,16.9,39.6,0.349,-0.791,0.1481,0.4313,27.227,16.3189,5.6052,801.9875,784.28129,585.53762,0.1401,9.0
801.01,0.9,0.48,0.018,0.003,0.78,0.0,Y,2,177258735,2,5262391125894880896,102.221715,-73.299333,7.5412,71.3672,0,1.23,0.18,0,0,0,510.74,0,34.48,34.63,2.4,3.4,0.046,-0.805,0.3585,0.302,25.16,10.4566,12.4156,2.2954,0.81415,1.56584,0.4566,11.0
802.01,0.63,0.64,0.045,0.006,3.69,0.0,Y,2,167303382,2,5279965341799657728,97.985715,-68.7118,7.5209,28.1042,0,0.89,0.11,0,0,0,490.2,0,33.64,33.93,2.2,4.3,0.062,-0.796,0.3619,0.3668,24.324,12.4442,12.2809,0.6538,0.03753,0.03928,0.8893,16.0
803.01,10.63,2.6,0.168,0.046,15.3,0.01,N,5,143526444,2,5707451644447397760,125.64504,-19.254614,9.3309,403.772,0,2.68670573376,0.739808649962,0,0,0,56.79,0,35.3,35.69,2.6,6.3,0.73,-0.797,0.3494,0.3178,26.701,11.3408,12.4697,142.5332,101.14219,412.58567,0.0267,86.0
804.01,-99.0,-99.0,0.043,0.008,2.84,0.0,Y,2,41227743,2,-1,91.519785,-69.420239,10.714,285.647,0,1.34813397549,0.245967477525,1,0,0,443.88,0,35.02,35.25,9.5,16.3,0.19,-0.791,0.3865,0.3671,25.222,12.9401,13.6246,8.0021,5.22022,16.33927,0.3357,0.0
805.01,1.22,1.04,0.032,0.003,4.12,0.0,Y,2,38460940,2,4676264704310135296,61.135785,-62.989131,13.1018,51.8767,0,0.25524,0.02,0,0,0,362.8,0,33.09,33.4,31.2,63.5,0.707,-0.797,0.3507,0.3523,24.065,11.7664,11.7148,0.3343,0.12881,0.2084,0.9907,6.0
806.01,2.28,0.75,0.133,0.016,21.92,0.0,Y,1,33831980,2,4627952094666051072,63.41604,-76.098014,11.9763,104.44,0,0.65,0.08,0,0,0,391.76,0,33.89,34.21,17.0,36.0,0.404,-0.795,0.3402,0.3091,24.597,10.5745,11.637,1.3675,0.18985,0.24448,0.8795,23.0
807.01,2.0,0.28,0.054,0.007,5.27,0.0,Y,2,30853470,2,4661926076284823424,75.915915,-66.654922,11.3042,106.984,0,0.74,0.1,0,0,0,498.52,0,34.04,34.29,12.4,22.1,0.219,-0.795,0.3261,0.3684,24.562,12.6328,11.181,1.2438,0.27125,0.30256,0.8822,32.0
808.01,2.27,0.44,0.085,0.011,9.74,0.0,Y,1,30122649,2,5331612014295489792,133.748535,-44.288631,10.0659,98.1848,0,0.87,0.11,0,0,0,76.75,0,33.98,34.53,4.1,14.4,1.031,-0.79,0.3981,0.2934,25.392,10.1304,13.7473,12.4309,3.74108,7.77646,0.7803,33.0
809.01,3.38,1.01,0.64,0.08,183.46,0.01,M,1,149301575,2,4759506393186793472,82.979505,-60.476722,10.3046,195.029,0,1.04,0.13,0,0,0,527.12,0,34.51,35.03,4.3,14.4,0.143,-0.797,0.3516,0.3672,25.181,12.8616,12.3159,4.5721,2.65812,5.9535,0.1916,11.0
810.01,2.61,2.07,0.183,0.023,28.31,0.0,Y,1,388106759,2,4666490423895957376,62.854005,-69.474878,10.5173,232.47,0,1.02,0.13,0,0,0,529.19,0,34.74,35.12,6.4,15.2,0.15,-0.795,0.3396,0.3405,25.184,11.9567,11.9261,5.3462,3.12421,7.48815,0.6968,12.0
810.02,2.59,1.56,0.398,0.051,90.84,0.0,Y,2,388106759,2,4666490423895957376,62.854005,-69.474878,10.5173,232.47,0,1.02,0.13,0,0,0,529.19,0,34.74,35.12,6.4,15.2,0.15,-0.795,0.3396,0.3405,25.184,11.9567,11.9261,5.3462,3.12421,7.48815,0.6963,8.0
811.01,14.2,0.72,0.175,0.023,25.18,0.0,Y,3,100757807,3,2890519660294945920,88.030335,-32.925075,10.9339,284.002,0,1.12,0.15,0,0,0,46.1,1,34.82,35.16,7.4,16.4,3.032,-0.798,0.1452,0.4226,26.606,14.6915,5.3069,109.063,57.42424,146.49839,0.3846,81.0
812.01,14.39,0.6,0.127,0.021,13.87,0.0,Y,3,363914762,2,4794679082964412032,89.23566,-49.00695,10.9582,426.024,0,1.42,0.24,0,0,0,66.22,0,35.25,35.52,9.1,16.9,1.35,-0.798,0.3251,0.3577,26.526,12.7039,11.5483,89.0207,63.56098,188.74347,0.3081,0.0
813.01,7.05,0.52,0.381,0.047,83.9,0.0,Y,1,55525572,2,4665704096987467776,72.694005,-60.905461,9.8467,263.145,0,1.05,0.13,0,0,0,448.56,0,34.98,35.3,4.6,9.6,0.13,-0.79,0.3284,0.3301,25.242,11.6519,11.5931,8.6556,5.4331,14.47772,0.5247,26.0
815.01,2.58,0.16,0.092,0.01,11.2,0.0,Y,1,102840239,2,5415648821879172096,155.87196,-43.834925,9.36,59.7117,0,0.82,0.09,0,0,0,20.2,0,33.55,34.16,2.1,8.8,2.476,-0.791,0.3692,0.3253,25.689,11.1128,12.6115,23.259,2.62704,3.3888,0.7621,64.0
817.01,7.47,4.92,0.042,0.008,1.1,0.0,N,5,30312676,2,4662153469001983104,74.286795,-66.390333,11.3029,7294.41,0,8.10977966582,1.46926509171,0,0,0,525.75,0,37.6,37.88,9.7,18.4,0.175,-0.791,0.1325,0.4053,27.228,15.354,5.0194,810.7648,789.07727,1837.86909,0.0093,34.0
818.01,11.86,0.11,0.042,0.005,3.12,0.0,Y,5,46096489,2,6283723285046532864,214.683,-20.275436,10.6481,194.134,0,1.02,0.12,0,0,0,16.25,0,34.71,34.99,9.6,18.4,5.348,-0.798,0.3458,0.3883,26.677,13.5873,12.0995,132.2665,77.6889,158.66488,0.5754,166.0
819.01,8.96,0.48,0.128,0.016,16.26,0.0,Y,5,73717937,2,6127982342061605120,192.189585,-47.613678,11.7528,400.331,0,1.05,0.13,0,0,0,56.1,0,35.13,35.41,16.3,30.7,2.541,-0.79,0.3485,0.3335,26.218,11.8102,12.3401,83.2376,55.0507,174.80687,0.4873,40.0
820.01,14.94,0.14,0.05,0.006,3.75,0.0,Y,5,111991770,2,6171009049549197824,208.927995,-32.159711,10.4445,282.091,0,1.176,0.15,0,0,0,15.28,0,35.05,35.3,8.1,14.5,4.856,-0.796,0.3683,0.2954,26.89,10.4273,12.9997,247.0694,145.01965,496.91186,0.3526,0.0
821.01,2.81,0.58,0.086,0.004,13.82,0.0,N,5,125405602,2,6275578923246990592,209.615835,-23.277572,11.1825,39.5907,0,0.444969,0.02,0,0,0,35.31,0,33.31,33.55,14.7,25.9,3.421,-0.797,0.331,0.3513,25.18,11.7852,11.1046,4.44,1.3546,1.81643,0.1294,77.0
822.01,10.41,0.76,0.066,0.008,7.13,0.0,Y,5,127530399,2,6099012478412247296,217.609215,-46.159517,11.1116,122.91,0,0.76,0.09,0,0,0,41.57,0,34.25,34.49,12.7,22.0,2.655,-0.791,0.2866,0.3051,25.664,10.5231,9.8863,21.2187,6.17976,8.10196,0.7652,174.0
822.02,2.33,0.44,0.018,0.002,1.01,0.0,Y,2,127530399,2,6099012478412247296,217.609215,-46.159517,11.1116,122.91,0,0.76,0.09,0,0,0,41.57,0,34.25,34.49,12.7,22.0,2.655,-0.791,0.2866,0.3051,25.664,10.5231,9.8863,21.2187,6.17976,8.10196,0.7648,60.0
823.01,6.0,0.3,0.119,0.017,13.53,0.0,Y,1,158978373,2,6104917852283151360,218.658285,-40.739864,9.9623,201.873,0,1.24,0.18,0,0,0,41.58,0,34.73,35.14,4.9,12.6,1.626,-0.791,0.3675,0.3044,26.155,10.6976,12.9138,69.2186,38.08888,112.4035,0.3953,60.0
824.01,2.88,1.91,0.022,0.003,1.39,0.0,Y,2,193641523,2,5880886001621564928,222.165465,-57.588867,10.0732,63.9262,0,0.7,0.09,0,0,0,61.87,0,34.07,34.25,11.9,17.8,1.509,-0.79,0.3505,0.3649,25.265,12.4977,12.006,9.2769,1.75758,2.07421,0.8533,129.0
825.01,6.55,0.49,0.04,0.005,3.19,0.0,Y,5,220029715,2,6288858347945925504,208.856745,-21.207858,12.4284,240.707,0,0.819,0.1,0,0,0,35.31,0,34.54,34.83,21.9,42.5,5.216,-0.807,0.3103,0.3507,26.56,12.215,10.8075,47.4233,23.16228,38.38623,0.7452,74.0
826.01,10.86,0.62,0.1,0.012,11.55,0.0,Y,5,243200602,2,6112606840179716096,203.106,-42.475272,10.491,172.256,0,0.99,0.12,0,0,0,35.31,0,34.67,34.82,9.5,13.6,2.176,-0.79,0.3035,0.3536,25.969,12.3129,10.5687,45.1024,21.96924,34.89756,0.6185,102.0
827.01,18.04,7.67,0.023,0.003,1.23,0.0,M,3,270507305,2,5210891547437609856,98.893245,-79.715753,11.5746,336.988,0,1.09,0.13,0,0,0,215.76,0,34.98,35.23,14.0,24.4,0.544,-0.793,0.3702,0.356,25.593,12.5429,13.0433,15.9549,10.13415,29.5734,0.1792,0.0
828.01,13.38,0.1,0.06,0.008,5.32,0.0,Y,5,271168962,2,6173451477191225984,210.19359,-30.583608,9.47199,200.075,0,1.01,0.13,0,0,0,16.25,0,34.95,35.26,5.2,10.7,3.73,-0.796,0.3603,0.3477,26.847,12.2604,12.7044,216.3639,137.466,399.05453,0.5545,155.0
829.01,4.22,0.91,0.042,0.005,3.29,0.0,Y,3,276128561,2,6199033466340798464,224.208375,-37.042983,10.5623,142.461,0,0.9,0.11,0,0,0,41.57,0,34.48,34.77,9.6,18.6,2.381,-0.794,0.357,0.3375,26.0,11.7353,12.4137,35.544,16.00587,31.39439,0.7506,66.0
830.01,23.38,13.03,0.122,0.016,15.04,0.0,Y,3,281924357,2,5216790594823376640,129.75687,-74.763114,10.9303,222.995,0,1.07,0.14,0,1,0,169.21,0,34.62,34.93,7.7,15.5,0.493,-0.79,0.364,0.3192,25.364,11.1508,12.7149,11.656,5.7721,13.75833,0.5207,0.0
831.01,14.53,14.95,0.028,0.004,1.56,0.0,M,5,307610438,3,6006995587234176000,229.03341,-38.875411,8.8098,86.0601,0,1.19,0.187882942281,0,0,0,41.56,4,34.6,34.94,7.0,15.0,4.147,-1.3,0.0,0.3087,44.541,10.7042,0.1337,800.6104,305.1122,288.51953,0.1707,0.0
832.01,10.83,0.59,0.03,0.004,1.92,0.0,N,5,350332997,2,4768613025228556416,84.08163,-54.1912,11.7611,586.704,0,0.97,0.12,0,0,0,236.15,0,35.53,35.71,19.0,29.1,0.578,-0.79,0.3372,0.3208,25.836,11.4552,12.0415,34.5502,24.77984,95.78662,0.0987,54.0
833.01,1.31,1.41,0.017,0.001,1.04,0.0,Y,2,362249359,3,5250780970316845696,145.645455,-62.475886,10.1461,41.7148,0,0.59,0.02,0,0,0,98.76,3,33.49,33.82,7.8,16.6,5.33,-1.3,0.0,0.0,43.142,0.1592,0.067,31.9136,9.79586,5.32258,0.9035,9.0
834.01,16.24,0.86,0.039,0.005,2.68,0.0,Y,5,404340025,2,6084610490990144512,195.828165,-49.639772,10.7036,258.777,0,1.1,0.14,0,0,0,60.99,0,34.9,35.25,8.7,19.4,1.635,-0.791,0.3653,0.3105,26.094,10.944,12.8783,58.2916,34.43974,108.54199,0.494,0.0
835.01,4.36,0.97,0.056,0.007,4.79,0.0,Y,1,405700729,2,6060981917413747328,192.05733,-56.894319,10.849,166.834,0,1.0,0.12,0,0,0,60.99,0,34.58,34.79,11.5,18.9,1.533,-0.791,0.3355,0.3091,25.718,10.755,11.6727,25.2056,10.8416,21.19871,0.6425,51.0
836.01,2.64,0.25,0.072,0.009,8.6,0.0,Y,1,440887364,2,6230733559097425152,225.079875,-24.454203,8.6486,27.5024,0,0.66,0.08,0,0,0,41.6,0,33.29,33.66,2.9,6.8,1.047,-0.796,0.3789,0.3032,25.181,10.2065,12.7546,4.659,0.98451,1.60897,0.8942,143.0
836.02,1.69,0.16,0.042,0.005,3.82,0.0,Y,2,440887364,2,6230733559097425152,225.079875,-24.454203,8.6486,27.5024,0,0.66,0.08,0,0,0,41.6,0,33.29,33.66,2.9,6.8,1.047,-0.796,0.3789,0.3032,25.181,10.2065,12.7546,4.659,0.98451,1.60897,0.8937,105.0
837.01,7.6,0.51,0.084,0.012,8.32,0.0,Y,3,460205581,3,5251470948229949568,157.037295,-64.505211,9.9322,142.488,0,1.15,0.16,0,0,0,82.76,5,34.38,34.9,4.3,14.2,0.913,-1.3,0.0,0.0,43.871,0.0519,0.1646,171.2719,19.27854,78.91193,0.4326,121.0
839.01,32.83,3.04,0.044,0.009,2.49,0.0,Y,5,466840711,2,5337273743301313536,166.97988,-61.14625,14.1491,1627.63,0,1.79,0.364005494464,0,1,0,57.08,0,35.65,35.82,29.6,43.4,3.208,-0.797,0.3147,0.327,26.778,11.7123,11.2709,177.433,132.35766,485.85853,0.2277,0.0
840.01,8.5,1.48,0.047,0.006,3.8,0.0,Y,3,287563610,2,6086538450276352512,198.13284,-45.590575,13.0546,488.176,0,0.98,0.13416407865,0,1,0,35.31,0,34.92,35.16,22.4,39.2,4.824,-0.79,0.3316,0.3481,26.22,12.2378,11.658,83.6357,50.6259,119.13801,0.5869,43.0
841.01,12.39,0.82,0.042,0.005,3.49,0.0,Y,3,238932509,2,5500698107867793536,94.942995,-53.226706,12.5528,306.068,0,0.84,0.1,0,0,0,187.02,0,34.75,34.97,24.5,41.3,0.976,-0.79,0.3857,0.3111,25.36,10.8782,13.4863,11.3412,5.67988,15.49635,0.7821,112.0
842.01,11.69,0.67,0.037,0.005,2.79,0.0,Y,3,141768070,2,5265850052042601600,91.93758,-73.391861,12.6264,368.8,0,0.9,0.11,0,0,0,362.18,0,34.87,35.11,23.3,40.6,0.497,-0.791,0.2955,0.3158,25.213,11.0892,10.3742,7.5934,4.20609,8.56564,0.7924,89.0
843.01,13.84,0.83,0.052,0.007,4.3,0.0,Y,5,437333618,2,6287125101007614080,207.907665,-23.781242,12.472,471.158,0,1.03,0.13,0,0,0,35.31,0,35.16,35.43,24.9,45.5,5.637,-0.797,0.3661,0.3156,26.696,11.1809,12.9718,140.0492,90.50344,327.51056,0.5736,77.0
844.01,10.52,2.46,0.085,0.011,8.9,0.0,Y,3,380886535,2,2534988933319166976,19.46112,0.346969,11.7952,472.297,0,1.05,0.13,0,0,0,21.94,0,35.27,35.44,16.9,25.1,5.571,-0.796,0.3815,0.3672,26.87,13.0143,13.5194,232.382,163.61101,590.85487,0.4709,44.0
845.01,24.78,0.27,0.073,0.009,7.06,0.0,N,5,32283946,2,5015861995967592064,24.17271,-31.670794,11.7582,475.359,0,1.06,0.13,0,0,0,22.01,0,35.24,35.49,15.1,27.0,5.559,-0.796,0.3181,0.3804,26.885,13.5014,11.2877,243.4846,177.47081,481.57281,0.0809,0.0
846.01,12.46,1.4,0.123,0.018,14.2,0.0,N,5,229141709,2,4916461712411594112,26.37687,-51.296819,11.766,446.815,0,1.22,0.18,0,0,0,42.69,0,35.19,35.42,15.2,26.1,2.836,-0.798,0.3564,0.3457,26.625,12.2445,12.6236,115.265,78.04209,254.37633,0.0636,59.0
847.01,20.28,8.44,0.049,0.009,3.21,0.0,Y,3,231289421,2,4741068682700581376,43.87554,-53.665544,12.0594,659.753,0,1.5310027474,0.294413954925,0,1,0,22.01,0,35.42,35.61,15.5,24.3,5.175,-0.795,0.342,0.2995,26.953,10.6651,12.1799,302.5191,202.84971,772.53235,0.2668,0.0
848.01,35.7,-99.0,0.102,0.02,9.78,0.0,N,5,42015200,3,5008635421436253824,24.21609,-39.142583,11.6818,527.114,0,1.49,0.290688837075,0,0,0,41.94,2,35.46,35.61,19.1,27.3,29.438,-0.614,0.2469,0.3143,21.12,11.561,8.7587,623.7236,540.21116,354.92605,0.0373,0.0
850.01,34.18,5.56,0.096,0.011,10.32,0.0,M,5,423670610,2,2370146709813594624,9.765915,-17.221806,11.3488,342.206,0,1.1,0.13,0,0,0,21.77,0,35.0,35.28,11.4,22.0,4.927,-0.797,0.3457,0.3387,26.773,11.9498,12.1978,173.7469,109.71996,307.61125,0.1747,0.0
851.01,3.39,0.56,0.014,0.002,0.63,0.0,Y,1,40083958,2,2426349694072115968,7.38783,-10.468278,10.9994,154.477,0,0.961,0.12,0,0,0,21.75,0,34.43,34.71,11.0,21.1,5.019,-0.79,0.3438,0.3652,26.095,12.6756,11.933,60.4095,27.15706,45.56421,0.6025,85.0
852.01,8.76,1.72,0.056,0.007,4.95,0.0,Y,4,29918916,2,2477737362860954752,24.74025,-7.280978,10.9495,351.426,0,0.98,0.12,0,0,0,21.67,0,35.1,35.4,9.4,18.8,4.47,-0.796,0.3108,0.3706,26.846,13.1195,11.0021,216.1113,150.67359,372.44361,0.5549,57.0
853.01,17.29,6.33,0.072,0.009,6.86,0.0,Y,3,138727432,2,4964562700427198720,32.91429,-37.892989,10.7598,287.558,0,1.08,0.14,0,0,0,22.01,0,35.03,35.23,10.0,16.0,3.74,-0.797,0.3013,0.327,26.725,11.5204,10.614,151.7683,91.6561,204.48084,0.4758,0.0
854.01,4.8,0.31,0.065,0.008,5.85,0.0,M,3,160222069,2,4955894391271948160,28.07808,-43.047614,10.717,279.96,0,1.08,0.14,0,0,0,41.93,0,34.94,35.23,8.3,16.2,2.07,-0.79,0.3361,0.3282,26.208,11.5635,11.8412,81.4226,49.28431,129.51866,0.177,37.0
856.01,16.72,1.24,0.082,0.017,5.4,0.0,M,5,306338882,2,2371687576576804352,14.09487,-14.788328,10.3244,574.712,0,2.50069780864,0.522973343318,0,0,0,21.81,0,35.64,35.98,6.9,15.3,3.708,-0.792,0.3099,0.3503,27.151,12.6026,11.1517,613.6186,489.34674,1907.4512,0.141,0.0
857.01,15.14,0.74,0.051,0.007,3.91,0.0,Y,3,404467699,2,2453181351202799232,25.87137,-14.149186,10.2676,286.484,0,1.16,0.16,0,0,0,21.8,0,34.88,35.37,4.6,14.2,3.636,-0.796,0.3688,0.3365,26.828,11.9024,13.0432,204.6505,133.85716,450.31978,0.3593,0.0
858.01,13.81,0.69,0.044,0.005,3.28,0.0,Y,3,198008005,2,4683737294569921664,60.19983,-54.592917,10.6444,250.489,0,1.06,0.13,0,1,0,65.15,0,34.86,35.13,8.1,15.1,1.22,-0.791,0.3258,0.3349,25.959,11.7656,11.4439,43.2785,25.17266,57.73495,0.502,172.0
859.01,9.89,2.65,0.055,0.006,5.15,0.0,Y,3,150430484,2,5478582359188350080,97.144005,-61.150325,11.9587,193.087,0,0.82,0.09,0,0,0,266.27,0,34.45,34.61,18.0,26.0,0.45,-0.798,0.3521,0.3624,25.179,12.5425,12.1877,4.1911,1.67187,2.68173,0.8026,135.0
860.01,19.75,1.78,0.069,0.009,6.45,0.0,Y,3,321011127,2,4948197358904032384,43.54617,-41.514419,11.6704,494.093,0,1.07,0.14,0,0,0,22.01,0,35.35,35.53,16.6,25.4,5.156,-0.796,0.3603,0.3203,26.908,11.3785,12.801,261.7791,177.06599,669.70287,0.4669,0.0
861.01,30.89,9.41,0.097,0.013,6.74,0.0,N,5,372913430,2,5290721997195236480,119.5335,-60.7805,8.3502,422.358,0,2.66,0.35,0,0,0,99.01,0,35.8,36.16,3.0,6.9,0.419,-0.797,0.1408,0.3698,26.803,13.3723,5.0931,191.7985,161.31564,194.63749,0.0262,0.0
862.01,-99.0,-99.0,0.055,0.013,3.31,0.0,Y,3,309254930,2,5276025997794611968,124.300035,-65.657081,8.9904,238.0,0,2.03398782823,0.493254826801,0,1,0,145.74,0,35.02,35.33,2.8,5.8,0.263,-0.79,0.3376,0.3042,25.746,10.7489,11.9283,28.0959,17.02968,50.91423,0.2512,0.0
863.01,1.16,0.6,0.013,0.002,0.53,0.0,Y,2,238898571,2,5550483856934123264,93.72942,-49.756086,9.954701,111.279,0,1.0,0.13,0,0,0,131.11,0,34.17,34.63,4.5,12.9,0.557,-0.79,0.3866,0.2964,25.243,10.2634,13.3884,8.7003,3.04026,6.5437,0.6852,5.0
864.01,1.34,0.65,0.009,0.0,0.52,0.0,Y,2,231728511,2,4772266186971169792,81.44337,-51.357031,11.4966,38.0915,0,0.38991,0.02,0,0,0,173.29,0,33.17,33.36,15.5,23.9,0.691,-0.796,0.2999,0.3358,24.324,11.2039,10.0031,0.6488,0.25328,0.36049,0.9667,15.0
865.01,3.4,1.8,0.016,0.002,0.75,0.0,M,2,44797824,3,4890566907908040192,62.45433,-26.022092,9.7976,136.022,0,0.95,0.12,0,0,0,65.19,14,34.51,34.87,5.6,13.0,0.881,-2.14,0.1228,0.4331,73.905,15.1171,4.2553,4936.8546,2939.88271,987.64935,0.1801,92.0
867.01,2.16,0.94,0.123,0.014,15.4,0.0,Y,2,358460246,2,5275732531268800896,119.014215,-64.941156,10.4283,200.12,0,1.04,0.12,0,0,0,548.08,0,34.63,34.95,6.2,12.9,0.127,-0.799,0.283,0.319,25.177,11.1477,9.8922,3.8153,1.91636,3.27097,0.7052,14.0
868.01,1.61,2.07,0.013,0.002,0.56,0.0,N,5,271596418,2,5262476716003292416,108.568005,-74.970528,10.7109,230.697,0,1.01,0.13,0,0,0,531.0,0,34.66,35.08,6.4,16.7,0.159,-0.796,0.3218,0.3239,25.183,11.3627,11.2899,4.9614,2.74428,6.08398,0.1067,23.0
869.01,2.53,2.56,0.178,0.023,26.48,0.01,N,5,200807066,2,4736201110364488832,53.179005,-51.788531,8.9043,110.247,0,1.07,0.14,0,0,0,81.95,0,34.13,34.89,1.5,9.0,0.652,-0.791,0.3584,0.3713,25.679,12.9549,12.5038,22.5085,11.99174,24.40563,0.088,27.0
870.01,2.34,0.29,0.13,0.004,22.04,0.0,Y,1,219229644,2,4782093729275660160,63.31929,-50.944261,10.7791,53.8027,0,0.59708,0.02,0,0,0,126.7,0,33.38,33.87,6.6,20.3,0.796,-0.805,0.3192,0.3473,25.158,11.7626,10.8102,2.2587,0.22301,0.22643,0.9435,38.0
871.01,1.69,1.33,0.108,0.013,14.36,0.0,Y,1,219344917,2,4783664690873269888,74.73762,-50.627414,9.7607,68.0473,0,0.81,0.1,0,0,0,107.76,0,33.9,34.2,5.3,10.7,0.563,-0.796,0.2891,0.3533,25.182,12.0833,9.8871,4.8756,0.73211,0.6943,0.7972,30.0
872.01,2.72,0.21,0.031,0.004,2.24,0.0,Y,1,220459826,2,4764605855100710912,74.868165,-55.929061,11.8348,179.254,0,0.79,0.09,0,0,0,343.71,0,34.43,34.62,17.6,27.2,0.384,-0.8,0.3454,0.3568,25.173,12.3532,11.9591,3.3264,1.32772,2.12046,0.8066,41.0
872.02,2.61,2.44,0.053,0.006,4.97,0.0,Y,1,220459826,2,4764605855100710912,74.868165,-55.929061,11.8348,179.254,0,0.79,0.09,0,0,0,343.71,0,34.43,34.62,17.6,27.2,0.384,-0.8,0.3454,0.3568,25.173,12.3532,11.9591,3.3264,1.32772,2.12046,0.8061,30.0
873.01,1.66,0.86,0.051,0.002,5.93,0.0,Y,2,237920046,2,4673392195823039744,56.73663,-63.336878,12.1249,76.9563,0,0.517851,0.02,0,0,0,226.9,0,33.55,33.86,16.4,33.5,0.672,-0.795,0.3486,0.3092,24.564,10.4706,11.8039,1.2444,0.11807,0.148,0.9569,25.0
874.01,2.29,0.19,0.069,0.011,5.9,0.0,Y,1,232025086,2,5554044522261661440,96.06933,-46.937619,8.7542,130.527,0,1.26,0.2,0,0,0,131.12,0,34.66,34.83,3.3,4.9,0.257,-0.79,0.3507,0.2976,25.396,10.3647,12.2147,12.5152,5.42846,11.94808,0.4304,39.0
875.01,2.34,2.1,0.085,0.01,11.02,0.0,Y,1,14165625,2,4820828591913853696,78.037215,-37.708481,11.3877,106.12,0,0.67,0.08,0,0,0,43.98,0,33.99,34.24,12.0,21.5,2.366,-0.791,0.3484,0.3369,25.424,11.5366,11.9287,12.84,2.18138,2.72602,0.8457,29.0
876.01,2.77,1.41,0.157,0.005,29.48,0.0,Y,1,32497972,2,2963392606627366912,84.109335,-24.244444,11.534,78.1864,0,0.591129,0.02,0,0,0,89.81,0,33.73,34.0,14.0,25.7,1.377,-0.798,0.2469,0.4521,25.178,15.3719,8.3954,4.0556,0.0,0.0,0.9324,29.0
879.01,-99.0,-99.0,0.093,0.013,6.58,0.0,N,5,37084932,2,3105012216847023360,98.12379,-3.544842,9.5254,602.726,0,2.51,0.34,0,0,0,24.25,0,35.79,36.16,4.3,10.0,2.291,-0.792,0.3338,0.3351,27.227,12.1181,12.0701,748.6338,607.24988,3189.33773,0.016,0.0
880.01,5.04,0.33,0.063,0.008,6.39,0.0,Y,3,34077285,2,2993658970584498048,94.164465,-13.987336,9.2563,60.6679,0,0.81,0.1,0,0,0,24.25,0,33.77,34.3,3.1,10.6,2.373,-0.791,0.3631,0.2847,25.718,9.7643,12.4543,25.2071,4.49994,7.18598,0.7594,168.0
880.02,2.78,0.23,0.034,0.004,2.57,0.0,Y,1,34077285,2,2993658970584498048,94.164465,-13.987336,9.2563,60.6679,0,0.81,0.1,0,0,0,24.25,0,33.77,34.3,3.1,10.6,2.373,-0.791,0.3631,0.2847,25.718,9.7643,12.4543,25.2071,4.49994,7.18598,0.759,118.0
880.03,2.87,0.24,0.108,0.013,14.33,0.0,Y,1,34077285,2,2993658970584498048,94.164465,-13.987336,9.2563,60.6679,0,0.81,0.1,0,0,0,24.25,0,33.77,34.3,3.1,10.6,2.373,-0.791,0.3631,0.2847,25.718,9.7643,12.4543,25.2071,4.49994,7.18598,0.7586,69.0
881.01,29.97,-99.0,0.022,0.004,0.57,0.0,N,5,237808867,2,3129650584499889536,104.479875,5.748028,9.792,994.732,0,4.48982485907,0.80262574259,0,0,0,24.24,0,36.13,36.53,4.4,11.1,2.659,-0.79,0.3287,0.3488,27.478,12.7425,12.0073,1459.7584,1268.43961,8445.97963,0.0062,0.0
882.01,13.53,19.14,0.04,0.007,2.35,0.0,Y,3,92013169,2,3347004761789549440,89.16525,14.785575,9.73965,387.97,0,1.565,0.28,0,0,0,24.23,0,35.42,35.73,5.3,10.8,2.406,-0.795,0.3597,0.3703,26.994,13.2321,12.8521,345.9791,266.84394,1103.90774,0.2659,153.0
883.01,7.19,0.4,0.091,0.011,10.06,0.0,Y,3,123846039,2,3101010711776425088,103.369035,-6.507836,9.3722,102.637,0,1.003,0.12,0,0,0,24.17,0,34.26,34.7,3.7,10.2,2.419,-0.79,0.3077,0.3685,26.015,12.7854,10.6764,52.1622,23.35931,33.48834,0.61,124.0
884.01,56.32,-99.0,0.067,0.012,2.78,0.0,N,5,167031605,2,3331857030617147264,93.921045,11.832622,9.9534,1390.46,0,5.21736178463,0.929744261023,0,0,0,24.14,0,36.38,36.83,4.6,12.8,2.917,-0.79,0.058,0.3845,27.7,14.1599,2.1364,2513.0887,2307.89156,1154.40703,0.0049,0.0
887.01,10.95,0.58,0.075,0.013,5.77,0.0,M,5,437984134,2,3369078694671120000,94.545285,15.95205,8.16507,192.612,0,1.665,0.29,0,0,0,24.23,0,35.05,35.35,2.2,4.3,1.177,-0.797,0.3484,0.3317,26.773,11.725,12.3159,173.8484,111.84745,339.61486,0.1458,184.0
888.01,6.0,0.33,0.056,0.01,3.97,0.0,N,5,438295981,2,3332303565476622464,96.666045,13.299381,9.52621,263.022,0,1.471,0.26,0,0,0,24.15,0,34.72,35.41,1.9,9.3,2.143,-0.797,0.3382,0.331,26.81,11.7193,11.975,193.8936,127.68582,387.40308,0.0445,70.0
889.01,5.9,0.37,0.032,0.005,1.83,0.0,N,5,284288080,2,5491530135100195200,106.64979,-53.546433,10.8457,388.477,0,1.32,0.21,0,0,0,82.46,0,35.26,35.46,10.2,16.3,1.068,-0.792,0.3404,0.3369,26.175,11.9481,12.0717,63.087,42.76357,135.05146,0.0538,59.0
891.01,2.28,0.19,0.051,0.006,5.0,0.0,N,5,33690636,2,2944611852811178880,93.122295,-16.792042,11.0427,123.997,0,0.699,0.08,0,0,0,24.25,1,34.29,34.43,13.1,17.9,3.746,-0.79,0.293,0.354,25.802,12.1876,10.0873,31.9194,9.43704,10.74206,0.1165,32.0
892.01,12.03,0.41,0.116,0.02,10.63,0.0,Y,3,66561343,2,3010759262610139776,86.738205,-11.235339,10.9739,340.543,0,1.82,0.31,0,0,0,24.25,0,35.08,35.32,9.9,17.2,3.581,-0.797,0.3825,0.3551,26.754,12.5409,13.509,164.6077,108.66239,361.79178,0.2419,104.0
893.01,9.62,1.12,0.084,0.012,5.61,0.0,Y,3,123958679,3,3099242937596214272,103.67859,-7.131317,11.4847,1241.42,0,2.52,0.36,0,0,0,24.17,1,36.12,36.36,12.9,22.4,5.608,-0.792,0.079,0.4591,27.497,16.5074,3.1351,1372.3466,1199.29009,2474.81896,0.2108,37.0
895.01,1.51,0.12,0.017,0.002,0.76,0.0,N,5,250484865,2,3117722876202580608,94.20567,-2.929139,8.7973,96.3043,0,1.11,0.14,0,0,0,24.24,0,33.98,34.62,1.3,5.7,1.575,-0.79,0.3809,0.3607,25.963,12.4884,13.1857,45.1174,18.1591,32.59369,0.0863,52.0
896.01,3.21,0.37,0.051,0.008,3.53,0.0,N,5,102283403,2,3341977210515243648,89.154585,10.551758,9.08959,156.139,0,1.39,0.23,1,0,0,24.23,0,35.11,35.43,8.9,18.8,4.003,-0.796,0.3302,0.3604,26.822,12.7697,11.6977,201.0694,139.70121,395.25081,0.0431,57.0
898.01,19.76,2.75,-1.0,-1.0,0.0,0.0,N,5,124543547,2,3049803745151137536,104.480715,-9.92485,10.5672,479.081,0,1.07,0.14,0,0,0,24.25,0,35.35,35.71,6.3,14.6,3.087,-0.795,0.3784,0.3155,26.983,11.2648,13.5133,333.7361,237.35789,1147.06125,0.0796,0.0
899.01,11.61,0.67,0.107,0.013,12.85,0.0,Y,3,177162886,2,5267242854094212224,104.49246,-71.523106,11.5865,304.798,0,0.99,0.12,0,0,0,335.86,0,34.83,35.14,12.2,24.5,0.365,-0.79,0.3376,0.3445,25.241,12.1042,11.8629,8.6453,5.14505,12.32628,0.6856,61.0
900.01,2.34,0.97,0.049,0.006,4.84,0.0,Y,1,210873792,2,6037266684232926208,245.905125,-31.373575,11.9085,121.037,0,0.666,0.08,0,0,0,44.89,0,34.1,34.4,19.3,38.0,3.66,-0.793,0.3295,0.2773,25.612,9.5384,11.3361,16.8314,3.79348,5.96864,0.8404,34.0
901.01,11.14,15.47,0.046,0.007,3.23,0.0,Y,3,214361331,2,5925532800797072128,261.062835,-50.38605,9.6877,190.467,0,1.24,0.19,0,0,0,45.07,0,34.93,35.23,6.8,13.6,1.636,-0.79,0.3241,0.3507,26.169,12.3566,11.4173,74.3427,46.81138,111.80327,0.394,200.0
902.01,12.34,4.04,0.147,0.022,18.26,0.0,M,3,216935214,2,5952722215883846528,259.495785,-45.883556,8.957,219.439,0,1.27,0.19,0,0,0,45.3,0,35.17,35.53,4.6,10.6,1.264,-0.798,0.3541,0.3414,26.673,12.1284,12.5824,131.7485,92.16913,326.9983,0.1561,112.0
903.01,11.58,0.57,0.077,0.01,7.28,0.0,Y,3,238197638,2,4641592601560176512,57.489045,-72.793731,11.7874,739.231,0,1.17,0.15,0,0,0,239.68,0,35.67,35.82,17.2,24.2,0.509,-0.791,0.2775,0.3757,25.967,13.4569,9.9409,41.9177,33.23492,92.20183,0.4042,37.0
904.01,2.49,0.18,0.078,0.003,10.88,0.0,Y,1,261257684,2,4620844400530949376,89.37129,-83.129728,10.846,46.0891,0,0.529185,0.02,0,0,0,112.11,0,33.45,33.66,11.1,18.3,0.857,-0.794,0.3084,0.311,24.683,10.4681,10.3813,1.7344,0.37481,0.47367,0.9493,57.0
905.01,13.98,0.74,0.046,0.006,3.74,0.0,Y,3,261867566,2,5795534040654879744,227.65866,-71.361631,10.5721,158.649,0,0.93,0.12,0,0,0,69.83,0,34.47,34.86,7.7,18.8,1.349,-0.791,0.3387,0.3195,25.718,11.1389,11.8058,24.9557,11.70094,23.84445,0.6443,230.0
906.01,15.8,8.87,0.032,0.006,1.66,0.0,Y,3,298372701,2,5984166216846046208,239.825505,-49.366664,8.5097,133.752,0,1.56472056954,0.316170720631,0,0,0,45.92,0,34.79,35.29,3.4,10.8,1.363,-0.79,0.3593,0.3503,26.216,12.3628,12.6802,82.9157,53.62538,158.15966,0.422,0.0
907.01,9.53,0.7,0.057,0.008,4.58,0.0,Y,3,305424003,2,5910312231273215872,262.18341,-62.840383,9.9444,312.529,0,1.2,0.17,0,1,0,46.78,0,34.96,35.44,3.4,10.4,1.252,-0.798,0.3354,0.3627,26.605,12.8526,11.886,109.4346,76.55484,223.30724,0.3837,97.0
908.01,3.14,1.08,0.042,0.006,3.18,0.0,Y,1,350153977,2,4619238087059206784,53.159415,-81.250744,10.6513,175.748,0,0.96,0.13,0,0,0,109.75,0,34.58,34.82,8.8,15.2,0.748,-0.79,0.3477,0.2912,25.466,10.1412,12.1054,14.7469,6.23793,13.68328,0.6612,39.0
909.01,2.73,0.82,0.051,0.007,3.9,0.0,N,5,364107753,2,5806162435437141888,251.362545,-71.839589,7.0514,51.8209,0,1.13,0.15,1,0,0,46.6,0,34.4,34.56,2.4,3.4,0.549,-0.791,0.3546,0.3399,25.668,11.7459,12.256,21.5383,7.64244,12.48708,0.0774,122.0
910.01,0.93,0.7,0.02,0.002,2.03,0.0,Y,1,369327947,2,6347643496607835520,290.237955,-82.559789,10.1508,12.4814,0,0.262417,0.02,0,0,0,93.05,0,32.37,32.72,6.6,15.0,0.858,-0.797,0.3674,0.342,24.109,11.1904,12.0203,0.3705,0.23531,0.72358,0.9973,35.0
911.01,16.63,1.36,0.084,0.011,8.58,0.0,M,5,389070884,2,5961980584801587584,262.335255,-38.645969,7.9771,84.7758,0,1.09,0.14,0,0,0,45.69,0,34.49,34.99,2.6,8.1,1.098,-0.79,0.3368,0.3659,25.98,12.8026,11.7849,48.0444,27.17981,55.48956,0.1779,0.0
912.01,1.81,0.08,0.041,0.002,4.68,0.0,Y,1,406941612,2,5772442647192375808,229.32858,-80.473344,10.4904,26.1072,0,0.421006,0.02,0,0,0,70.7,0,32.93,33.27,7.6,16.6,1.23,-0.795,0.3136,0.319,24.596,10.6124,10.4322,1.3513,0.56079,0.9377,0.9551,99.0
913.01,2.56,1.04,0.091,0.011,11.09,0.0,Y,1,407126408,2,5772195974332632192,234.57234,-80.803428,9.6181,65.1769,0,0.82,0.1,0,0,0,43.84,0,33.89,34.17,5.0,9.6,1.332,-0.79,0.3569,0.3447,25.361,11.7789,12.1957,11.303,1.42674,1.69477,0.7826,59.0
915.01,10.73,1.12,0.035,0.004,2.33,0.0,N,5,259389219,2,4781316164099781760,68.803785,-51.396561,11.2486,506.371,0,1.03,0.13,0,0,0,66.51,0,35.27,35.63,8.9,20.7,1.522,-0.798,0.238,0.3522,26.602,12.55,8.4792,108.8311,79.81663,157.03281,0.0938,63.0
917.01,37.2,10.12,0.181,0.026,26.41,0.0,Y,3,207237016,2,4723782641924962688,49.816455,-59.400108,11.2459,704.528,0,1.13,0.16,0,0,0,41.01,0,35.66,35.89,11.3,19.1,2.42,-0.795,0.3805,0.3548,26.925,12.732,13.6554,276.9644,217.81561,1173.57238,0.3508,0.0
918.01,6.35,0.44,0.021,0.003,1.11,0.0,N,5,294869729,2,4655447027900441984,71.79921,-68.985642,11.2716,549.872,0,0.99,0.13,0,0,0,260.56,0,35.45,35.7,11.5,20.7,0.401,-0.79,0.3267,0.3395,25.787,12.1188,11.6646,30.8085,22.65052,79.88687,0.1,40.0
920.01,-99.0,-99.0,0.259,0.046,19.3,0.0,N,5,271722899,2,5262902123923795072,110.312505,-73.453233,11.191,3540.18,0,6.23530578437,1.11517503283,0,0,0,280.82,0,37.02,37.36,9.9,21.5,0.385,-0.792,0.1721,0.3604,27.142,13.4652,6.4281,595.4362,558.80653,1658.55253,0.0107,0.0
921.01,3.21,2.15,0.061,0.008,5.13,0.0,Y,2,278775625,2,5496764398860822912,99.674205,-56.220539,11.2559,294.015,0,1.13,0.15,0,0,0,275.14,0,34.83,35.18,9.5,21.6,0.398,-0.79,0.3509,0.3289,25.358,11.5697,12.3437,11.3187,6.68717,18.04605,0.4131,25.0
922.01,-99.0,-99.0,0.125,0.026,9.47,0.0,N,5,278199349,2,5208281616071318400,110.89041,-79.504189,11.499,1220.48,0,2.87840437307,0.60440052945,0,0,0,113.67,0,36.07,36.35,12.1,22.9,0.986,-0.796,0.2305,0.3444,26.874,12.5197,8.3794,237.5547,200.71004,589.4129,0.0182,0.0
923.01,4.61,0.54,0.045,0.006,3.27,0.0,N,5,301051430,2,4847220551767683712,50.03634,-45.06185,11.0264,302.944,0,1.13,0.15,0,0,0,44.74,0,34.92,35.23,8.9,18.4,2.121,-0.79,0.3543,0.3277,26.179,11.5442,12.4813,75.9945,45.95222,131.28006,0.0671,40.0
924.01,18.67,1.84,0.104,0.013,12.13,0.0,Y,3,382068562,2,4769649280577737728,79.65687,-55.888561,11.3593,251.24,0,1.01,0.13,0,0,0,277.87,0,34.71,35.0,11.1,21.6,0.375,-0.791,0.3793,0.3575,25.225,12.5112,13.2742,8.1058,4.54678,11.30576,0.6879,0.0
925.01,49.32,-99.0,0.176,0.032,13.18,0.0,N,5,300599466,2,5268832610469785856,113.047665,-68.012289,11.3377,1811.81,0,4.17653847938,0.749948833558,0,0,0,274.99,0,36.46,36.66,11.8,18.9,0.341,-0.797,0.3386,0.3352,26.769,12.2899,12.4137,174.7025,152.28637,1215.31612,0.0116,0.0
926.01,5.2,1.48,0.031,0.005,1.8,0.0,Y,3,176796997,2,5057593822360695936,48.378705,-32.005569,10.5926,216.207,0,1.21796473735,0.192579180401,0,0,0,22.66,0,34.63,35.01,6.1,14.6,3.423,-0.798,0.3639,0.3588,26.579,12.5624,12.7393,101.5354,57.45886,135.12789,0.3868,89.0
927.01,4.67,0.31,0.041,0.007,2.59,0.0,N,5,261258875,2,4623132900842038144,89.73075,-79.743375,9.2691,314.616,0,1.4,0.23,0,0,0,151.1,0,35.19,35.66,3.1,9.2,0.364,-0.79,0.3808,0.3593,25.99,12.8114,13.58,49.1875,36.72878,161.68214,0.0547,46.0
929.01,2.71,0.24,0.056,0.007,5.83,0.0,Y,2,175532955,2,5044287532642519680,45.90717,-39.930775,11.4337,114.421,0,0.7,0.09,0,0,0,44.74,0,34.02,34.27,11.6,20.4,2.346,-0.79,0.365,0.3273,25.425,11.2173,12.5085,13.2562,2.4408,3.37673,0.8448,41.0
930.01,6.57,0.55,0.062,0.01,4.9,0.0,Y,3,100921768,2,4848161214028594560,54.308715,-44.472006,8.1605,306.118,0,1.33,0.22,1,0,0,44.74,0,35.64,35.79,3.3,4.7,0.727,-0.796,0.1915,0.3908,26.845,13.9872,6.8546,215.9594,172.82559,259.59351,0.2801,61.0
931.01,20.69,0.93,0.053,0.011,3.25,0.0,Y,3,206474443,2,4833133093396855808,57.33687,-47.918189,11.5458,700.0,0,1.86375216006,0.405467182823,0,0,0,22.73,0,35.64,35.85,14.3,23.0,5.084,-0.793,0.362,0.3454,27.079,12.3818,12.9771,465.8205,358.84882,1711.3343,0.2237,0.0
932.01,2.61,0.88,0.125,0.014,19.31,0.0,Y,1,260417932,2,5499671713762981248,95.94096,-54.578025,10.7378,85.3837,0,0.7,0.08,0,0,0,216.68,0,33.92,34.21,8.7,16.9,0.401,-0.804,0.3628,0.3684,25.163,12.604,12.4124,2.4811,0.40487,0.47581,0.8715,35.0
932.02,1.65,1.28,0.069,0.008,7.99,0.0,Y,1,260417932,2,5499671713762981248,95.94096,-54.578025,10.7378,85.3837,0,0.7,0.08,0,0,0,216.68,0,33.92,34.21,8.7,16.9,0.401,-0.804,0.3628,0.3684,25.163,12.604,12.4124,2.4811,0.40487,0.47581,0.8711,26.0
933.01,13.1,0.62,0.387,0.051,88.93,0.0,Y,3,260130483,2,5499342375670742784,92.305335,-55.403753,10.6361,300.423,0,0.98,0.13,0,0,0,340.66,0,34.98,35.26,7.4,14.3,0.229,-0.791,0.3787,0.3463,25.36,12.2104,13.3544,10.6233,6.73353,21.25334,0.6763,37.0
934.01,12.43,0.82,0.044,0.006,3.78,0.0,Y,3,220475245,2,4764552155126091264,75.35067,-56.141417,12.708,301.872,0,0.79,0.1,0,0,0,241.05,0,34.62,34.91,21.3,42.1,0.742,-0.791,0.3416,0.3655,25.221,12.7596,11.9269,7.9079,4.23122,8.27147,0.7915,116.0
936.01,9.37,0.45,0.074,0.01,7.94,0.0,Y,3,278198753,3,5211407768147151488,111.036165,-78.442589,12.6327,238.321,0,0.86,0.115394973894,0,0,0,202.87,10,34.5,34.76,24.4,44.9,1.436,-2.507,0.0771,0.7416,85.611,25.7073,2.6554,834.3167,565.49861,68.14776,0.7274,85.0
938.01,4.09,0.23,0.086,0.012,8.81,0.0,Y,3,332660150,2,3189432444744896512,63.03234,-12.118836,10.8479,215.034,0,1.1,0.15,0,0,0,21.87,0,34.77,35.04,10.7,19.9,4.563,-0.798,0.3221,0.2813,26.616,9.8572,11.2851,112.12,54.95664,130.33371,0.4807,34.0
939.01,12.49,0.65,0.08,0.012,7.61,0.0,Y,3,67772767,2,3196080985399836672,63.78684,-7.315747,10.9335,352.195,0,1.17,0.17,0,0,0,21.44,0,35.03,35.36,8.0,17.2,3.892,-0.797,0.2827,0.3185,26.822,11.2607,9.9961,200.9651,126.83097,286.09834,0.3597,85.0
940.01,4.18,2.79,0.016,0.002,0.74,0.0,M,5,248434716,3,3211644018438077568,77.403585,-5.670969,11.0057,158.0,0,1.01,0.143178210633,0,0,0,21.32,1,34.41,34.63,10.1,16.6,4.41,-0.791,0.1858,0.0405,26.09,1.6093,6.6899,56.5702,23.32795,76.69589,0.189,96.0
941.01,6.96,0.37,0.084,0.011,8.51,0.0,Y,3,408137826,2,3240852613549269760,78.30054,6.545914,10.9968,263.386,0,1.078,0.14,0,0,0,21.22,0,34.84,35.11,9.6,17.9,4.078,-0.798,0.3621,0.3359,26.663,11.7933,12.7127,127.4249,73.42274,194.06378,0.4789,56.0
942.01,3.52,0.27,0.048,0.006,4.33,0.0,Y,3,146520535,3,2974906868489280768,76.649625,-20.245614,11.0462,152.601,0,0.81,0.1,0,0,0,21.82,2,34.39,34.65,10.8,19.4,11.853,-0.797,0.2243,0.3862,26.692,13.432,8.2378,138.2058,69.0822,428.5902,0.7319,54.0
943.01,13.43,0.63,0.119,0.02,12.36,0.0,Y,3,399871011,2,3291063980992838272,74.55513,8.980825,11.0412,397.789,0,1.46,0.24,0,0,0,21.28,0,35.22,35.44,10.5,17.3,4.155,-0.796,0.3633,0.3637,26.87,12.8906,12.8758,232.382,162.81069,542.74532,0.2761,78.0
945.01,4.6,0.42,0.022,0.004,0.93,0.0,Y,3,167714792,2,4822266070224186624,80.455335,-36.673792,11.1224,516.104,0,1.55,0.26,0,0,0,21.88,0,35.41,35.65,10.5,18.4,4.195,-0.795,0.235,0.3804,26.989,13.561,8.3772,339.7249,259.65344,489.84606,0.2663,43.0
952.01,7.39,0.59,0.034,0.006,1.79,0.0,Y,3,319312479,2,3188658560355725696,61.779465,-13.766858,10.0716,459.161,0,1.58,0.26,0,0,0,22.73,0,35.58,35.81,7.4,12.7,2.985,-0.794,0.2622,0.3687,27.059,13.2031,9.3907,433.5973,340.32756,859.8161,0.2606,74.0
954.01,9.06,0.48,0.047,0.006,3.68,0.0,Y,3,44792534,2,4890874702443960832,61.941045,-25.208803,9.77919,238.768,0,1.03,0.13,0,0,0,22.27,0,34.87,35.38,4.1,13.2,3.045,-0.797,0.3404,0.3097,26.819,10.9586,12.0424,199.422,124.89164,388.7253,0.5589,106.0
958.01,14.33,3.93,0.014,0.002,0.59,0.0,M,3,92880568,2,2968652640192288256,83.21583,-19.575072,10.964,297.121,0,1.03,0.13,0,0,0,21.46,0,34.94,35.26,9.4,19.4,4.526,-0.797,0.3763,0.3508,26.76,12.3678,13.2667,167.5322,106.97852,331.5566,0.1827,0.0
959.01,-99.0,-99.0,0.031,0.005,1.54,0.0,N,5,279999655,2,3138113216257728128,114.012465,4.715117,10.649,639.564,0,1.72,0.27,0,0,0,20.22,0,35.6,35.94,6.8,15.0,3.863,-0.792,0.3582,0.3217,27.145,11.5613,12.8726,597.9923,455.88106,2363.73146,0.0191,0.0
961.01,23.41,4.5,0.057,0.007,4.8,0.0,N,5,265077027,2,3091999874683236480,127.17834,4.038553,10.6596,246.177,0,1.08,0.14,0,0,0,20.22,0,35.03,35.19,12.7,18.5,4.566,-0.797,0.3208,0.3655,26.732,12.8629,11.2894,154.4389,97.71327,217.5461,0.0818,0.0
962.01,-99.0,-99.0,0.057,0.011,4.06,0.0,N,5,141776043,2,5712547537247777920,117.7125,-21.015736,11.2295,447.244,0,1.52528904601,0.29580558149,0,0,0,20.22,0,35.35,35.47,13.6,17.7,4.312,-0.796,0.3566,0.3153,26.902,11.1842,12.6492,256.924,168.55643,602.15074,0.0418,0.0
963.01,8.99,0.43,0.099,0.012,11.12,0.0,Y,3,25799609,2,3083912245109629824,119.14929,-0.77285,10.6412,203.873,0,1.046,0.13,0,1,0,20.22,0,34.61,34.95,6.8,15.0,3.831,-0.798,0.2994,0.3361,26.572,11.7475,10.4648,99.6045,51.85571,92.14352,0.4829,88.0
964.01,11.83,2.05,0.013,0.002,0.6,0.0,N,5,179155220,2,3048716018914294912,109.10691,-8.329733,10.6659,127.566,0,0.895,0.11,0,0,0,24.25,0,34.31,34.64,8.9,19.2,3.833,-0.795,0.3358,0.3033,26.131,10.5049,11.6308,47.0937,16.97217,30.14775,0.1107,442.0
965.01,4.99,0.97,0.025,0.004,1.37,0.0,N,5,179159972,2,3047966255065678336,109.056285,-9.893472,10.6124,224.488,0,1.151,0.16,0,0,0,24.25,0,34.71,35.04,6.9,14.9,3.217,-0.798,0.29,0.3944,26.568,13.8209,10.1601,98.7167,60.32986,98.95572,0.0654,82.0
966.01,15.96,0.73,0.048,0.007,3.41,0.0,Y,5,178367144,2,3070964117005132416,123.39225,-1.982786,10.5572,253.985,0,1.244,0.19,0,0,0,20.22,0,34.79,35.21,6.2,16.2,4.128,-0.797,0.3342,0.3681,26.744,12.9619,11.7657,160.1742,102.74227,246.19677,0.3704,0.0
968.01,-99.0,-99.0,0.059,0.008,2.81,0.0,N,5,453209605,2,3151624328675371264,116.91429,11.980797,10.5766,1000.0,0,3.4958,0.491711526812,0,0,0,20.22,0,36.11,36.38,8.6,15.7,4.01,-0.792,0.2945,0.3383,27.486,12.3079,10.7126,1332.6842,1123.97758,5359.28476,0.0076,0.0
969.01,3.65,0.39,0.025,0.003,1.82,0.0,Y,2,280437559,2,3087206553745290624,115.13667,2.098589,10.5424,77.2554,0,0.66,0.08,0,0,0,20.22,0,33.81,34.18,6.9,16.4,4.173,-0.791,0.3542,0.3461,25.718,11.8311,12.1079,24.1253,3.22427,3.81531,0.8355,134.0
970.01,3.35,0.34,0.055,0.007,4.99,0.0,Y,1,174599051,2,5585180526900065920,114.699,-39.135519,10.5248,147.148,0,0.88,0.11,0,0,0,20.22,0,34.46,34.72,8.4,15.2,3.928,-0.79,0.3407,0.368,26.107,12.7781,11.8282,64.3987,29.41273,48.88355,0.7403,46.0
972.01,178.66,-99.0,0.071,0.013,2.67,0.0,N,5,125894957,2,5613875821891826944,115.28037,-26.070939,10.5484,3083.92,0,6.67629137956,1.19733876631,0,1,0,20.22,0,36.78,37.24,4.1,11.7,3.127,-0.792,0.0161,0.4105,28.162,15.2852,0.6006,6386.8547,6088.0214,816.55783,0.0022,0.0
973.01,285.67,-99.0,0.045,0.008,1.28,0.0,N,5,409459226,2,3034682878989275904,109.95033,-11.942686,10.5816,4153.03,0,7.46457543913,1.34611433462,0,0,0,44.46,0,37.42,37.61,10.0,15.6,1.88,-0.792,0.0959,0.3972,28.139,14.9382,3.6079,5870.6254,5654.43569,7160.85511,0.0027,0.0
974.01,9.6,0.47,0.049,0.008,2.83,0.0,N,5,333821572,2,5718766752973510912,116.274915,-17.175111,10.4337,522.177,0,2.005,0.31,0,0,0,20.22,0,35.51,35.83,6.9,14.3,3.72,-0.793,0.368,0.3339,27.094,11.9637,13.1849,491.3586,371.03316,1825.0367,0.0205,98.0
977.01,2.24,0.29,0.08,0.015,2.78,0.0,N,5,268371979,2,3108947914418475136,105.06309,-2.347447,10.5153,6862.39,0,8.95195611736,1.63138263122,0,0,0,24.15,0,37.81,38.07,8.5,15.6,3.286,-0.791,0.0505,0.4336,28.707,16.5066,1.9207,24146.4148,23731.3039,9097.25361,0.0009,7.0
978.01,11.38,0.54,0.118,0.018,13.17,0.0,Y,3,73038411,2,3081299079629656576,120.20412,-2.010836,10.339,291.631,0,1.269,0.19,0,0,0,20.22,0,34.97,35.38,5.8,14.7,3.896,-0.796,0.2991,0.3124,26.85,11.0515,10.583,218.2315,137.34936,346.32852,0.2797,84.0
979.01,7.47,0.66,0.021,0.002,1.11,0.0,N,5,5772442,2,3054813871743992832,111.766455,-7.129697,10.351,414.876,0,1.044,0.12,0,0,0,20.22,0,35.24,35.74,5.4,17.0,4.205,-0.794,0.3613,0.2839,27.049,10.1478,12.9119,418.1473,284.0916,1359.90223,0.0791,73.0
983.01,-99.0,-99.0,0.099,0.022,7.38,0.0,N,5,148659924,2,5591964341849948928,114.86442,-32.903753,10.3437,551.738,0,2.41226596831,0.530494791631,0,0,0,20.22,0,35.51,35.84,5.6,12.1,3.244,-0.793,0.2343,0.3498,27.098,12.5368,8.3985,500.2291,386.58667,849.79818,0.0169,0.0
984.01,12.91,3.56,0.096,0.023,7.52,0.0,N,5,33091633,2,3101630187797866112,104.87592,-4.812169,10.2763,442.789,0,2.08374729346,0.506063237155,0,0,0,24.17,0,35.45,35.77,7.2,14.9,3.299,-0.794,0.2942,0.377,27.015,13.4856,10.5252,371.8015,291.81726,861.66235,0.0298,108.0
987.01,16.91,1.05,0.063,0.01,5.22,0.0,N,5,52548453,2,5584423341345392896,100.925715,-30.491967,10.1887,375.582,0,1.23,0.19,0,0,0,24.24,0,35.28,35.59,6.2,12.7,2.715,-0.796,0.3257,0.328,26.916,11.6749,11.5923,268.7273,187.86812,616.79847,0.0582,0.0
988.01,13.76,1.38,0.056,0.009,4.3,0.0,N,5,113553629,2,5593167070135870080,113.424045,-30.996053,10.1989,785.176,0,1.27,0.2,0,0,0,20.22,0,35.68,36.28,3.6,14.4,3.784,-0.79,0.2498,0.3436,27.339,12.4656,9.0617,1099.7418,918.65084,2981.29989,0.0365,58.0
990.01,11.9,0.48,0.069,0.01,4.59,0.0,Y,3,88684250,2,3067160154668609408,121.913535,-5.770078,10.0998,465.99,0,2.08,0.31,0,0,0,20.22,0,35.54,35.81,6.8,12.7,3.441,-0.793,0.3723,0.2836,27.084,10.1544,13.3311,474.0768,328.66541,1762.91468,0.2228,109.0
991.01,13.17,17.97,0.049,0.006,2.48,0.0,Y,3,7561203,2,3040233316763614336,114.34617,-11.151303,10.1137,616.305,0,2.52,0.33,0,0,0,20.22,0,36.09,36.24,14.0,19.6,4.912,-0.79,0.1894,0.3626,27.318,13.1416,6.8626,1024.0088,866.24105,1695.44195,0.2116,129.0
992.01,-99.0,-99.0,0.078,0.011,4.77,0.0,N,5,108835813,2,5613309916998205696,112.616715,-26.080683,10.0813,822.322,0,2.82,0.38,0,0,0,20.22,0,35.95,36.4,5.5,15.6,3.823,-0.792,0.3773,0.3364,27.489,12.2457,13.7348,1379.4499,1164.51949,9719.95087,0.0147,0.0
993.01,5.41,3.09,0.031,0.005,1.46,0.0,Y,3,259353953,2,3029803834805190016,113.960835,-15.499456,10.0634,366.482,0,1.944,0.31,0,0,0,20.22,0,35.45,35.7,8.5,15.3,3.943,-0.794,0.3638,0.3368,27.029,12.0235,12.9879,389.1454,285.01842,1227.37703,0.2365,81.0
994.01,3.84,1.93,0.049,0.006,2.4,0.0,N,5,93963408,2,3041693296407134976,115.04634,-9.084269,10.0267,543.152,0,2.679,0.35,0,0,0,20.22,0,35.67,35.98,6.3,12.9,3.355,-0.792,0.3552,0.3609,27.163,12.9835,12.7794,642.1143,518.19937,2600.30507,0.0165,40.0
995.01,-99.0,-99.0,0.073,0.013,3.44,0.0,N,5,317951248,2,3140094987187158016,110.811465,5.56285,10.0781,1080.88,0,4.35386952055,0.779584479784,0,0,0,24.15,0,36.19,36.56,5.5,12.9,2.906,-0.79,0.248,0.3332,27.485,12.1808,9.066,1537.3758,1321.67272,5093.92404,0.0053,0.0
996.01,16.05,-99.0,0.152,0.036,14.54,0.0,N,5,142918609,2,5714269239318650880,119.34996,-19.516014,9.7925,379.693,0,2.20373036233,0.522015325446,0,0,0,20.22,0,35.35,35.81,4.9,14.2,3.77,-0.793,0.3248,0.3132,27.084,11.2153,11.6306,474.0768,345.55556,1361.24237,0.0276,0.0
998.01,4.53,3.99,0.024,0.004,0.94,0.0,N,5,54390047,2,3035436735949581440,118.319535,-14.218822,9.6952,482.278,0,2.05,0.31,0,0,0,20.22,0,35.4,35.94,3.2,11.0,3.048,-0.792,0.2736,0.3248,27.145,11.6732,9.8335,597.9923,457.84352,1432.00934,0.0196,58.0
999.01,3.64,1.38,0.029,0.005,1.51,0.0,N,5,341186896,2,5294452025969062400,118.86408,-58.222061,9.6171,180.02,0,1.39,0.23,0,0,0,91.94,0,34.72,35.07,4.4,9.8,0.635,-0.79,0.3763,0.2851,25.742,9.9986,13.1952,27.785,14.0209,42.42544,0.0551,78.0
1001.01,10.32,3.21,0.035,0.006,1.93,0.0,Y,3,88863718,2,3067555424799970560,122.580465,-5.513853,9.42344,295.862,0,1.565,0.27,0,0,0,20.22,0,34.95,35.55,2.3,9.2,2.647,-0.795,0.3757,0.3203,26.948,11.3879,13.3562,296.9387,202.28227,838.07948,0.2677,150.0
1003.01,-99.0,-99.0,0.085,0.016,2.74,0.0,N,5,106997505,2,5616646762986692608,110.55996,-25.207017,9.3003,7728.17,0,10.84582143,1.99976683272,0,0,0,20.22,0,37.94,38.42,2.9,8.9,2.682,-0.79,0.0701,0.4213,29.046,16.1865,2.6938,54168.6862,53424.66577,27632.24074,0.0004,0.0
1004.01,5.05,1.35,0.061,0.009,3.58,0.0,N,5,238597883,2,5514577414951631488,122.17821,-48.802811,9.1355,356.437,0,2.34,0.33,0,0,0,20.21,0,35.4,35.87,3.5,10.2,2.798,-0.793,0.3656,0.3848,27.113,13.8028,13.1157,527.7898,427.12409,2020.32791,0.0245,62.0
1005.01,6.54,0.46,0.057,0.009,4.55,0.0,N,5,169904935,2,3037806419724826880,120.70479,-11.101519,9.1309,100.711,0,1.19027853212,0.190406846574,0,0,0,20.22,0,34.22,34.65,2.9,7.6,2.294,-0.791,0.3659,0.372,26.091,12.8903,12.6767,56.7967,24.24947,41.40665,0.0751,181.0
1007.01,14.78,0.76,0.08,0.013,7.0,0.0,Y,3,65212867,2,3060208664203492992,112.752375,-4.463358,8.87759,283.291,0,1.376,0.23,0,0,0,20.22,0,35.17,35.65,2.5,7.6,2.156,-0.795,0.3405,0.3064,27.002,10.9215,12.1371,355.6544,244.59716,940.84839,0.265,0.0
1008.01,1.72,0.32,0.036,0.007,2.05,0.0,N,5,440801822,2,3166376991580374400,109.382835,13.395219,8.9362,144.297,0,1.46157173463,0.277564809979,0,0,0,24.25,0,34.66,35.03,3.2,7.4,1.858,-0.798,0.3197,0.3686,26.561,12.9137,11.1994,96.9261,56.49314,109.96516,0.072,34.0
1009.01,-99.0,-99.0,0.055,0.01,1.96,0.0,Y,3,107782586,2,5616803683912480768,111.66783,-24.462111,8.4331,866.147,0,5.85053174961,1.04428892188,0,0,0,20.21,0,36.3,36.79,2.4,7.5,2.16,-0.795,0.2261,0.3428,27.917,12.6112,8.3175,2867.0339,2550.03923,9384.63328,0.2032,0.0
1011.01,1.45,1.91,0.035,0.004,2.47,0.0,Y,1,114018671,2,5592015297342611968,113.984745,-32.842,8.2388,52.62,0,0.94,0.12,0,0,0,20.21,0,33.92,34.22,2.3,4.6,1.55,-0.79,0.3336,0.3123,25.719,10.6878,11.4157,25.9372,3.79548,4.77523,0.7172,8.0
1012.01,24.81,5.42,0.024,0.004,0.88,0.0,Y,3,427508467,2,3144707232307362688,117.095295,6.785064,8.12718,295.959,0,2.251,0.34,1,0,0,20.22,0,35.59,35.8,3.1,5.1,1.669,-0.793,0.3155,0.3376,27.079,12.0864,11.2947,465.6602,350.74629,1256.04606,0.2357,0.0
1014.01,-99.0,-99.0,0.036,0.007,1.41,0.0,Y,3,96246348,3,5579734916388215808,103.56159,-34.222819,7.678,224.672,0,3.05,0.634569854563,0,0,0,44.45,1,35.31,35.85,1.8,6.3,0.959,-0.796,0.413,0.1112,26.91,4.3274,14.5099,264.2349,188.98952,512.88319,0.2076,0.0
1015.01,21.93,23.98,0.035,0.007,1.37,0.0,Y,3,155044736,2,5693723176622854528,122.89596,-27.971897,10.7069,906.496,0,3.05419502045,0.628205711911,0,0,0,20.22,0,35.89,36.25,7.0,16.1,4.067,-0.79,0.3403,0.3188,27.315,11.5582,12.3345,1041.3062,841.70036,5028.37035,0.2041,0.0
1017.01,21.04,5.22,0.024,0.004,1.1,0.0,N,5,182943944,2,5540514065315160576,124.72641,-37.78325,10.6019,406.997,0,1.6,0.28,0,0,0,38.03,0,35.2,35.63,6.5,17.3,2.27,-0.797,0.3208,0.3771,26.795,13.4354,11.4294,186.1377,140.93185,434.31128,0.0449,0.0
1018.01,22.91,3.28,0.058,0.007,4.96,0.0,N,5,291555748,2,5505717481529404416,111.715995,-50.266567,10.6254,360.541,0,1.07,0.13,0,0,0,62.26,0,35.16,35.46,7.6,15.3,1.308,-0.79,0.3374,0.3371,26.214,11.9547,11.9629,82.481,55.92637,173.90976,0.084,0.0
1019.01,24.09,0.74,0.072,0.012,5.23,0.0,Y,3,341420329,2,5296160254722839296,120.148005,-54.878553,10.6348,399.544,0,1.79,0.29,0,0,0,58.21,0,35.25,35.63,7.8,18.8,1.576,-0.798,0.3132,0.3783,26.649,13.4775,11.1597,123.4798,93.62417,276.58587,0.245,0.0
1020.01,-99.0,-99.0,0.063,0.013,3.29,0.0,N,5,140706664,2,5523403843318058624,128.381955,-43.828422,10.7173,906.827,0,3.04184284396,0.623295007728,0,0,0,17.81,0,35.94,36.24,7.9,15.8,4.875,-0.795,0.3385,0.3488,27.571,12.6407,12.2685,1226.8522,1023.86378,5805.64524,0.008,0.0
1021.01,3.35,0.22,0.033,0.005,1.91,0.0,N,5,143994283,2,5533812202648246784,119.300745,-42.99915,10.5551,235.974,0,1.35,0.22,0,0,0,38.03,0,34.89,35.1,9.0,14.5,1.951,-0.791,0.3267,0.3697,26.155,12.9748,11.4672,69.3073,42.13277,89.23659,0.0529,50.0
1022.01,3.43,0.78,0.044,0.006,3.1,0.01,Y,2,47384844,3,3764886353633629824,162.96492,-5.788708,8.72924,120.666,0,1.19,0.17,0,0,0,21.92,1,34.56,34.97,3.1,7.8,2.371,-0.798,0.2484,0.2933,26.603,10.2571,8.9247,108.3081,52.18857,217.98423,0.434,83.0
1025.01,-99.0,-99.0,0.144,0.026,9.68,0.0,Y,3,297967252,2,5312912791851427840,142.521165,-51.517114,5.5324,129.838,0,4.28164025265,0.76745379307,0,0,0,82.7,0,35.66,35.93,1.7,3.2,0.285,-0.797,0.3212,0.368,26.723,13.2239,11.5389,151.9639,122.35583,481.26577,0.2085,0.0
1026.01,3.73,0.27,0.116,0.015,14.27,0.01,N,5,388624270,2,5322417520110230400,125.43462,-51.759442,9.9138,105.677,0,1.01,0.13,0,0,0,58.22,0,34.17,34.58,4.7,12.0,1.193,-0.792,0.3277,0.3626,25.629,12.5404,11.3307,17.8245,6.84254,9.7854,0.1023,51.0
1027.01,2.7,0.26,0.038,0.005,3.28,0.0,Y,2,20318757,2,5452615261794584960,167.133285,-29.653136,10.2103,56.3449,0,0.67,0.09,0,0,0,20.2,0,33.72,33.97,7.8,13.8,3.545,-0.793,0.3211,0.3782,25.606,12.8488,10.9063,16.4548,0.42436,0.36901,0.8417,99.0
1027.02,3.12,0.34,0.085,0.011,11.03,0.0,Y,2,20318757,2,5452615261794584960,167.133285,-29.653136,10.2103,56.3449,0,0.67,0.09,0,0,0,20.2,0,33.72,33.97,7.8,13.8,3.545,-0.793,0.3211,0.3782,25.606,12.8488,10.9063,16.4548,0.42436,0.36901,0.8413,81.0
1028.01,1.21,0.1,0.018,0.002,1.02,0.0,N,5,447283466,2,5357886734438478848,157.09833,-51.705408,7.9059,23.7748,0,0.74,0.09,0,0,0,83.96,0,33.33,33.76,2.1,5.8,0.458,-0.802,0.3346,0.341,25.167,11.5116,11.2953,2.7888,0.47897,0.56639,0.1214,20.0
1030.01,9.26,4.14,0.104,0.015,12.12,0.0,N,5,464296022,3,5351759946414801280,155.83146,-57.590247,9.5706,78.41273,0,1.01,0.143178210633,0,0,0,39.25,4,34.02,34.33,4.5,9.2,1.025,-1.3,0.0,0.0,43.427,0.1138,0.1929,61.5621,14.18836,34.42441,0.0965,214.0
1032.01,14.31,0.88,0.086,0.012,5.66,0.0,Y,3,146589986,2,5392041345156957696,159.221505,-42.541639,9.7611,587.196,0,2.68,0.36,0,1,0,20.2,0,35.89,36.16,7.0,13.0,3.453,-0.79,0.3123,0.3557,27.244,12.8613,11.2928,884.0733,733.33369,3294.79756,0.2121,0.0
1034.01,4.2,2.15,0.063,0.009,3.63,0.0,N,5,400595342,2,5325454783543157760,134.441745,-49.000578,9.8174,363.44,0,2.51,0.34,0,0,0,38.01,0,35.31,35.76,5.1,14.2,1.973,-0.796,0.2994,0.3617,26.873,12.9344,10.7053,235.5962,181.19898,556.99726,0.0258,50.0
1035.01,29.14,13.67,0.067,0.009,6.07,0.0,Y,3,361413119,2,5251077357420917376,144.150285,-61.583183,10.1126,347.556,0,1.09,0.14,0,0,0,39.25,0,35.1,35.59,4.5,13.9,1.88,-0.797,0.3609,0.3672,26.761,13.07,12.8429,168.804,124.80178,463.81684,0.4744,0.0
1036.01,6.11,0.39,0.048,0.007,3.78,0.0,Y,3,146172354,2,5368266433430785280,157.867125,-42.240447,10.2855,184.015,0,1.03,0.14,0,0,0,20.2,0,34.68,34.92,7.1,12.4,3.33,-0.798,0.3832,0.3484,26.551,12.1673,13.3813,94.2797,49.21274,118.02575,0.5825,81.0
1040.01,11.59,-99.0,0.064,0.011,2.56,0.0,N,5,310483807,2,5301898674629223424,128.614215,-61.488261,8.3854,732.432,0,5.44370413827,0.970346080306,0,0,0,57.05,0,36.11,36.55,2.1,5.8,0.633,-0.792,0.3265,0.2932,27.167,10.7169,11.9341,656.5999,539.21545,3809.3103,0.0102,194.0
1042.01,10.07,0.47,0.022,0.003,0.76,0.0,Y,3,360286627,2,5299081107374317184,141.97521,-61.330039,9.718,792.633,0,2.54,0.32,0,0,0,39.25,0,36.62,36.86,20.0,35.1,3.971,-0.79,0.197,0.4078,27.518,15.0301,7.2621,1658.2679,1545.17061,4410.91871,0.2103,107.0
1043.01,3.07,0.18,0.029,0.005,1.44,0.0,N,5,90448944,2,5321241283189288704,128.302335,-52.714203,9.5719,208.055,0,1.5,0.25,0,0,0,38.0,1,34.88,35.2,4.6,9.7,1.469,-0.79,0.3094,0.3566,26.217,12.5518,10.8898,83.029,52.03145,112.1684,0.0507,58.0
1044.01,-99.0,-99.0,0.027,0.006,1.01,0.0,Y,3,463402815,2,5258157314647941888,153.811035,-58.766392,10.0031,494.689,0,2.49718136646,0.522219015883,0,1,0,39.25,0,35.45,35.92,4.4,13.4,1.84,-0.795,0.2776,0.38,26.957,13.6485,9.9721,306.7373,249.5601,739.89612,0.2165,0.0
1046.01,4.91,2.72,0.026,0.004,1.3,0.0,N,5,309787037,2,5278147471121748224,126.41946,-60.907514,10.0119,301.298,0,1.45,0.24,0,0,0,57.06,0,34.97,35.43,4.0,11.6,1.144,-0.798,0.3317,0.3488,26.518,12.3575,11.7538,87.1683,59.52486,172.70319,0.0502,68.0
1047.01,5.72,0.89,0.014,0.002,0.63,0.0,N,5,370745311,2,5247292116826741504,144.581535,-67.505097,10.2355,134.926,0,1.0,0.12,0,0,0,64.93,0,34.3,34.74,5.3,14.4,1.227,-0.791,0.3842,0.3064,25.669,10.6458,13.3471,21.6158,8.79237,19.98287,0.1014,178.0
1048.01,10.42,0.67,0.013,0.002,0.3,0.0,N,5,384549882,2,5310970160975211008,136.527705,-54.903922,8.802,440.426,0,3.17,0.42,0,0,0,37.98,0,35.57,36.2,2.5,10.5,1.563,-0.793,0.0581,0.4026,27.114,14.5748,2.1038,532.5485,463.27016,182.29746,0.0133,323.0
1049.01,16.69,0.9,0.035,0.005,2.18,0.0,Y,5,16288184,2,6032746832450438400,253.76883,-28.710583,11.0657,314.995,0,1.198,0.18,0,1,0,45.76,0,35.45,35.63,30.0,44.6,4.224,-0.797,0.3047,0.342,26.738,12.1862,10.8572,158.0585,114.27362,337.97747,0.3708,0.0
1050.01,21.08,1.19,0.052,0.008,3.74,0.0,Y,5,66818296,2,6042793005779654656,239.962245,-28.061794,11.0261,405.908,0,1.354,0.21,0,0,0,44.71,0,35.33,35.56,12.8,22.2,2.497,-0.797,0.3397,0.307,26.701,10.9174,12.0814,142.2186,95.01059,339.68893,0.2966,0.0
1051.01,2.38,0.7,0.167,0.029,21.7,0.01,N,5,259863352,2,4644298430956871040,40.36596,-71.46275,7.1278,53.19149,0,1.32361953067,0.232594066992,1,0,0,137.44,0,34.32,34.6,2.0,3.9,0.2,-0.791,0.3414,0.3216,25.221,11.1271,11.8128,7.8864,2.82903,4.75292,0.0738,63.0
1052.01,3.06,2.82,0.088,0.011,9.14,0.0,Y,3,317060587,2,6357524189130820992,337.51029,-75.646561,9.0197,129.804,0,1.09,0.14,0,0,0,49.3,0,34.41,34.86,2.4,6.8,0.873,-0.79,0.329,0.3536,25.841,12.3262,11.4675,34.892,17.56841,32.03935,0.5073,43.0
1053.01,13.09,3.64,0.083,0.019,5.74,0.0,N,5,112395568,2,6745377431229335168,290.977125,-33.351417,8.8849,263.729,0,2.29671155213,0.525677898637,0,0,0,46.88,0,35.19,35.55,3.1,7.2,0.984,-0.797,0.2869,0.3611,26.679,12.8384,10.1982,133.753,96.89411,238.59727,0.0333,213.0
1054.01,3.05,0.42,0.127,0.018,15.51,0.0,Y,1,366989877,2,6473033932942902528,302.11416,-54.3175,8.4362,88.4343,0,1.14,0.16,0,0,0,47.17,0,34.47,34.58,3.5,4.4,0.653,-0.791,0.3469,0.3293,25.672,11.3864,11.9971,21.8698,7.78133,12.88926,0.4438,54.0
1055.01,3.44,0.4,0.134,0.018,17.47,0.0,Y,1,320004517,2,6641996571978861440,293.28663,-54.532728,8.0888,57.2651,0,1.04,0.14,0,0,0,47.17,0,34.02,34.36,2.1,4.7,0.679,-0.79,0.3496,0.374,25.463,12.8498,12.013,14.637,3.90154,4.92061,0.7194,84.0
1056.01,2.9,0.68,0.063,0.009,5.31,0.0,Y,1,421894914,2,6357011163877476096,339.258705,-76.917606,9.6663,168.354,0,1.16,0.16,0,0,0,72.11,0,34.52,35.02,3.3,10.5,0.845,-0.79,0.3473,0.3383,25.803,11.8484,12.1608,31.9723,17.52868,40.30022,0.4055,38.0
1057.01,3.03,0.79,0.271,0.035,51.16,0.0,Y,1,323132914,2,5209299420242141952,127.99692,-78.407564,9.4091,98.2855,0,1.01,0.13,0,0,0,151.97,0,34.09,34.58,2.9,9.0,0.351,-0.792,0.395,0.3277,25.201,11.3322,13.6588,6.9141,2.45073,4.80331,0.6923,28.0
1058.01,12.98,0.9,0.099,0.011,11.13,0.0,Y,3,31553893,2,6757952644494426624,288.91179,-31.790814,9.3781,338.831,0,1.06,0.12,0,0,0,47.01,0,35.34,35.75,4.2,10.7,1.25,-0.797,0.2572,0.3212,26.799,11.4843,9.1947,188.4427,136.79956,342.77211,0.4735,78.0
1059.01,17.02,1.1,0.084,0.01,9.45,0.0,Y,3,380783252,2,5911682531996474624,269.714505,-60.922728,9.7825,98.8783,0,0.88,0.11,0,0,0,50.75,0,34.48,34.76,9.9,18.8,1.904,-0.79,0.3642,0.3036,25.753,10.553,12.6591,28.5183,11.75384,25.42092,0.7546,0.0
1060.01,2.85,3.01,0.032,0.004,2.07,0.0,M,1,101230735,3,6670300646977106560,299.290995,-48.934475,9.6652,128.491,0,1.01,0.13,0,0,0,40.6,1,34.4,34.78,4.4,10.4,1.667,-0.792,0.2355,0.3037,25.98,10.5439,8.4343,41.602,16.32961,69.39666,0.1903,57.0
1061.01,2.29,0.57,0.013,0.002,0.54,0.0,N,5,253990973,2,6715848255460271232,284.688915,-41.242483,9.7345,133.171,0,1.04,0.13,0,0,0,23.92,0,34.37,34.84,4.0,11.7,2.854,-0.79,0.3282,0.3218,26.15,11.2126,11.4361,70.1184,32.49192,62.18106,0.096,67.0
1062.01,2.08,1.74,0.048,0.006,4.12,0.0,Y,1,299799658,2,4632865331094140928,38.120955,-78.023683,9.478,82.1733,0,0.89,0.11,0,0,0,89.98,0,33.66,34.46,1.6,10.2,0.672,-0.79,0.369,0.315,25.269,10.8565,12.7155,9.3638,2.65677,4.47787,0.7888,47.0
1063.01,2.1,0.14,0.088,0.012,10.07,0.0,Y,1,406976746,2,5771517717394679424,230.555505,-83.056214,9.0689,61.1201,0,0.9,0.12,0,0,0,70.69,0,33.89,34.35,3.4,9.8,0.821,-0.79,0.3171,0.3298,25.285,11.3301,10.8913,9.7171,2.2682,2.82904,0.7875,47.0
1064.01,2.48,1.28,0.061,0.007,6.44,0.0,Y,1,79748331,2,6683371847364921088,296.00391,-47.562031,10.0059,68.0726,0,0.74,0.09,0,0,0,39.63,0,33.71,34.23,4.3,14.1,1.952,-0.79,0.3629,0.2746,25.44,9.3991,12.4237,13.8655,1.87657,2.93853,0.843,62.0
1064.02,2.57,2.1,0.094,0.011,12.23,0.0,Y,1,79748331,2,6683371847364921088,296.00391,-47.562031,10.0059,68.0726,0,0.74,0.09,0,0,0,39.63,0,33.71,34.23,4.3,14.1,1.952,-0.79,0.3629,0.2746,25.44,9.3991,12.4237,13.8655,1.87657,2.93853,0.8435,52.0
1065.01,22.5,17.5,0.033,0.005,2.16,0.0,Y,5,7088246,2,6657994706683397504,286.366755,-50.06735,13.2851,639.004,0,1.03,0.147648230602,0,1,0,23.71,0,35.31,35.52,40.0,65.1,10.656,-0.796,0.3801,0.3708,26.889,13.1691,13.5024,246.4905,179.1527,685.91454,0.5491,0.0
1066.01,12.96,0.58,0.054,0.007,4.61,0.0,Y,5,201604954,2,6638230431120193280,285.096495,-54.893342,11.9707,353.891,0,0.99,0.13,0,0,0,23.84,0,35.01,35.23,19.6,32.6,6.381,-0.797,0.3563,0.3416,26.71,12.0353,12.5538,145.4845,90.19755,253.64511,0.5705,85.0
1067.01,8.83,0.52,0.037,0.005,3.13,0.0,Y,3,201642601,2,6638412919991750912,288.672,-59.57935,13.1686,263.609,0,0.69,0.0943398113206,0,0,0,45.59,0,34.45,34.75,29.0,57.3,5.148,-0.79,0.3192,0.2792,25.79,9.7019,11.0931,31.0486,11.87743,22.83574,0.8315,92.0
1068.01,13.45,0.6,0.042,0.006,3.18,0.0,Y,5,6663331,2,6661242835829891584,284.399745,-49.138514,13.2887,535.383,0,0.96,0.13416407865,0,0,0,23.1,0,35.25,35.63,49.7,117.1,17.602,-0.795,0.3106,0.3913,26.952,13.9428,11.0653,300.7494,231.51072,664.01041,0.5411,67.0
1069.01,14.04,0.74,0.041,0.005,2.98,0.0,Y,5,31858843,2,6756148659453907200,289.47921,-32.860125,10.4293,197.996,0,1.025,0.13,0,0,0,46.68,0,34.68,35.07,7.2,17.4,1.959,-0.79,0.3483,0.3721,26.034,13.0493,12.2151,54.3887,32.64324,73.90216,0.6092,208.0
1071.01,12.54,12.54,0.045,0.006,3.55,0.0,Y,3,120247528,2,6636468291937180544,280.18416,-58.459389,11.5803,290.198,0,0.98,0.12,0,0,0,23.92,0,34.88,35.11,14.9,25.4,4.991,-0.798,0.3534,0.3542,26.631,12.4349,12.4067,116.8565,69.59329,171.47289,0.5785,107.0
1073.01,13.34,0.43,0.043,0.006,3.92,0.0,Y,3,158297421,2,6658373007402886400,287.48442,-49.664942,13.6699,300.67,0,0.69,0.0943398113206,0,1,0,40.94,0,34.45,34.8,35.3,79.3,7.676,-0.794,0.3434,0.3161,26.032,10.9993,11.949,38.4613,16.97474,33.93443,0.8275,111.0
1074.01,2.85,0.61,0.107,0.014,13.94,0.0,Y,1,327301957,2,6373601591748152960,310.761,-72.010267,10.6339,107.356,0,0.85,0.11,0,0,0,41.41,0,34.11,34.45,7.8,17.0,2.232,-0.791,0.3464,0.3601,25.644,12.4049,11.9347,19.7341,6.14535,8.52202,0.7675,38.0
1075.01,1.88,0.95,0.012,0.0,0.6,0.0,Y,1,351601843,2,6426188308031756288,309.971205,-65.4497,11.1186,61.4592,0,0.571742,0.02,0,0,0,39.24,0,33.62,33.88,12.0,21.7,2.829,-0.791,0.3571,0.3498,25.209,11.8528,12.0984,7.3328,0.67566,0.76042,0.916,78.0
1076.01,12.89,0.65,0.037,0.004,2.55,0.0,Y,5,360742636,2,6640975950310072960,294.633705,-55.330269,11.2474,248.46,0,1.01,0.12,0,0,0,46.97,0,34.79,35.1,12.3,25.0,2.625,-0.791,0.3664,0.3682,26.094,12.9245,12.8624,57.5921,34.92885,88.10735,0.6056,151.0
1077.01,12.57,0.44,0.025,0.003,1.61,0.0,Y,3,369960846,2,5188725633541065600,173.81079,-88.096214,13.461,463.683,0,0.82,0.10295630141,0,0,0,72.55,0,35.02,35.31,45.6,90.5,4.585,-0.79,0.3488,0.3063,26.032,10.8154,12.3144,54.1843,32.67514,100.96063,0.7417,99.0
1078.01,1.14,0.71,0.009,0.0,0.52,0.0,Y,1,370133522,2,6468968316900356736,306.928665,-56.462286,10.1165,20.373,0,0.381272,0.02,0,0,0,46.15,0,32.79,33.14,6.5,14.4,1.617,-0.795,0.3158,0.3088,24.659,10.235,10.4658,1.6103,0.7367,1.3992,0.9502,26.0
1079.01,13.28,13.48,0.046,0.008,3.16,0.0,Y,3,379240073,2,6638157661492231424,283.119495,-55.387928,13.1284,1179.27,0,1.34,0.237065391823,0,0,0,23.83,0,35.79,36.1,30.2,61.4,10.77,-0.792,0.3572,0.3442,27.226,12.4239,12.8961,701.7283,568.85093,3246.12016,0.2548,40.0
1080.01,2.03,0.95,0.027,0.003,3.97,0.0,Y,1,161032923,2,6653968157663516672,276.36834,-52.214572,12.7067,25.559,0,0.168986,0.02,0,0,0,23.78,0,32.58,32.89,27.2,55.2,9.114,-0.807,0.3605,0.3307,25.148,10.8763,11.8582,1.9354,1.10419,2.92833,0.984,159.0
1081.01,11.47,11.48,0.044,0.007,2.98,0.0,Y,3,253728991,2,6728579638038990976,282.140415,-40.111769,11.5247,354.05,0,1.23745585875,0.209418718551,0,0,0,23.92,0,35.09,35.32,15.7,26.2,5.242,-0.797,0.3472,0.3723,26.768,13.1506,12.2636,171.4133,116.13285,321.04246,0.3668,114.0
1082.01,3.65,0.44,0.109,0.014,16.35,0.0,Y,1,261108236,2,4621526273835900288,83.275785,-80.815478,11.8835,100.248,0,0.64,0.08,0,0,0,157.59,0,34.21,34.41,35.6,56.0,1.434,-0.796,0.3304,0.3576,25.182,12.3049,11.3697,4.8965,1.40292,1.79244,0.8626,49.0
1083.01,2.7,0.79,0.085,0.003,12.96,0.0,Y,1,322270620,2,6342406969401289088,296.822205,-87.322811,12.0936,68.9109,0,0.489415,0.02,0,0,0,70.7,0,33.53,33.76,19.1,32.3,2.167,-0.8,0.3296,0.3285,25.172,11.0888,11.1283,3.3031,0.54829,0.65999,0.9364,41.0
1084.01,15.99,0.87,0.025,0.004,1.35,0.0,Y,5,380589029,2,5911182735242698496,268.890705,-61.7474,12.2851,494.182,0,1.18,0.17,0,0,0,50.78,0,35.15,35.49,18.1,39.8,3.408,-0.798,0.3115,0.3739,26.609,13.2706,11.054,110.5455,79.89811,211.28519,0.3828,0.0
1086.01,14.75,0.92,0.048,0.006,3.72,0.0,Y,3,468148930,2,6341398511080515712,305.56983,-88.568494,12.2303,736.397,0,1.04,0.14,0,0,0,44.77,0,35.55,35.81,19.5,35.6,3.612,-0.796,0.1883,0.402,26.857,14.3941,6.7439,223.9216,181.98913,266.94635,0.5522,0.0
1087.01,14.3,0.78,0.099,0.017,9.31,0.0,N,5,426077080,2,5780064805397000832,238.000995,-76.493492,9.4142,416.25,0,1.5,0.26,0,0,0,26.86,0,35.43,35.86,3.5,9.3,2.056,-0.794,0.371,0.3715,27.04,13.3218,13.3057,405.2144,322.66698,1580.09935,0.04,0.0
1088.01,5.48,0.32,0.022,0.003,1.15,0.0,N,5,343648136,2,6414269022169181568,272.31138,-76.300956,10.4613,240.901,0,1.14,0.16,0,0,0,26.86,0,35.02,35.25,10.8,18.5,3.348,-0.798,0.3446,0.3509,26.681,12.3701,12.1483,134.2232,85.3386,227.70119,0.0631,91.0
1089.01,25.71,10.25,0.08,0.01,4.74,0.0,N,5,129319156,2,5888123914871847424,228.843045,-52.885989,10.3918,778.127,0,3.07,0.4,0,0,0,25.69,0,35.91,36.25,7.4,16.2,3.397,-0.79,0.2215,0.3722,27.229,13.491,8.0295,841.8564,719.43272,1810.42942,0.0089,0.0
1091.01,15.0,3.58,0.033,0.006,1.73,0.0,Y,3,193413306,2,5893134011402355968,222.10113,-56.025931,9.3529,321.671,0,1.67,0.28,0,0,0,25.68,0,35.56,35.95,7.4,18.1,3.661,-0.793,0.3465,0.3221,27.095,11.5789,12.4561,494.0255,377.69703,1846.92263,0.2352,0.0
1092.01,30.67,4.1,0.024,0.004,1.19,0.0,N,5,387079085,2,5853010598735017600,217.02288,-64.634286,9.0039,209.919,0,1.35,0.23,0,0,0,25.69,0,34.46,35.51,1.0,11.3,2.504,-0.796,0.1617,0.3195,26.857,11.3461,5.7412,223.6377,150.00454,168.71763,0.0427,0.0
1093.01,-99.0,-99.0,0.178,0.032,11.48,0.0,N,5,382331352,2,5854151887441431168,215.805255,-63.045983,10.0067,1710.22,0,5.72671987748,1.02166609061,0,1,0,25.68,0,36.48,36.94,4.0,11.6,2.433,-0.795,0.045,0.4168,27.937,15.3948,1.6605,3043.7741,2862.57354,1082.61371,0.0044,0.0
1094.01,9.05,1.69,0.017,0.003,0.6,0.0,M,5,136274063,2,5887218260898788224,230.498835,-53.8196,9.9806,426.003,0,1.81,0.28,0,1,0,25.69,0,35.52,35.88,6.9,15.8,3.161,-0.794,0.265,0.3357,27.06,12.046,9.5097,435.8575,333.95854,936.9939,0.1441,172.0
1095.01,13.47,0.61,0.029,0.005,1.48,0.0,Y,3,375223080,2,5215690640816366080,133.96896,-75.926186,10.4291,582.521,0,1.56,0.27,0,0,0,45.91,0,35.48,35.92,5.2,14.3,1.617,-0.796,0.3642,0.3095,26.914,11.1172,13.081,267.3057,199.26468,1069.95773,0.2708,118.0
1096.01,5.73,4.3,0.021,0.003,0.92,0.0,N,5,375225453,2,5217369801231356032,133.82667,-73.173308,10.11,490.288,0,1.36,0.23,0,0,0,88.56,0,35.55,35.87,6.3,13.4,0.788,-0.798,0.2746,0.3553,26.659,12.7463,9.8508,127.1536,99.62202,287.68179,0.0489,55.0
1097.01,2.17,0.12,0.088,0.012,9.19,0.0,Y,1,360630575,2,5838450865699668736,189.775875,-74.574019,8.7215,79.5561,0,1.06,0.14,0,0,0,52.53,0,34.27,34.65,3.5,8.4,0.958,-0.791,0.3348,0.3096,25.68,10.7273,11.5996,22.4951,8.34193,14.63145,0.5136,44.0
1098.01,3.13,0.6,0.1,0.016,10.18,0.0,Y,1,383390264,2,5765748511163751936,192.58929,-88.121111,8.7581,105.096,0,1.29,0.21,0,0,0,66.28,0,34.22,34.86,1.9,8.2,0.763,-0.79,0.4025,0.3544,25.719,12.356,14.0317,26.0463,13.13647,31.75144,0.4277,60.0
1099.01,2.46,0.38,0.062,0.007,6.44,0.0,Y,1,290348383,2,6356417496318028800,328.71816,-77.338803,7.3661,23.606,0,0.78,0.09,1,0,0,47.21,0,33.58,33.82,2.4,4.1,0.619,-0.794,0.3846,0.3025,25.185,10.2316,13.0087,5.471,0.64473,0.94556,0.8866,188.0
1100.01,4.18,0.28,0.15,0.019,20.07,0.0,Y,3,318608749,2,4617735638779366016,9.12612,-83.567067,10.5135,205.43,0,1.12,0.14,0,0,0,49.29,0,34.77,34.99,8.8,14.4,1.525,-0.791,0.3322,0.3473,25.961,12.1525,11.6228,44.2525,24.20324,50.10802,0.4024,28.0
1101.01,10.23,0.57,0.038,0.005,2.67,0.0,N,5,271581073,2,6356211544046121728,319.551465,-77.529114,10.5891,262.794,0,1.04,0.13,0,0,0,23.3,0,34.81,35.19,6.2,14.8,3.19,-0.798,0.3094,0.3736,26.684,13.1466,10.8874,135.2442,86.65399,180.46749,0.0929,111.0
1103.01,28.53,4.55,0.046,0.009,2.94,0.0,Y,3,351603103,2,6426616434669377792,310.08675,-63.789964,10.5598,320.212,0,1.5029552063,0.29269784073,0,0,0,20.24,0,34.97,35.41,5.9,16.3,4.126,-0.796,0.3337,0.3579,26.867,12.6733,11.8168,230.4439,158.34589,450.48702,0.2766,0.0
1104.01,4.75,0.33,0.996,0.132,341.28,0.0,Y,3,451599528,2,6345896578790183936,279.72129,-85.709136,7.5622,70.0154,0,1.13,0.15,0,0,0,93.98,0,34.46,34.64,2.4,3.6,0.284,-0.79,0.3654,0.3112,25.393,10.7782,12.6564,12.4385,4.5747,8.87248,0.4482,38.0
1105.01,2.87,0.23,0.087,0.011,10.87,0.0,Y,1,274151135,2,5188175980806170624,146.053965,-89.471514,10.2809,79.5225,0,0.74,0.09,0,0,0,47.65,0,33.86,34.26,5.8,14.5,1.655,-0.79,0.3759,0.3239,25.384,11.0954,12.88,12.2026,2.15068,3.08007,0.8479,54.0
1106.01,14.76,-99.0,0.133,0.029,11.11,0.0,Y,3,384513078,2,5777080833915054976,253.110045,-79.135183,10.0717,523.425,0,2.54145271196,0.555744626818,0,0,0,26.86,0,35.58,35.93,5.8,13.1,2.757,-0.793,0.3479,0.3845,27.075,13.8146,12.4998,459.3724,376.17584,1696.36927,0.2157,0.0
1107.01,13.91,0.64,0.055,0.009,4.08,0.0,Y,3,394561119,2,5192364501633274880,155.60787,-82.218869,10.0068,281.314,0,1.33,0.21,0,0,0,50.32,0,34.99,35.39,4.8,12.2,1.344,-0.798,0.3444,0.4068,26.54,14.397,12.1869,92.0841,67.03929,185.14953,0.3072,163.0
1110.01,10.95,0.51,0.04,0.006,2.45,0.0,N,5,446549905,2,6633448315749609472,286.79184,-58.697242,9.6789,243.838,0,1.38,0.21,0,0,0,23.26,0,34.79,35.39,3.0,11.9,2.677,-0.797,0.3157,0.3473,26.811,12.2919,11.1718,194.6916,130.63505,340.04067,0.044,160.0
1111.01,19.58,0.95,0.117,0.019,11.47,0.0,N,5,412014494,2,6445176465824182272,291.373785,-60.941042,9.3871,312.461,0,1.64,0.27,0,0,0,21.63,0,34.93,35.56,1.9,8.2,2.323,-0.795,0.3229,0.3158,26.939,11.2294,11.481,288.783,195.8985,632.16583,0.0307,0.0
1112.01,4.93,0.33,0.044,0.007,2.78,0.0,N,5,369864738,2,5188925744656638080,163.62891,-87.269736,9.5162,292.085,0,1.47,0.25,0,0,0,74.97,0,35.03,35.48,3.1,8.7,0.715,-0.79,0.3383,0.3398,26.157,12.0549,12.0032,71.8717,49.29271,155.77284,0.052,55.0
1114.01,-99.0,-99.0,0.047,0.011,2.49,0.0,M,3,409934330,2,6422184406377527936,302.147715,-71.552444,8.1129,174.475,0,2.19661282799,0.522015325446,0,0,0,44.15,0,34.92,35.59,1.9,8.7,1.185,-0.797,0.3324,0.2854,26.72,10.1558,11.8296,150.2022,97.36236,356.9866,0.1467,0.0
1116.01,2.19,0.44,0.057,0.008,5.01,0.0,Y,1,304100538,2,4636943797678881408,27.69996,-75.848775,9.5268,94.4178,0,0.96,0.13,0,0,0,90.43,0,33.84,34.6,1.9,11.2,0.715,-0.79,0.3466,0.324,25.375,11.2104,11.9912,11.9469,4.31106,7.33698,0.6714,39.0
1117.01,2.68,0.68,0.034,0.004,2.23,0.0,Y,1,295541511,2,6436995652638923392,273.60204,-66.419975,10.4055,167.598,0,1.02,0.13,0,0,0,26.85,0,34.54,34.88,7.0,15.4,3.053,-0.79,0.3141,0.3672,26.124,12.8082,10.9554,67.0088,35.16765,59.61918,0.5985,39.0
1119.01,23.97,8.82,0.106,0.017,10.96,0.0,M,5,261369656,2,6660655834058823680,292.604835,-46.278075,10.5024,421.518,0,1.31,0.21,0,0,0,14.99,0,35.24,35.6,6.0,13.9,5.284,-0.793,0.4003,0.3097,27.072,11.0257,14.2499,452.6494,308.03051,1525.26106,0.149,0.0
1120.01,13.18,0.6,0.032,0.005,1.66,0.0,N,5,143257766,2,6660763551837921792,293.38929,-45.892667,10.4063,386.323,0,1.65,0.27,0,1,0,14.85,0,35.22,35.52,6.4,12.7,4.756,-0.794,0.3528,0.3544,27.031,12.5897,12.5304,391.9831,278.60812,955.35695,0.0289,177.0
1124.01,21.13,4.58,0.051,0.009,3.52,0.0,M,5,128790976,2,6685705320278556544,300.21291,-43.982528,7.2235,75.7145,0,1.42,0.24,1,0,0,42.61,0,34.66,34.84,2.4,3.7,0.627,-0.79,0.3721,0.359,25.895,12.5074,12.9646,39.1336,19.59053,41.24304,0.1703,0.0
1125.01,-99.0,-99.0,0.033,0.005,1.55,0.0,Y,3,80166433,2,6671903803650271232,298.287705,-46.369992,8.0465,237.593,0,2.03,0.3,0,0,0,18.71,0,35.33,35.48,2.4,3.4,1.341,-0.795,0.3196,0.2979,26.939,10.57,11.3401,288.8185,184.17515,569.52974,0.2401,0.0
1127.01,-99.0,-99.0,0.044,0.006,2.32,0.0,N,5,269450900,2,6742628068041470208,292.19529,-36.000261,7.3163,177.741,0,2.18,0.31,0,0,0,23.91,0,35.2,35.85,1.6,7.2,1.823,-0.794,0.2781,0.3581,27.067,12.8377,9.9693,446.7791,349.59003,1013.88359,0.0285,0.0
1128.01,6.25,0.84,0.118,0.017,13.55,0.01,N,5,425721385,2,6712869888915011712,289.761795,-43.074222,9.7298,222.529,0,1.19,0.17,0,0,0,17.84,0,34.81,35.31,3.9,12.4,3.896,-0.796,0.3542,0.3495,26.858,12.3421,12.5068,223.8893,145.88066,427.79223,0.0587,54.0
1130.01,11.14,1.06,0.07,0.009,8.35,0.0,Y,3,254113311,2,6715688452614516736,286.375995,-41.437639,10.1429,58.2609,0,0.66,0.08,0,0,0,18.72,0,33.54,34.02,4.4,13.6,4.109,-0.791,0.3683,0.34,25.648,11.5658,12.5295,19.9237,0.3095,0.3408,0.8386,354.0
1130.02,3.52,0.29,0.043,0.005,4.07,0.0,Y,1,254113311,2,6715688452614516736,286.375995,-41.437639,10.1429,58.2609,0,0.66,0.08,0,0,0,18.72,0,33.54,34.02,4.4,13.6,4.109,-0.791,0.3683,0.34,25.648,11.5658,12.5295,19.9237,0.3095,0.3408,0.8382,129.0
1131.01,5.56,0.38,0.014,0.002,0.59,0.0,Y,3,198213332,2,1625373404725030528,248.43354,61.718333,9.2872,222.74,0,0.985,0.12,1,0,0,87.81,0,34.86,35.33,2.9,8.8,0.61,-0.794,0.3236,0.3374,26.115,11.9188,11.4331,47.2194,30.41443,79.99046,0.6158,101.0
1132.01,3.48,0.21,0.032,0.005,1.55,0.0,N,5,267489265,2,2137788944741363200,298.781295,54.781444,9.2293,286.668,0,1.882,0.3,0,0,0,22.82,0,35.35,35.75,5.1,13.1,3.167,-0.794,0.3122,0.334,27.029,11.9412,11.1611,389.3147,287.9776,980.45213,0.0293,62.0
1133.01,4.86,0.47,0.031,0.005,1.81,0.0,N,5,69997672,2,2033322626998836480,294.824085,31.958036,9.11458,233.369,0,1.21,0.18,0,0,0,27.23,0,34.98,35.36,3.1,7.3,1.634,-0.797,0.3661,0.3328,26.74,11.7684,12.9468,158.2118,102.4149,339.74516,0.0622,74.0
1134.01,18.24,0.78,-1.0,-1.0,0.0,0.0,N,5,122220263,2,2050895124913289856,290.020965,36.637775,9.03609,170.732,0,1.226,0.18,0,0,0,43.5,0,34.79,35.22,3.4,9.1,1.254,-0.79,0.3614,0.389,26.18,13.6998,12.7268,76.3206,50.72946,134.29456,0.0663,0.0
1135.01,8.99,0.4,0.082,0.011,8.03,0.0,Y,4,154872375,2,1726858366624544640,193.39638,85.129494,9.02855,114.048,0,1.155,0.16,0,0,0,123.94,0,34.47,34.94,3.6,10.6,0.48,-0.793,0.3517,0.346,25.602,12.091,12.29,16.3672,8.62814,18.6769,0.4451,192.0
1136.01,4.72,0.24,0.107,0.013,12.52,0.0,Y,1,142276270,2,1677343097418015488,192.18492,64.855275,8.9361,84.5362,0,1.03,0.13,0,0,0,99.54,0,34.21,34.64,3.3,9.0,0.543,-0.79,0.3294,0.3491,25.366,12.0912,11.4109,11.6922,4.70178,7.30642,0.6741,85.0
1136.02,3.0,0.88,0.067,0.008,6.26,0.0,Y,1,142276270,2,1677343097418015488,192.18492,64.855275,8.9361,84.5362,0,1.03,0.13,0,0,0,99.54,0,34.21,34.64,3.3,9.0,0.543,-0.79,0.3294,0.3491,25.366,12.0912,11.4109,11.6922,4.70178,7.30642,0.6736,66.0
1136.03,4.04,0.36,0.175,0.022,26.32,0.0,Y,3,142276270,2,1677343097418015488,192.18492,64.855275,8.9361,84.5362,0,1.03,0.13,0,0,0,99.54,0,34.21,34.64,3.3,9.0,0.543,-0.79,0.3294,0.3491,25.366,12.0912,11.4109,11.6922,4.70178,7.30642,0.6732,54.0
1136.04,2.54,0.46,0.14,0.018,18.8,0.0,Y,2,142276270,2,1677343097418015488,192.18492,64.855275,8.9361,84.5362,0,1.03,0.13,0,0,0,99.54,0,34.21,34.64,3.3,9.0,0.543,-0.79,0.3294,0.3491,25.366,12.0912,11.4109,11.6922,4.70178,7.30642,0.6727,36.0
1138.01,6.23,0.41,0.02,0.003,0.65,0.0,N,5,110428269,2,2023144005524070528,291.46308,25.189436,8.90601,395.12,0,2.559,0.4,0,0,0,42.38,0,35.54,36.04,3.1,10.1,1.309,-0.795,0.2598,0.3357,27.0,12.1,9.363,354.4918,281.26016,846.63692,0.0253,139.0
1140.01,9.21,2.38,0.117,0.018,13.73,0.0,M,5,320525204,2,1421127098253596288,264.961545,56.078975,8.88797,121.182,0,1.122,0.172948290281,0,0,0,27.23,0,34.37,34.91,2.2,7.8,1.686,-0.791,0.3541,0.3472,26.155,12.122,12.3623,68.3366,35.32479,75.18021,0.1716,152.0
1141.01,13.62,0.32,0.133,0.017,16.95,0.0,M,5,159510109,2,1710280239538684928,247.53471,80.307767,8.8523,97.3391,0,1.08,0.14,0,0,0,192.33,0,34.1,34.78,1.8,8.6,0.266,-0.791,0.3667,0.2969,25.218,10.3247,12.7532,7.8264,3.23427,7.29435,0.1796,252.0
1143.01,13.47,3.34,0.106,0.018,11.2,0.0,N,5,160268701,2,1693285981661342592,182.53866,77.352264,8.63287,191.984,0,1.274,0.21,0,0,0,27.23,0,35.01,35.25,3.0,5.3,1.205,-0.798,0.3503,0.3422,26.668,12.0618,12.3472,129.4575,81.1067,225.33354,0.0485,168.0
1144.01,4.83,0.39,0.052,0.006,4.89,0.0,Y,5,28230919,2,2086512227851023872,297.71016,48.081864,8.5077,37.7647,0,0.77,0.09,0,0,0,48.41,0,33.61,34.08,2.8,8.4,1.067,-0.79,0.3774,0.3264,25.241,11.1227,12.8632,8.6162,0.50274,0.62038,0.7901,276.0
1145.01,-99.0,-99.0,0.063,0.01,2.97,0.0,Y,3,350995812,2,2051485704404029952,291.92142,36.529897,8.5011,438.395,0,3.86200737889,0.603914073483,0,1,0,27.23,0,35.76,36.09,2.9,6.2,1.456,-0.792,0.2329,0.3834,27.141,13.8385,8.4036,589.8034,496.62609,1218.90115,0.2063,0.0
1146.01,-99.0,-99.0,0.022,0.005,0.66,0.0,N,5,21755546,2,2044653820202400256,292.28679,30.297328,8.40386,411.307,0,3.131,0.711553820874,0,0,0,27.23,0,35.71,36.27,2.7,9.8,2.015,-0.791,0.3678,0.3502,27.229,12.7012,13.3412,812.5382,682.2444,4744.16415,0.0129,0.0
1147.01,25.47,1.71,0.103,0.015,10.93,0.0,N,5,288391628,2,1711283750057562880,266.962215,83.428825,8.36544,218.258,0,1.217,0.18,0,0,0,27.23,0,35.1,35.55,2.3,6.3,1.471,-0.796,0.3401,0.3048,26.857,10.8346,12.0899,223.4626,148.15972,528.73584,0.0591,0.0
1148.01,15.03,0.59,0.066,0.01,5.55,0.0,Y,3,349827430,2,1076970406751899008,161.90904,71.655728,7.9179,96.5173,0,1.25,0.18,0,0,0,103.34,0,34.44,34.99,1.7,5.9,0.378,-0.791,0.346,0.3331,25.664,11.6557,12.1078,21.3046,11.33475,25.58201,0.4442,0.0
1150.01,20.19,-99.0,0.034,0.005,1.48,0.0,Y,5,16740101,2,2064327278651198336,307.85991,39.938917,7.58204,204.455,0,2.431,0.33,1,0,0,38.14,0,35.32,35.85,2.1,7.0,1.185,-0.795,0.3841,0.3367,26.925,12.071,13.7685,277.1994,211.14844,1146.11219,0.2317,0.0
1151.01,20.58,0.59,0.059,0.008,3.47,0.0,Y,5,69679391,2,2033123654092592384,294.66141,31.2192,7.55216,136.426,0,2.282,0.32,0,0,0,44.02,0,35.0,35.56,2.2,7.9,1.114,-0.797,0.2988,0.3408,26.701,12.118,10.6245,142.2186,100.40225,273.73666,0.2432,0.0
1152.01,-99.0,-99.0,0.079,0.015,6.5,0.0,N,5,237184773,2,2094001134684220800,283.48971,37.380825,8.0348,105.334,0,1.54721715318,0.301440047677,0,1,0,27.23,0,34.61,34.77,2.4,3.4,0.902,-0.79,0.2717,0.3099,26.021,10.7752,9.4474,52.8978,22.36156,32.73796,0.0725,0.0
1153.01,8.32,0.51,0.077,0.015,6.04,0.0,M,5,154840461,2,1726947014749701504,182.69154,85.705078,8.40534,147.134,0,1.689,0.32,0,0,0,124.0,0,34.9,35.09,3.3,5.0,0.277,-0.791,0.2911,0.3255,25.664,11.423,10.2145,21.2672,11.87265,22.89033,0.1476,194.0
1154.01,2.81,0.24,0.154,0.02,21.75,0.0,Y,1,459970307,2,1632298575633331584,254.92404,64.699214,9.3188,93.8819,0,1.02,0.13,0,0,0,297.26,0,34.24,34.59,4.1,9.2,0.186,-0.799,0.378,0.3368,25.175,11.6482,13.0757,3.6282,1.33201,2.4353,0.7061,35.0
1157.01,37.32,24.52,0.112,0.015,13.07,0.0,M,5,147576037,2,1070759780962956544,144.34137,68.458706,9.6043,432.113,0,1.11,0.15,0,0,0,26.75,0,35.5,35.85,4.6,10.2,2.227,-0.794,0.3223,0.2842,27.035,10.1875,11.5544,398.0066,279.3811,1172.8707,0.173,0.0
1158.01,11.61,3.96,0.042,0.006,2.93,0.0,N,5,379931600,2,2032540672367775616,293.427375,29.596294,9.5967,110.1,0,1.12741219829,0.165861269269,0,0,0,27.24,0,34.48,34.79,6.6,13.7,2.721,-0.791,0.3491,0.3256,26.078,11.3263,12.1464,54.975,24.56814,48.77368,0.0756,329.0
1161.01,-99.0,-99.0,0.038,0.008,1.76,0.0,Y,5,158324245,2,2130632159134827392,286.971375,46.868247,10.2306,519.096,0,2.39651072939,0.526307894678,0,1,0,95.85,0,35.45,35.78,5.1,10.7,0.642,-0.798,0.224,0.34,26.57,12.1645,8.0142,100.1043,75.25639,150.59241,0.2179,0.0
1163.01,-99.0,-99.0,0.045,0.008,3.08,0.0,Y,3,375542276,2,1825514757550000768,294.091755,19.639256,9.47751,148.342,0,1.27646563467,0.214455341063,0,1,0,46.43,0,34.75,35.02,6.2,11.6,1.41,-0.79,0.338,0.2502,25.994,8.7605,11.8384,49.659,22.06361,60.19223,0.4242,0.0
1165.01,13.85,0.67,0.034,0.005,2.26,0.0,Y,5,458478250,2,1644692064543192704,232.14663,66.358708,9.76703,126.261,0,1.071,0.14,0,0,0,118.4,0,34.41,34.72,5.0,10.2,0.515,-0.79,0.3762,0.332,25.359,11.5272,13.0612,11.3678,4.81186,9.84173,0.5216,392.0
1166.01,3.79,0.19,0.031,0.004,1.88,0.0,N,5,138361973,2,2051973780179978240,293.764995,37.538589,9.7604,153.743,0,1.14,0.15,0,0,0,27.24,0,34.62,34.97,5.6,12.5,2.498,-0.79,0.3512,0.325,26.179,11.3656,12.2818,76.1091,39.28119,90.65831,0.0667,83.0
1167.01,4.96,-99.0,0.129,0.022,15.2,0.0,N,5,232967666,2,1687817423140740864,198.15237,71.618139,10.3874,209.618,0,1.23733233192,0.209232841182,0,0,0,53.09,0,34.79,35.08,7.8,15.2,1.527,-0.79,0.3303,0.3217,25.981,11.2857,11.5866,48.2066,26.5468,61.3956,0.0694,43.0
1169.01,28.51,6.84,0.076,0.013,6.71,0.0,Y,3,302518439,2,1122163457093871744,134.12004,72.533275,10.6405,259.0,0,1.29461493093,0.224755584941,0,1,0,24.75,0,34.8,35.13,6.6,14.2,3.025,-0.798,0.3163,0.3614,26.629,12.6954,11.1123,116.382,70.93329,148.66679,0.3015,0.0
1173.01,9.45,0.55,0.07,0.009,7.06,0.0,Y,3,232967440,2,1686171213716517504,197.68308,70.768011,10.2938,132.353,0,0.917,0.12,0,0,0,95.23,0,34.36,34.72,6.7,15.3,0.859,-0.79,0.3375,0.3241,25.447,11.2541,11.7188,14.0872,5.85635,10.56418,0.667,156.0
1174.01,2.29,0.17,0.08,0.009,8.95,0.0,Y,2,154089169,2,1674293361400214272,209.217165,68.618211,10.2549,94.6375,0,0.85,0.1,0,0,0,92.13,0,34.12,34.43,7.3,14.9,0.886,-0.79,0.3512,0.3853,25.239,13.2672,12.0902,8.5825,2.72221,3.56842,0.7906,37.0
1176.01,12.56,0.53,0.127,0.021,14.01,0.0,Y,3,230088370,2,1653285267606752128,247.35666,71.505872,10.1772,295.561,0,1.38,0.23,0,0,0,294.19,0,34.98,35.42,5.0,13.9,0.25,-0.793,0.3177,0.3596,25.604,12.7368,11.2541,16.5182,11.42091,30.16312,0.329,89.0
1178.01,1.34,1.04,0.031,0.001,2.67,0.0,N,5,359496368,2,2147954002755393024,279.10104,55.391781,10.1358,36.7224,0,0.552175,0.02,0,0,0,271.57,0,33.38,33.64,7.8,14.2,0.287,-0.796,0.2854,0.3671,24.348,12.3491,9.6024,0.6936,0.18197,0.18516,0.1325,8.0
1180.01,2.99,0.22,0.081,0.01,9.69,0.0,Y,1,158002130,2,1722026764638625280,214.555785,82.193764,10.112,72.0238,0,0.75,0.09,0,0,0,126.01,0,33.97,34.19,7.7,12.9,0.56,-0.798,0.3347,0.3541,25.178,12.1066,11.4431,4.0747,0.58478,0.64254,0.8648,66.0
1181.01,16.09,0.73,0.034,0.005,2.1,0.0,Y,4,229510866,2,2241587416546520320,297.215835,64.35435,10.079,302.819,0,1.16,0.16,0,0,0,100.01,0,35.17,35.51,6.7,14.7,0.809,-0.791,0.3299,0.3784,26.089,13.4372,11.7154,56.572,41.3942,121.57463,0.398,0.0
1183.01,13.77,0.19,0.065,0.009,5.93,0.0,N,5,258777137,2,2262975185447171584,286.747125,71.712378,9.9478,112.868,0,1.0484043318,0.147648230602,0,1,0,310.68,0,34.14,34.6,4.0,11.6,0.203,-0.8,0.2831,0.3498,25.175,12.1029,9.7943,3.5425,1.35761,1.69537,0.0903,300.0
1184.01,2.27,0.19,0.056,0.006,5.75,0.0,Y,1,233087860,2,2158781336134901760,272.204505,60.678783,9.9469,58.5946,0,0.71,0.08,0,0,0,295.69,0,33.76,34.09,6.2,13.1,0.241,-0.795,0.3604,0.3235,24.619,11.028,12.2846,1.4539,0.09427,0.11273,0.8791,64.0
1186.01,19.77,2.11,0.103,0.013,11.21,0.0,M,5,289539327,2,1635325672880221568,251.63346,65.715036,9.92402,294.85,0,1.143,0.15,0,0,0,48.86,0,35.09,35.46,5.1,12.2,1.366,-0.798,0.2812,0.3337,26.603,11.8338,9.972,108.8988,73.43484,171.38873,0.1667,0.0
1187.01,4.03,6.08,0.04,0.006,2.59,0.0,Y,3,372757221,2,1133982107580905984,162.89316,81.322175,9.9002,221.071,0,1.28,0.2,0,0,0,27.24,1,35.0,35.22,7.2,12.1,2.355,-0.798,0.3392,0.3399,26.648,11.9699,11.9471,122.5568,75.38239,195.26084,0.3006,57.0
1189.01,10.76,2.12,0.057,0.011,3.97,0.0,Y,3,112026224,2,2019824786095520128,292.22325,24.201189,9.8744,248.2,0,1.55584355433,0.29678298947,0,0,0,27.24,0,35.09,35.35,7.0,12.8,2.544,-0.797,0.332,0.2987,26.733,10.5596,11.7354,155.3559,93.97079,280.65525,0.2944,147.0
1192.01,11.65,-99.0,-1.0,-1.0,0.0,0.0,M,3,158276040,2,2106084325094924800,286.55004,44.0808,10.4999,283.025,0,1.42277845974,0.275451407987,0,0,0,50.77,0,34.95,35.29,6.8,15.0,1.588,-0.79,0.3567,0.3483,26.172,12.2901,12.5865,74.7869,48.20603,140.94582,0.1587,0.0
1194.01,8.85,0.52,0.033,0.004,2.31,0.0,Y,3,147950620,2,1074139748425931008,167.8215,69.964775,10.4782,149.667,0,0.918,0.12,0,0,0,103.25,0,34.45,34.77,7.6,16.1,0.821,-0.79,0.348,0.3705,25.451,12.8806,12.1013,14.2417,6.85729,12.15509,0.6661,184.0
1195.01,14.24,0.96,0.064,0.015,4.05,0.0,N,5,24364065,2,2046210522490114816,291.120465,33.273703,10.4717,500.014,0,2.13856865765,0.509049286213,0,0,0,27.23,0,35.47,35.82,7.1,16.0,3.137,-0.794,0.3496,0.3686,27.009,13.2019,12.524,363.8849,286.22809,1211.19127,0.0218,136.0
1196.01,17.35,0.93,0.069,0.012,5.54,0.0,Y,3,69068526,2,4323180734323270784,291.707715,17.808736,10.4318,424.442,0,1.417,0.24,0,0,0,27.23,0,35.43,35.65,8.6,14.1,2.659,-0.796,0.1794,0.3602,26.915,12.8409,6.3952,267.8169,199.6587,261.63777,0.2703,0.0
1197.01,13.78,0.57,0.066,0.011,4.59,0.0,Y,3,92677094,2,4321403683010093184,293.26833,15.736136,10.4247,405.634,0,1.788,0.3,0,0,0,27.24,0,35.5,35.74,11.1,19.3,3.5,-0.795,0.4027,0.3959,26.966,14.1494,14.3934,315.0709,250.57289,1266.73283,0.2388,136.0
1200.01,7.18,0.8,0.018,0.002,0.84,0.0,N,5,288185138,2,1722414381142468224,222.84141,82.952258,10.402,224.444,0,1.149,0.15,0,0,0,27.24,0,34.8,35.11,7.1,14.7,2.81,-0.798,0.3377,0.3522,26.573,12.3651,11.8555,100.2312,59.48547,137.35085,0.0649,154.0
1201.01,2.22,0.99,0.028,0.001,2.49,0.0,Y,2,29960110,2,5157183324996790272,42.24771,-14.537283,10.9473,37.8871,0,0.480382,0.02,0,1,0,41.19,0,33.03,33.36,6.9,14.9,1.88,-0.803,0.3466,0.3676,25.165,12.2642,11.5614,2.6615,1.11324,1.77382,0.94,101.0
1202.01,1.71,1.25,-1.0,-1.0,0.0,0.0,N,5,327017634,2,5852357243948782976,210.42738,-63.852644,8.386,818.829,0,5.75424209915,1.02668639893,0,0,0,61.85,0,36.04,36.77,1.4,7.7,0.77,-0.79,0.0084,0.3974,27.256,14.6132,0.3083,908.2455,836.24392,47.29511,0.0084,0.0
1203.01,2.96,0.27,0.171,0.02,25.52,0.0,Y,1,23434737,2,5402390257832925952,168.226755,-34.406936,7.9995,64.9943,0,1.03,0.12,0,0,0,64.02,0,34.06,34.62,1.7,6.0,0.632,-0.792,0.3521,0.3029,25.622,10.4864,12.1893,17.4063,6.11071,11.36774,0.6554,53.0
1204.01,2.12,2.55,0.025,0.003,1.38,0.0,Y,1,467666275,2,5337558310677264768,169.11912,-60.567675,8.004,106.505,0,1.1,0.14,1,0,0,57.07,0,34.54,35.0,1.9,5.3,0.593,-0.795,0.3099,0.3641,26.044,12.7439,10.8467,39.2082,22.25443,40.8275,0.506,60.0
1205.01,3.55,2.68,0.038,0.006,2.39,0.0,Y,1,287776397,2,5219683890951654912,127.128,-74.954728,8.3902,309.932,0,1.27,0.2,0,0,0,231.73,0,35.51,35.76,3.0,5.3,0.148,-0.795,0.307,0.3671,26.054,13.1266,10.9798,39.4043,30.50223,97.34836,0.3215,39.0
1206.01,1.88,2.17,0.034,0.006,0.83,0.0,N,5,308034948,2,6070859208338354688,180.32571,-60.200439,8.6014,1698.55,0,7.51441787214,1.35558875343,0,0,0,56.83,0,36.88,37.42,2.9,9.8,1.041,-0.794,0.0373,0.3603,27.967,13.4817,1.3966,3333.7292,3138.39854,1138.99944,0.004,25.0
1207.01,1.2,0.32,0.038,0.005,2.63,0.0,Y,1,364393429,2,5287888182069257344,116.59434,-64.056008,9.2397,113.758,0,1.1,0.14,0,0,0,528.85,0,34.31,34.77,3.1,8.8,0.099,-0.802,0.3203,0.3326,25.168,11.5633,11.1364,2.861,1.27448,2.18721,0.53,3.0
1208.01,2.02,0.31,0.044,0.006,3.42,0.0,Y,1,273985865,2,4618022851832408832,30.508755,-83.227961,10.5924,134.757,0,0.98,0.13,0,0,0,137.28,0,34.24,34.65,6.3,16.1,0.641,-0.79,0.3713,0.3793,25.241,13.1427,12.8663,8.6308,3.73858,6.41482,0.6861,27.0
1208.02,2.35,0.58,0.096,0.013,10.98,0.0,Y,1,273985865,2,4618022851832408832,30.508755,-83.227961,10.5924,134.757,0,0.98,0.13,0,0,0,137.28,0,34.24,34.65,6.3,16.1,0.641,-0.79,0.3713,0.3793,25.241,13.1427,12.8663,8.6308,3.73858,6.41482,0.6865,23.0
1209.01,3.09,0.99,0.238,0.031,40.72,0.0,Y,1,30037565,2,4654747845890497920,73.54191,-70.379108,9.597,173.833,0,1.08,0.14,0,0,0,510.3,0,34.59,35.08,3.5,10.8,0.122,-0.795,0.353,0.3353,25.184,11.7639,12.3843,5.1592,2.91833,7.25315,0.5278,20.0
1210.01,2.17,0.28,0.346,0.043,79.37,0.0,N,5,33878688,2,4653382282492073216,66.221955,-73.333517,11.1762,144.133,0,0.88,0.11,0,0,0,530.69,0,34.17,34.58,8.2,21.0,0.198,-0.806,0.3064,0.3579,25.153,12.3763,10.5948,2.0174,0.76653,1.01994,0.1156,11.0
1211.01,3.13,0.55,0.134,0.016,18.17,0.0,Y,1,50312495,2,4638613921481685248,31.17891,-73.126758,9.8135,133.335,0,0.98,0.12,0,0,0,112.04,0,34.36,34.69,4.2,8.9,0.487,-0.79,0.3454,0.3536,25.358,12.2674,11.9821,11.3356,4.87249,8.28772,0.675,29.0
1212.01,2.5,0.83,0.447,0.059,105.59,0.02,Y,1,389924075,2,4656943398818314752,87.87417,-70.991808,10.4016,190.986,0,1.07,0.14,0,0,0,466.08,0,34.64,34.97,6.9,14.6,0.174,-0.796,0.3674,0.3408,25.181,11.9163,12.848,4.6291,2.46658,5.88754,0.5287,10.0
1213.01,8.32,1.88,0.174,0.022,27.21,0.0,N,4,399144800,2,5238090956866934656,163.19883,-67.387472,10.6392,161.33,0,0.95,0.12,0,0,0,82.76,0,34.43,34.74,7.2,15.0,0.935,-0.793,0.3558,0.3232,25.614,11.2276,12.3618,16.9707,7.18619,14.1479,0.1032,67.0
1214.01,2.22,0.17,0.135,0.018,19.18,0.0,Y,1,451606970,2,6346866038808305152,285.0495,-84.448186,10.0329,107.048,0,0.9,0.12,0,0,0,92.89,0,34.13,34.54,4.7,12.0,0.745,-0.791,0.3459,0.328,25.357,11.3283,11.9465,10.496,3.51501,5.63998,0.7852,23.0
1215.01,0.88,0.99,0.019,0.002,1.21,0.0,Y,4,453260209,2,5203415177605909504,146.87583,-77.296817,10.42,34.6633,0,0.59470320556,0.0538516480713,0,1,0,129.35,0,32.94,33.4,4.1,11.7,0.499,-0.796,0.3456,0.3863,24.461,12.9025,11.5415,0.9353,0.38681,0.57229,0.9618,12.0
1216.01,0.86,0.54,0.047,0.006,4.55,0.0,Y,1,141527965,2,4648441970589471104,87.71484,-75.688564,11.546,99.5413,0,0.67,0.08,0,0,0,527.71,0,33.89,34.15,12.6,23.2,0.208,-0.796,0.3549,0.3476,24.448,11.8688,12.1208,0.9099,0.10293,0.11867,0.8839,3.0
1217.01,4.34,4.43,0.252,0.037,41.46,0.01,Y,3,248092710,2,6138548472705801856,193.26054,-44.099361,9.6517,463.223,0,1.24,0.18,0,0,0,56.67,0,35.48,35.86,4.0,9.7,0.951,-0.797,0.3656,0.3107,26.808,11.1414,13.1097,194.0903,142.79037,734.84113,0.3619,12.0
1218.01,2.11,0.36,0.111,0.014,13.77,0.0,Y,1,294781547,2,4655454831877302016,71.48412,-68.761806,10.3869,135.689,0,0.95,0.12,0,0,0,505.87,0,34.34,34.68,6.6,14.6,0.148,-0.804,0.3053,0.383,25.164,13.2817,10.5868,2.5385,1.14485,1.55563,0.7101,18.0
1219.01,1.92,0.11,0.035,0.006,1.91,0.0,Y,1,294981566,2,4662389864007673216,72.332535,-67.368744,10.1207,301.291,0,1.6,0.27,0,0,0,454.7,0,35.16,35.35,7.0,10.8,0.138,-0.79,0.3341,0.2997,25.269,10.5959,11.8097,9.3494,5.667,17.06203,0.3348,22.0
1220.01,6.57,6.89,0.367,0.063,70.36,0.0,M,3,319259194,2,4624368305235123328,71.650785,-78.561606,9.5298,273.698,0,1.33,0.23,0,0,0,298.84,0,34.98,35.42,3.2,8.7,0.172,-0.793,0.3821,0.3396,25.6,12.027,13.5328,16.2996,10.92918,40.54794,0.161,28.0
1221.01,3.21,0.22,0.399,0.051,91.68,0.0,Y,1,349095149,2,5282270089967734912,107.92104,-65.508856,10.0564,138.411,0,1.01,0.13,0,0,0,513.8,0,34.33,34.76,4.6,12.3,0.133,-0.802,0.3297,0.3595,25.169,12.4966,11.4606,2.89,1.34947,2.25606,0.7088,17.0
1222.01,2.37,1.14,0.096,0.012,10.19,0.0,Y,1,374997123,2,5477206900205304960,99.22479,-63.079383,10.3014,226.932,0,1.13,0.14,0,0,0,481.39,0,34.67,35.14,4.7,13.9,0.16,-0.793,0.3368,0.3434,25.189,12.0672,11.8358,6.0736,3.60777,8.62994,0.4175,17.0
1223.01,3.84,0.33,0.128,0.021,14.64,0.0,Y,1,382437043,2,5287922335649064704,117.214875,-63.720125,9.3109,237.7,0,1.3,0.21,0,0,0,528.85,0,35.12,35.36,4.8,8.4,0.101,-0.79,0.3767,0.3337,25.228,11.7987,13.3203,8.2012,5.31664,18.47941,0.3353,31.0
1224.01,2.23,0.19,0.037,0.002,4.18,0.0,Y,1,299798795,3,4620009665047355520,37.19784,-80.899106,11.556,37.3312,0,0.4,0.02,0,0,0,117.33,46,33.09,33.35,14.2,25.7,11.998,-1.242,0.1375,0.0051,40.668,0.162,4.5709,10.3486,0.26395,2.77792,0.9111,96.0
1225.01,3.16,0.28,0.112,0.014,13.9,0.0,Y,1,150428703,2,5284806938171432832,97.166295,-64.596433,11.7582,252.615,0,0.97,0.12,0,0,0,440.53,0,34.7,34.94,15.6,27.1,0.301,-0.796,0.3677,0.2928,25.181,10.2314,12.8465,4.6394,2.17786,5.64245,0.7012,17.0
1225.02,2.4,0.61,0.078,0.01,8.12,0.0,Y,1,150428703,2,5284806938171432832,97.166295,-64.596433,11.7582,252.615,0,0.97,0.12,0,0,0,440.53,0,34.7,34.94,15.6,27.1,0.301,-0.796,0.3677,0.2928,25.181,10.2314,12.8465,4.6394,2.17786,5.64245,0.7016,14.0
1226.01,2.3,3.09,0.049,0.006,3.93,0.0,Y,1,177115354,2,5268375458447445120,103.754835,-69.867131,11.5514,257.93,0,1.01,0.13,0,0,0,359.15,0,34.76,34.95,13.9,21.6,0.293,-0.794,0.344,0.3321,25.186,11.6079,12.024,5.7553,2.97211,6.45996,0.6936,17.0
1227.01,16.52,1.6,0.135,0.006,27.36,0.01,Y,3,360156606,2,5842480953772012928,186.76737,-72.45185,13.802,100.641,0,0.437175,0.02,0,1,0,61.86,0,33.62,34.01,52.9,128.0,7.397,-0.793,0.3757,0.3433,25.188,11.6743,12.778,5.9956,0.0472,0.05209,0.9231,0.0
1228.01,3.83,0.2,0.238,0.036,29.05,0.0,Y,2,300038935,2,5268547016621360768,107.84367,-68.833342,9.0963,272.217,0,2.13,0.32,0,0,0,507.88,0,35.08,35.48,2.7,7.0,0.087,-0.791,0.3617,0.2492,25.36,8.842,12.8314,10.6452,6.09193,25.86362,0.2526,30.0
1230.01,2.65,0.56,0.175,0.025,25.06,0.0,Y,2,287156968,2,5193620487508460416,118.12959,-83.825064,9.6245,143.138,0,1.14,0.16,0,0,0,135.02,0,34.39,34.94,3.2,11.4,0.487,-0.79,0.3589,0.3254,25.469,11.3699,12.5409,14.8373,7.50117,17.42871,0.4478,23.0
1231.01,3.71,0.17,0.127,0.005,24.25,0.0,Y,2,447061717,2,5357465071715078016,156.747255,-52.467872,10.2565,27.6227,0,0.462709,0.02,0,0,0,83.51,0,32.99,33.3,6.3,12.8,0.866,-0.795,0.3218,0.3587,24.555,11.9452,10.715,1.2061,0.52959,0.81984,0.9578,131.0
1232.01,10.76,0.55,0.117,0.014,14.25,0.0,Y,3,364395234,2,5289147737059634560,116.501415,-61.879794,11.7835,328.604,0,1.05,0.13,0,0,0,292.87,0,34.9,35.16,15.0,27.0,0.455,-0.79,0.2857,0.3293,25.321,11.5781,10.0469,10.2848,6.01693,11.77817,0.5229,56.0
1233.01,2.63,0.43,0.115,0.015,14.18,0.0,Y,1,260647166,2,6125644402384918784,186.57408,-51.363053,8.6522,64.5978,0,1.02,0.13,0,0,0,56.82,0,33.71,34.44,1.4,7.5,0.823,-0.79,0.3621,0.3397,25.452,11.6986,12.4709,14.2567,4.15115,6.31856,0.6656,54.0
1233.02,3.22,0.24,0.143,0.018,19.59,0.0,Y,1,260647166,2,6125644402384918784,186.57408,-51.363053,8.6522,64.5978,0,1.02,0.13,0,0,0,56.82,0,33.71,34.44,1.4,7.5,0.823,-0.79,0.3621,0.3397,25.452,11.6986,12.4709,14.2567,4.15115,6.31856,0.6652,64.0
1233.03,2.46,0.33,0.066,0.008,6.2,0.0,Y,1,260647166,2,6125644402384918784,186.57408,-51.363053,8.6522,64.5978,0,1.02,0.13,0,0,0,56.82,0,33.71,34.44,1.4,7.5,0.823,-0.79,0.3621,0.3397,25.452,11.6986,12.4709,14.2567,4.15115,6.31856,0.6643,65.0
1233.04,1.67,1.36,0.048,0.006,3.8,0.0,Y,1,260647166,2,6125644402384918784,186.57408,-51.363053,8.6522,64.5978,0,1.02,0.13,0,0,0,56.82,0,33.71,34.44,1.4,7.5,0.823,-0.79,0.3621,0.3397,25.452,11.6986,12.4709,14.2567,4.15115,6.31856,0.6647,46.0
1234.01,5.19,0.58,0.025,0.001,2.26,0.0,Y,3,90504905,2,2024066976804483072,290.572245,26.319494,13.7991,104.912,0,0.404369,0.02,0,1,0,40.75,0,33.89,34.13,89.2,156.7,12.946,-0.79,0.3696,0.3544,25.361,12.0949,12.6153,11.2785,1.13512,1.31952,0.9102,113.0
1235.01,3.14,0.82,0.038,0.001,3.44,0.0,Y,1,103633434,2,1070387905514406400,152.218245,69.276619,9.91924,39.6345,0,0.611578,0.02,0,0,0,102.62,0,33.35,33.77,5.2,13.4,0.688,-0.805,0.3263,0.357,25.159,12.0553,11.0178,2.3142,0.39864,0.43648,0.8728,154.0
1236.01,12.76,0.69,0.04,0.005,3.03,0.0,Y,5,120757718,2,2098964849867337856,286.04088,36.632536,11.0248,159.658,0,0.896,0.11,0,0,0,39.41,0,34.46,34.85,11.3,27.4,3.431,-0.791,0.3165,0.4024,25.981,14.0222,11.0283,42.9519,23.40951,36.84116,0.7466,222.0
1237.01,4.8,0.38,0.113,0.016,12.72,0.0,Y,5,120960812,2,2100451630105041152,286.638375,39.487903,10.2768,243.249,0,1.196,0.17,0,0,0,52.82,0,34.96,35.25,7.8,15.1,1.554,-0.79,0.3585,0.3087,26.123,10.8831,12.6356,66.9146,39.39791,120.84058,0.3962,36.0
1238.01,2.29,0.29,0.037,0.001,3.29,0.0,Y,2,153951307,2,1685195530290375168,201.382335,68.836067,11.2582,70.7145,0,0.606665,0.02,0,0,0,90.55,0,33.7,33.92,12.5,20.7,1.121,-0.8,0.3486,0.2859,25.174,9.6978,11.823,3.4615,0.17758,0.22954,0.8671,56.0
1238.02,1.28,3.47,0.014,0.0,0.76,0.0,Y,2,153951307,2,1685195530290375168,201.382335,68.836067,11.2582,70.7145,0,0.606665,0.02,0,0,0,90.55,0,33.7,33.92,12.5,20.7,1.121,-0.8,0.3486,0.2859,25.174,9.6978,11.823,3.4615,0.17758,0.22954,0.8666,6.0
1239.01,4.45,0.58,0.102,0.013,12.64,0.0,Y,2,154716798,2,1147099663553697280,158.01129,84.030378,10.7192,126.903,0,0.888,0.11,0,0,0,100.84,0,34.28,34.61,9.0,19.0,1.014,-0.79,0.3697,0.3195,25.353,11.0587,12.795,10.9686,3.96626,7.46721,0.7839,51.0
1240.01,14.81,1.18,0.029,0.004,1.72,0.0,Y,5,158170594,2,2105678089908733824,286.110285,43.680961,13.8046,1086.24,0,1.05,0.156524758425,0,0,0,76.35,0,35.83,36.09,74.3,134.0,6.132,-0.796,0.3181,0.3799,26.848,13.7096,11.4805,218.6891,183.54167,792.12162,0.4713,0.0
1241.01,9.18,7.98,0.056,0.007,4.78,0.0,Y,1,159107668,2,2126945668448657664,289.739745,44.647347,11.1634,546.522,0,1.05,0.13,0,0,0,73.34,0,35.44,35.78,10.6,23.0,1.468,-0.798,0.3664,0.3155,26.666,11.29,13.1081,129.6158,94.05299,452.17362,0.478,46.0
1242.01,1.68,0.98,0.009,0.001,0.38,0.0,Y,1,198212955,2,1624420987137541376,248.553285,60.195928,11.598,110.015,0,0.665,0.08,0,0,0,313.08,0,33.94,34.25,12.1,24.6,0.385,-0.794,0.3318,0.366,24.701,12.5344,11.365,1.8361,0.34877,0.38645,0.8746,56.0
1243.01,2.36,0.72,0.043,0.002,4.66,0.0,Y,2,219698776,2,1119059574424538496,135.73263,71.636417,11.1966,43.1865,0,0.488819,0.02,0,0,0,72.46,0,33.3,33.56,12.4,22.6,1.52,-0.805,0.3521,0.3312,25.157,11.1147,11.8163,2.2116,0.63042,0.94798,0.9449,77.0
1244.01,2.53,0.42,0.061,0.007,6.4,0.0,Y,1,219850915,2,1649087121757063040,256.279545,69.519092,11.0157,102.551,0,0.728,0.08,0,0,0,298.45,0,34.11,34.29,12.2,18.4,0.305,-0.806,0.3085,0.3878,25.155,13.2963,10.5795,2.0907,0.47694,0.47831,0.8733,41.0
1245.01,2.72,0.14,0.045,0.002,4.82,0.0,Y,1,229781583,2,2262315066153905280,283.535535,69.633533,12.1819,80.0982,0,0.521792,0.02,0,0,0,287.4,0,33.66,33.87,20.6,33.2,0.549,-0.795,0.3723,0.3007,24.484,10.1857,12.6085,0.9988,0.08599,0.11774,0.9613,49.0
1246.01,3.31,0.83,0.131,0.017,18.66,0.0,Y,1,230127302,2,1650110904522335744,251.11587,70.429992,11.1802,169.422,0,0.868,0.11,0,0,0,295.29,0,34.42,34.7,10.4,20.1,0.339,-0.797,0.3713,0.3069,25.18,10.6506,12.8844,4.4547,1.73847,3.64992,0.8012,26.0
1246.02,2.92,1.21,0.049,0.006,4.31,0.0,Y,1,230127302,2,1650110904522335744,251.11587,70.429992,11.1802,169.422,0,0.868,0.11,0,0,0,295.29,0,34.42,34.7,10.4,20.1,0.339,-0.797,0.3713,0.3069,25.18,10.6506,12.8844,4.4547,1.73847,3.64992,0.8017,36.0
1246.03,2.77,0.28,0.061,0.008,5.9,0.0,Y,1,230127302,2,1650110904522335744,251.11587,70.429992,11.1802,169.422,0,0.868,0.11,0,0,0,295.29,0,34.42,34.7,10.4,20.1,0.339,-0.797,0.3713,0.3069,25.18,10.6506,12.8844,4.4547,1.73847,3.64992,0.8008,30.0
1246.04,3.32,1.6,0.211,0.027,37.92,0.0,Y,2,230127302,2,1650110904522335744,251.11587,70.429992,11.1802,169.422,0,0.868,0.11,0,0,0,295.29,0,34.42,34.7,10.4,20.1,0.339,-0.797,0.3713,0.3069,25.18,10.6506,12.8844,4.4547,1.73847,3.64992,0.8021,20.0
1247.01,2.09,0.13,0.125,0.015,15.92,0.0,Y,2,232540264,2,1696831425624356480,227.86788,71.841297,8.4724,73.8713,0,1.02,0.12,0,0,0,191.22,0,34.21,34.51,2.9,5.7,0.191,-0.796,0.2795,0.3873,25.182,13.3657,9.6441,4.8405,1.76886,1.88018,0.6999,33.0
1248.01,6.75,0.38,0.05,0.006,4.36,0.0,Y,3,232612416,2,1438888501713397760,259.023585,63.105608,11.1153,168.735,0,0.891,0.11,0,0,0,313.66,0,34.44,34.74,10.6,20.9,0.327,-0.797,0.3711,0.336,25.181,11.6722,12.8937,4.5178,1.96923,3.98528,0.8004,94.0
1249.01,3.0,0.2,0.107,0.013,13.08,0.0,Y,1,232976128,2,1678371724905519744,200.56158,66.308533,10.2108,139.49,0,0.952,0.12,0,0,0,90.66,0,34.42,34.76,6.3,13.9,0.819,-0.793,0.3426,0.3932,25.596,13.6664,11.9098,16.0595,7.98852,13.19085,0.6581,29.0
1250.01,3.83,3.95,0.028,0.005,1.44,0.0,N,5,233059608,2,1439931598946548736,269.80737,64.142644,6.895,66.3631,0,1.38,0.23,0,0,0,300.37,0,35.36,35.79,11.6,30.9,0.482,-0.79,0.3574,0.3517,25.796,12.5864,12.7928,31.4657,24.0808,105.83022,0.0734,230.0
1251.01,9.95,0.04,0.068,0.011,5.96,0.0,M,3,233120979,3,2160710154407453056,273.529245,62.858244,10.6479,185.952,0,1.16,0.181124956867,0,0,0,301.61,10,34.59,34.96,7.9,18.5,1.256,-1.606,0.0157,0.3297,54.852,11.476,0.5911,635.7035,290.03896,87.18822,0.1632,148.0
1252.01,5.38,0.75,0.018,0.003,1.12,0.0,Y,3,233211762,3,1638976498160668416,266.68608,70.784503,12.0623,123.8346,0,0.67,0.11,0,0,0,245.96,23,34.05,34.32,19.1,35.3,2.505,-1.732,0.0076,0.5119,58.055,17.5573,0.2101,55.3567,16.37922,6.48256,0.8248,146.0
1253.01,3.86,0.22,0.055,0.007,4.68,0.0,Y,3,233684822,2,1632890460783011584,260.902875,64.862364,9.89947,185.23,0,1.0,0.13,0,0,0,297.54,0,34.64,35.08,4.4,12.5,0.237,-0.79,0.2702,0.3426,25.244,12.0181,9.4782,8.7387,5.01093,8.37135,0.6847,44.0
1254.01,9.24,2.08,0.019,0.002,1.02,0.0,Y,3,236714379,3,1642755240451485312,239.20146,65.888839,10.794,199.039,0,0.95,0.12,0,0,0,238.81,3,34.63,34.91,8.8,16.7,0.32,-1.3,0.0,0.0,43.337,0.0581,0.1867,50.0935,6.27132,26.89864,0.6123,189.0
1255.01,2.51,0.16,0.088,0.01,10.29,0.0,Y,1,237222864,2,2288221003213039488,296.24463,74.062858,9.1416,65.9501,0,0.86,0.1,0,0,0,299.83,0,33.95,34.26,3.5,7.3,0.152,-0.806,0.3138,0.337,25.151,11.546,10.7493,1.9717,0.36025,0.40743,0.8141,56.0
1256.01,4.09,8.41,0.01,0.002,1.03,0.0,N,5,274762761,2,2060325262521404160,301.34637,38.228325,13.5608,24.1,0,0.12784,0.02,0,1,0,37.42,0,32.46,32.77,50.9,105.4,9.7,-0.796,0.3295,0.3627,24.492,11.8849,10.7981,1.0091,0.6478,1.55672,0.1378,445.0
1257.01,14.33,0.66,0.067,0.011,5.45,0.0,Y,5,278348461,2,1810218734055374720,303.19542,18.104778,9.87463,249.325,0,1.336,0.22,0,0,0,19.18,0,35.08,35.38,6.6,13.1,3.688,-0.796,0.3092,0.3242,26.866,11.471,10.9409,229.0353,147.28758,382.82708,0.277,0.0
1258.01,3.67,0.19,0.097,0.013,10.26,0.0,Y,2,288132261,2,1715619914680155904,209.48433,79.583322,9.13619,154.944,0,1.157,0.16,0,0,0,126.66,0,34.6,34.96,2.9,6.7,0.324,-0.793,0.3226,0.3206,25.606,11.2066,11.2777,16.5731,8.41342,17.24029,0.4108,45.0
1259.01,12.45,0.89,0.041,0.005,3.48,0.0,Y,3,288735205,2,2294170838587572736,282.10017,79.256475,11.1534,118.106,0,0.751,0.09,0,0,0,234.83,0,34.19,34.43,12.5,21.7,0.455,-0.8,0.3474,0.3546,25.174,12.2077,11.9608,3.4295,1.01534,1.4079,0.8052,285.0
1260.01,2.4,2.2,0.036,0.004,3.13,0.0,Y,2,355867695,2,1053809778428567680,157.14408,65.854197,10.8116,73.5977,0,0.66,0.08,0,0,0,49.83,0,33.94,34.15,13.4,21.7,2.167,-0.79,0.3508,0.3257,25.28,11.1223,11.9814,9.5901,1.02032,1.23545,0.8524,67.0
1260.02,2.68,2.64,0.065,0.008,7.49,0.0,Y,2,355867695,2,1053809778428567680,157.14408,65.854197,10.8116,73.5977,0,0.66,0.08,0,0,0,49.83,0,33.94,34.15,13.4,21.7,2.167,-0.79,0.3508,0.3257,25.28,11.1223,11.9814,9.5901,1.02032,1.23545,0.8528,57.0
1261.01,3.42,1.24,0.138,0.017,18.06,0.0,Y,1,356311210,2,1417009251113227648,268.016085,53.7307,10.6965,199.964,0,1.071,0.13,0,0,0,199.94,0,34.66,35.01,8.3,18.7,0.479,-0.797,0.3534,0.3554,25.601,12.4435,12.3711,11.6466,6.55075,14.8441,0.5211,25.0
1262.01,2.32,1.09,-1.0,-1.0,0.0,0.0,Y,2,365938305,2,1690920790414859520,180.726495,74.061008,9.5966,93.2276,0,0.94,0.12,0,0,0,103.35,0,34.11,34.55,4.0,10.9,0.615,-0.79,0.3271,0.3699,25.278,12.7792,11.3004,9.5447,3.56979,4.89812,0.6821,0.0
1263.01,1.43,1.37,0.019,0.002,1.02,0.0,Y,3,406672232,2,1818973354862632192,309.353625,22.654367,8.5325,46.5539,0,0.86,0.1,0,0,0,20.19,0,33.87,34.36,3.4,10.6,2.932,-0.79,0.3747,0.3315,25.822,11.3913,12.8742,33.4562,8.03905,12.18568,0.7532,12.0
1264.01,7.8,0.52,0.036,0.004,2.74,0.0,Y,3,416195870,2,2142949231985222784,287.24208,57.344125,10.634,141.755,0,0.84,0.1,0,0,0,248.59,0,34.2,34.72,5.5,18.3,0.392,-0.794,0.3644,0.3311,25.185,11.497,12.6525,5.4708,2.31119,4.53908,0.7964,164.0
1265.01,17.12,0.97,0.037,0.006,2.2,0.0,Y,5,424865156,2,2129256395211984000,292.247205,47.969542,10.0274,341.079,0,1.347,0.22,0,0,0,70.4,0,35.28,35.62,6.4,14.3,1.083,-0.798,0.294,0.3321,26.574,11.8281,10.4739,100.8787,71.6467,201.22171,0.3055,0.0
1266.01,2.41,0.66,0.073,0.003,10.9,0.0,Y,1,467179528,2,1678074272650459008,197.99658,65.833697,11.0402,36.0118,0,0.431082,0.02,0,0,0,90.49,0,33.14,33.41,10.7,19.9,1.107,-0.795,0.3113,0.3346,24.598,11.1804,10.401,1.3623,0.49765,0.71713,0.9546,78.0
1266.02,1.67,1.68,0.105,0.005,18.8,0.0,Y,2,467179528,2,1678074272650459008,197.99658,65.833697,11.0402,36.0118,0,0.431082,0.02,0,0,0,90.49,0,33.14,33.41,10.7,19.9,1.107,-0.795,0.3113,0.3346,24.598,11.1804,10.401,1.3623,0.49765,0.71713,0.9542,40.0
1267.01,9.54,0.91,0.085,0.018,6.79,0.0,Y,5,158561566,2,-1,287.708835,47.33305,11.636,690.24,0,1.77897467544,0.372021504755,1,0,0,92.78,0,35.64,35.9,16.1,29.3,1.405,-0.798,0.3386,0.3395,26.663,12.1894,12.1549,128.5622,99.45558,436.90533,0.229,50.0
1268.01,9.09,0.54,0.076,0.01,8.16,0.0,Y,3,142394656,2,1675923005135391488,198.38859,62.305381,10.1495,109.557,0,0.87,0.11,0,0,0,70.55,0,34.33,34.62,8.0,15.5,1.153,-0.793,0.3494,0.3358,25.594,11.6247,12.0949,15.9424,6.0712,10.30927,0.7737,175.0
1269.01,2.38,0.76,0.051,0.007,4.25,0.0,Y,1,198241702,2,1635108588053258752,249.69663,64.559181,10.9897,172.138,0,0.969,0.13,0,0,0,306.59,0,34.42,34.77,8.6,19.3,0.313,-0.796,0.3906,0.339,25.182,11.7869,13.5807,4.8743,2.202,4.86806,0.699,25.0
1269.02,2.21,2.22,0.085,0.011,9.24,0.0,Y,1,198241702,2,1635108588053258752,249.69663,64.559181,10.9897,172.138,0,0.969,0.13,0,0,0,306.59,0,34.42,34.77,8.6,19.3,0.313,-0.796,0.3906,0.339,25.182,11.7869,13.5807,4.8743,2.202,4.86806,0.6994,17.0
1270.01,17.45,0.52,0.109,0.013,14.3,0.0,M,5,237200747,2,2289068176923197952,293.0325,74.891072,11.463,171.138,0,0.843,0.1,0,0,0,288.84,0,34.4,34.7,12.8,25.5,0.416,-0.797,0.3389,0.3629,25.181,12.5921,11.7585,4.5605,2.01955,3.31386,0.197,0.0
1271.01,12.88,0.7,0.067,0.009,6.13,0.0,Y,5,286923464,2,1560420854826284928,203.509965,53.728189,7.4556,92.2589,0,1.05,0.14,0,0,0,66.32,0,34.85,35.09,3.1,5.4,0.546,-0.79,0.3052,0.3451,25.898,12.1082,10.7092,39.5748,22.92903,45.55407,0.5047,334.0
1272.01,4.29,0.24,0.041,0.005,3.32,0.0,Y,3,417948359,2,1556242405699527424,199.196205,49.861058,11.0244,137.572,0,0.825,0.1,0,0,0,62.14,0,34.21,34.63,8.5,22.7,1.815,-0.792,0.2871,0.3383,25.637,11.7147,9.9406,18.2845,7.09102,9.44397,0.7701,74.0
1273.01,17.31,4.52,0.055,0.006,4.63,0.0,Y,3,445859771,2,1611685760565507840,214.120875,58.390253,10.418,177.118,0,1.015,0.12,0,0,0,62.71,0,34.64,34.97,8.0,17.0,1.433,-0.79,0.3478,0.3866,25.827,13.5178,12.1612,33.8265,19.56059,39.72383,0.6305,0.0
1274.01,9.15,0.68,0.128,0.015,19.32,0.0,Y,3,459969957,2,1635452975711399168,254.81616,65.747439,11.8994,178.141,0,0.747,0.09,0,0,0,294.48,0,34.38,34.65,16.6,30.8,0.483,-0.798,0.3287,0.3049,25.178,10.5653,11.3896,4.0844,1.49656,2.59572,0.8644,82.0
1275.01,4.29,0.41,0.098,0.013,11.32,0.01,Y,3,13499636,2,1848265890810513920,320.20191,28.055828,10.5954,138.591,0,0.969,0.13,0,0,0,17.3,0,34.47,34.69,10.3,17.2,5.097,-0.79,0.3102,0.3469,26.157,12.0332,10.7624,71.1634,30.15147,45.33633,0.5963,44.0
1276.01,2.34,0.28,0.038,0.004,6.26,0.0,N,5,43064903,2,2074506110651830784,302.66913,40.668628,12.5405,24.5209,0,0.180245,0.02,0,0,0,18.73,0,32.84,33.19,46.0,103.8,19.875,-0.797,0.3285,0.3176,25.179,10.5416,10.9045,4.3434,1.94145,3.67251,0.1361,173.0
1277.01,3.23,1.08,-1.0,-1.0,0.0,0.0,N,5,153949511,2,1057653808518093056,172.747785,66.796531,9.76775,100.772,0,0.976,0.12,0,0,0,74.44,0,34.12,34.64,4.1,13.6,1.004,-0.79,0.3584,0.3398,25.491,11.7702,12.416,15.5895,6.14087,10.84843,0.1036,0.0
1277.02,3.55,1.04,0.216,0.027,37.07,0.0,Y,2,153949511,2,1057653808518093056,172.747785,66.796531,9.76775,100.772,0,0.976,0.12,0,0,0,74.44,0,34.12,34.64,4.1,13.6,1.004,-0.79,0.3584,0.3398,25.491,11.7702,12.416,15.5895,6.14087,10.84843,0.6594,35.0
1278.01,9.28,19.49,0.095,0.003,14.48,0.0,Y,4,163539739,2,1867491607542113536,320.478465,35.648625,11.7819,75.5759,0,0.545569,0.02,0,0,0,18.3,0,33.78,34.01,21.0,35.7,8.193,-0.792,0.3286,0.3584,25.642,12.1908,11.1745,19.5639,0.16081,0.14857,0.9053,160.0
1279.01,2.77,0.23,0.087,0.012,9.61,0.0,Y,1,224297258,2,1574358783911530624,185.062875,56.201408,9.99454,107.055,0,0.959,0.13,0,0,0,65.81,0,34.07,34.57,4.0,12.6,1.08,-0.79,0.3817,0.3247,25.491,11.2262,13.1963,15.5973,5.4126,10.14421,0.659,38.0
1280.01,3.19,0.59,0.08,0.01,9.69,0.0,Y,2,230017324,2,2240116441786134912,291.46533,61.776153,10.6355,92.4381,0,0.74,0.09,0,1,0,291.38,0,33.77,34.17,4.8,12.1,0.238,-0.794,0.3112,0.3562,24.675,12.173,10.6341,1.7058,0.22204,0.22099,0.8755,56.0
1281.01,2.47,0.15,0.071,0.01,6.39,0.0,Y,2,232971294,2,1687807458817203584,199.442625,71.72105,9.6635,178.259,0,1.19,0.17,0,0,0,124.83,0,34.68,35.08,4.3,10.7,0.51,-0.791,0.3465,0.3199,25.659,11.2228,12.1538,20.8876,11.46062,28.55072,0.4091,28.0
1282.01,16.74,0.77,0.021,0.003,0.97,0.0,Y,5,236445129,2,1864885215233116032,314.26854,31.661019,11.4373,444.586,0,1.3,0.21,0,0,0,18.23,0,35.4,35.62,18.8,31.3,7.808,-0.794,0.3683,0.3,27.016,10.6856,13.1171,371.8484,250.40155,1096.85531,0.2646,0.0
1283.01,11.21,0.53,0.09,0.012,10.34,0.0,Y,5,266593143,2,1849786481031300608,324.535965,30.488189,9.7525,92.3831,0,0.92,0.12,0,0,0,18.22,0,34.08,34.52,4.3,12.0,3.615,-0.79,0.3538,0.3019,25.992,10.4226,12.2139,49.47,15.00811,26.09636,0.6132,213.0
1284.01,2.56,0.83,0.019,0.001,1.28,0.0,N,5,267561446,2,2184173393247421184,311.51367,56.86715,12.5313,110.246,0,0.554506,0.02,0,0,0,45.01,0,33.92,34.16,27.3,47.0,4.397,-0.791,0.2883,0.3683,25.361,12.5814,9.8496,10.6196,1.34748,1.19019,0.1263,51.0
1285.01,1.87,1.82,0.018,0.001,1.23,0.0,N,5,274662200,2,2164365897458715392,316.867245,46.865372,10.9313,41.9934,0,0.527126,0.02,0,0,0,38.21,0,33.44,33.7,14.3,25.7,3.078,-0.795,0.3356,0.3273,25.185,11.0299,11.3088,5.4059,1.09391,1.41027,0.1285,90.0
1286.01,4.54,3.11,0.016,0.003,0.62,0.0,M,5,277507814,2,2193728870846417280,310.95363,59.576628,10.1653,278.771,0,1.372,0.25,0,0,0,45.06,0,35.08,35.45,6.9,16.5,1.838,-0.798,0.3448,0.3572,26.62,12.6628,12.2216,113.8595,79.31122,246.10907,0.157,81.0
1287.01,2.52,0.89,0.09,0.012,9.6,0.0,Y,2,352764091,2,2243601962363799680,308.747625,63.474939,8.593,92.7225,0,1.07,0.14,0,0,0,101.55,0,34.31,34.77,2.5,7.2,0.434,-0.791,0.3367,0.3763,25.479,13.0826,11.7061,14.5355,7.07601,11.86847,0.518,45.0
1288.01,4.72,0.32,0.04,0.007,2.7,0.0,Y,2,365733349,2,2245652826430109184,313.167045,65.608783,9.93119,114.865,0,1.181,0.2,0,0,0,101.09,0,34.33,34.62,6.0,11.6,0.672,-0.79,0.353,0.3157,25.356,10.9285,12.221,11.0603,4.01251,7.24719,0.4491,122.0
1289.01,2.2,1.47,0.01,0.001,0.58,0.0,N,5,408203470,2,1863785772330112768,307.210965,33.413958,12.9984,89.21544,0,0.375832,0.02,0,0,0,37.27,0,33.74,34.17,43.2,115.8,10.986,-0.79,0.3539,0.3391,25.424,11.5864,12.0914,13.0875,1.62677,1.94436,0.1245,76.0
1290.01,2.42,3.05,0.062,0.008,5.4,0.0,Y,5,417676622,2,2129550445852902656,291.032295,49.040214,9.50898,144.166,0,1.064,0.13,0,0,0,67.44,0,34.56,34.93,4.3,10.1,0.895,-0.79,0.3594,0.3465,25.773,12.1047,12.5548,29.1587,15.27563,33.79692,0.51,33.0
1291.01,4.53,0.29,0.077,0.012,7.16,0.0,Y,3,198186769,2,1628902566468951296,245.818005,62.925122,10.8722,428.123,0,1.2,0.18,0,0,0,27.24,0,35.21,35.6,7.6,18.6,3.397,-0.796,0.3531,0.3402,26.886,12.1113,12.57,244.6522,174.79341,653.79759,0.3539,23.0
1292.01,18.25,6.57,0.025,0.003,1.44,0.0,N,5,199688472,2,1430732122595894400,253.14033,57.97415,9.84566,190.403,0,1.038,0.13,0,0,0,297.81,0,34.15,35.35,1.3,20.8,0.36,-0.79,0.3466,0.297,25.456,10.5006,12.2511,14.2803,8.60847,27.65704,0.104,0.0
1294.01,9.3,0.5,0.049,0.006,3.92,0.0,Y,3,219015370,2,1695343683312903168,223.09263,70.476558,10.9458,332.648,0,1.02,0.13,0,0,0,27.23,0,34.93,35.36,7.1,19.1,3.532,-0.797,0.3469,0.33,26.74,11.6674,12.265,158.2118,101.91367,310.5673,0.5674,75.0
1295.01,14.93,0.68,0.047,0.007,3.2,0.0,Y,3,219852584,2,1636690613486307840,256.672215,67.871503,10.7973,388.227,0,1.32,0.21,0,0,0,120.29,0,35.16,35.55,7.8,19.2,0.817,-0.79,0.3327,0.3297,26.002,11.7203,11.8273,50.585,34.98907,115.25823,0.3175,0.0
1296.01,14.41,0.79,0.048,0.006,3.94,0.0,Y,3,219854185,2,1650851223740149504,256.77063,70.238481,10.8041,323.265,0,0.963,0.12,0,0,0,120.82,0,35.09,35.33,9.5,16.8,0.739,-0.79,0.3221,0.3221,25.832,11.3815,11.3814,33.9132,21.26843,57.04098,0.6301,0.0
1298.01,9.78,0.53,0.054,0.006,4.54,0.0,Y,3,237104103,2,1647136729864424576,241.32291,70.190039,10.9585,319.036,0,1.02,0.12,0,0,0,120.58,0,35.15,35.28,12.8,17.6,0.761,-0.79,0.3603,0.3844,25.789,13.5616,12.7115,30.9543,20.98442,58.56315,0.6332,80.0
1300.01,17.56,0.73,0.045,0.008,2.87,0.0,Y,5,293687315,2,1612165353793791488,216.52383,59.444272,9.823,321.376,0,1.48,0.26,0,0,0,16.95,0,34.98,35.7,3.0,16.0,5.085,-0.793,0.3662,0.3805,27.087,13.5849,13.0723,478.9503,370.9584,1529.12005,0.2592,0.0
1301.01,2.49,0.68,0.06,0.007,6.1,0.0,Y,1,356867115,2,2266490873877571712,275.86254,71.581747,10.5216,90.8693,0,0.77,0.09,0,0,0,296.17,0,34.03,34.34,8.1,16.6,0.283,-0.805,0.3753,0.3548,25.16,12.1833,12.8878,2.3074,0.55958,0.78806,0.8119,49.0
1305.01,-99.0,-99.0,0.117,0.016,7.85,0.0,N,5,232679662,2,2147058691053548672,282.47454,55.266389,10.3018,875.061,0,3.47650354034,0.486364443177,0,1,0,27.24,0,36.05,36.55,7.5,23.5,4.057,-0.792,0.3163,0.3866,27.491,14.1294,11.5622,1361.7132,1221.00763,7363.04137,0.0071,0.0
1306.01,21.48,1.49,0.095,0.022,7.69,0.0,N,5,233735068,2,2159552785276863104,277.47687,61.0495,10.0194,364.477,0,1.95116051099,0.452769256907,0,0,0,310.65,0,35.21,35.68,4.8,14.1,0.243,-0.791,0.2891,0.3773,25.717,13.4635,10.3166,24.9912,19.18546,51.48807,0.0356,0.0
1307.01,-99.0,-99.0,0.049,0.011,2.53,0.0,Y,3,236815160,2,2155491910878597376,283.637505,59.763194,10.7967,669.0,0,2.38434447107,0.520903825963,0,0,0,27.24,0,35.75,36.04,10.1,19.4,3.459,-0.793,0.3587,0.2959,27.118,10.6656,12.9274,539.5621,405.18468,2369.67675,0.2143,0.0
1309.01,-99.0,-99.0,0.033,0.005,1.5,0.0,N,5,287190564,2,2136953938678243200,292.50516,54.108503,10.6229,686.879,0,2.21,0.31,0,0,0,21.63,0,35.84,36.06,10.1,16.5,4.097,-0.792,0.2766,0.3484,27.226,12.5636,9.9757,711.0947,574.8853,1930.13967,0.0187,0.0
1311.01,-99.0,-99.0,0.083,0.013,6.14,0.0,M,5,378159598,2,2077454897738122752,294.722745,41.565156,10.5819,556.813,0,1.99,0.31,0,0,0,27.24,0,35.63,35.88,9.3,16.3,3.075,-0.794,0.3236,0.3313,27.04,11.8863,11.6094,405.2897,308.69384,1239.31428,0.1423,0.0
1330.01,-99.0,-99.0,-1.0,-1.0,1.75,0.0,Y,3,357457104,2,2163465736706055936,315.540915,45.775742,9.521,-1.0,1,-1.0,0.340587727319,0,0,0,38.04,0,0.74,1.01,10.2,19.2,0.683,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,0.2028,0.0
1337.01,20.55,0.78,0.058,0.008,3.34,0.0,Y,3,160708862,2,6003809889735481856,227.27034,-42.704967,9.8787,427.678,0,2.38,0.33,0,0,0,24.38,0,35.37,35.95,4.5,17.1,3.546,-0.793,0.3091,0.3868,27.105,13.9057,11.1104,513.3553,422.96059,1542.86861,0.2308,0.0
1338.01,18.0,2.62,0.411,0.048,95.2,0.0,Y,3,260128333,2,5494443978353833088,92.13309,-59.540986,11.4881,399.017,0,1.02,0.12,0,0,0,416.12,0,35.06,35.45,11.1,27.0,0.311,-0.79,0.3758,0.3196,25.385,11.3309,13.3208,12.2365,8.02737,30.66898,0.6701,0.0
1339.01,3.23,0.31,0.083,0.01,8.88,0.0,Y,1,269701147,2,2248126315275354496,302.02563,66.8503,8.2929,53.6089,0,0.95,0.12,0,0,0,196.39,0,34.06,34.26,3.2,5.1,0.167,-0.802,0.3469,0.3386,25.17,11.6001,11.8849,2.994,0.54934,0.69108,0.7243,95.0
1339.02,3.03,0.25,0.18,0.023,28.58,0.0,Y,1,269701147,2,2248126315275354496,302.02563,66.8503,8.2929,53.6089,0,0.95,0.12,0,0,0,196.39,0,34.06,34.26,3.2,5.1,0.167,-0.802,0.3469,0.3386,25.17,11.6001,11.8849,2.994,0.54934,0.69108,0.7248,60.0
1339.03,3.02,0.27,0.219,0.028,38.35,0.0,Y,1,269701147,2,2248126315275354496,302.02563,66.8503,8.2929,53.6089,0,0.95,0.12,0,0,0,196.39,0,34.06,34.26,3.2,5.1,0.167,-0.802,0.3469,0.3386,25.17,11.6001,11.8849,2.994,0.54934,0.69108,0.7252,54.0
1340.01,5.37,0.92,0.084,0.011,8.59,0.0,N,5,233681149,2,1632921792567841664,260.364795,65.012281,10.8037,208.687,0,1.081,0.14,0,0,0,274.79,0,34.76,34.94,10.7,16.4,0.324,-0.791,0.3419,0.3183,25.209,11.1212,11.9468,7.3584,3.66365,8.0654,0.0889,51.0
1341.01,19.62,5.38,0.076,0.013,6.45,0.0,M,5,233390838,2,2236532858514382336,301.55925,59.490769,9.53591,236.568,0,1.407,0.24,0,0,0,59.04,0,34.96,35.48,4.1,13.4,1.249,-0.798,0.3125,0.3931,26.54,13.9473,11.0864,92.3455,68.15621,175.49207,0.1578,0.0
1345.01,16.93,-99.0,0.113,0.032,8.47,0.0,Y,3,160487753,2,1703515975285126656,238.03179,74.406742,10.8049,788.93,0,2.67073143827,0.755910047559,0,0,0,27.24,0,35.78,36.13,7.7,17.3,3.205,-0.792,0.121,0.3774,27.159,13.6337,4.3732,633.253,533.75353,513.2935,0.2134,0.0
1346.01,2.28,1.01,0.057,0.007,5.5,0.0,Y,2,219852882,2,1636979235288735744,256.62267,68.843303,10.7261,115.45,0,0.819,0.1,0,0,0,318.75,0,34.41,34.64,14.6,24.9,0.376,-0.799,0.332,0.3771,25.176,13.0627,11.5001,3.7145,1.58365,2.34415,0.8039,36.0
1346.02,2.12,1.73,0.027,0.003,1.76,0.0,Y,2,219852882,2,1636979235288735744,256.62267,68.843303,10.7261,115.45,0,0.819,0.1,0,0,0,318.75,0,34.41,34.64,14.6,24.9,0.376,-0.799,0.332,0.3771,25.176,13.0627,11.5001,3.7145,1.58365,2.34415,0.8035,48.0
1347.01,1.88,0.88,0.017,0.002,0.85,0.0,Y,2,229747848,2,2265406171296388992,280.32666,70.290053,10.7157,147.476,0,0.945,0.12,0,0,0,296.31,0,34.42,34.71,9.2,17.7,0.304,-0.797,0.3301,0.3331,25.181,11.5627,11.4588,4.5206,1.89832,3.23451,0.7025,37.0
1347.02,1.78,2.08,0.055,0.007,4.84,0.0,Y,2,229747848,2,2265406171296388992,280.32666,70.290053,10.7157,147.476,0,0.945,0.12,0,0,0,296.31,0,34.42,34.71,9.2,17.7,0.304,-0.797,0.3301,0.3331,25.181,11.5627,11.4588,4.5206,1.89832,3.23451,0.703,19.0
1348.01,1.84,0.17,0.029,0.003,2.14,0.0,N,5,229770036,2,2265486263846627968,282.17337,70.840192,10.6666,101.713,0,0.706,0.08,0,0,0,293.17,0,34.08,34.39,8.3,17.2,0.312,-0.803,0.2703,0.3343,25.164,11.497,9.2971,2.5545,0.6625,0.70192,0.1192,39.0
1349.01,2.75,0.37,0.108,0.013,12.72,0.0,M,5,272635712,2,1645618373025648512,231.16212,67.46475,9.34822,130.242,0,1.028,0.12,0,0,0,171.33,0,34.34,34.81,2.8,8.1,0.294,-0.79,0.3608,0.3582,25.265,12.4685,12.5582,9.2613,4.513,8.88929,0.1912,30.0
1363.01,12.99,0.76,0.092,0.012,9.69,0.0,N,5,230017325,2,2240116441786135680,291.469125,61.776069,10.3843,615.12,0,1.11,0.15,0,1,0,27.23,0,35.51,35.76,4.7,8.4,1.79,-0.795,0.2656,0.3832,26.977,13.7048,9.4971,326.6353,257.52322,631.6172,0.08,45.0
1364.01,10.78,0.45,0.039,0.005,1.78,0.0,Y,3,26880783,2,2136860304095508352,293.44359,53.464528,9.2118,595.288,0,2.45,0.32,0,0,0,26.09,0,35.66,36.19,2.4,8.2,1.841,-0.792,0.2141,0.3961,27.227,14.3364,7.7488,733.0892,633.63868,1424.98411,0.2125,113.0
1366.01,27.02,5.39,0.075,0.01,7.43,0.0,M,5,120602501,2,1909086338574083328,337.68684,40.003764,8.48216,118.59,0,1.02,0.13,0,0,0,19.87,0,34.64,34.97,3.0,6.4,2.014,-0.798,0.3628,0.3519,26.604,12.3054,12.6888,108.4648,59.03827,135.45741,0.1863,0.0
1370.01,11.25,0.45,0.077,0.012,5.26,0.0,N,5,155114483,2,1935151876617686400,345.748455,44.564847,9.25068,275.493,0,2.189,0.33,0,0,0,18.33,0,35.27,35.73,4.9,13.7,4.168,-0.793,0.3934,0.321,27.072,11.4703,14.055,453.1361,326.99682,1718.33476,0.028,168.0
1383.01,6.71,0.3,0.028,0.004,1.54,0.0,N,5,313506357,2,1941338416230703872,347.75754,45.933689,9.5621,178.003,0,1.215,0.18,0,1,0,17.94,0,34.81,35.18,5.3,12.3,3.793,-0.797,0.3201,0.3906,26.779,13.7411,11.2604,176.741,115.58533,244.98487,0.0618,157.0
1385.01,-99.0,-99.0,0.078,0.017,4.52,0.0,N,5,329864959,2,-2,333.24504,53.984519,8.437,324.346,0,3.10319779802,0.68399980368,0,0,0,40.42,0,35.51,35.99,2.8,8.6,1.228,-0.795,0.233,0.409,26.988,14.7189,8.3851,339.5581,287.43157,647.97513,0.0138,0.0
1400.01,11.84,4.41,0.063,0.008,5.49,0.0,N,5,258801269,2,2254612639308455296,287.02509,66.290697,10.938,370.791,0,1.11,0.14,0,0,0,27.23,0,35.06,35.44,7.7,18.2,3.298,-0.797,0.3543,0.3248,26.79,11.5099,12.555,183.006,120.6622,409.37261,0.0814,81.0
1401.01,23.06,0.13,0.085,0.016,7.38,0.0,M,5,259126549,2,2261666762314504064,291.41184,69.112981,10.9828,383.166,0,1.49005185627,0.281826064842,0,0,0,116.56,0,35.28,35.43,12.4,17.4,0.766,-0.792,0.3688,0.3269,25.983,11.5826,13.0656,42.2943,27.88001,100.14336,0.1596,0.0
1402.01,6.69,0.46,0.013,0.002,0.44,0.0,N,5,259129875,2,2261033413553168896,291.880245,68.014694,10.5896,576.745,0,1.58,0.27,0,0,0,27.0,0,35.47,35.89,5.9,15.6,2.944,-0.794,0.2726,0.3234,27.045,11.6058,9.7852,412.6253,311.61063,938.98799,0.0396,84.0
1404.01,3.26,0.45,0.075,0.01,6.87,0.0,Y,2,352239069,2,2238641309498813696,292.196085,58.614764,10.9425,247.074,0,1.174,0.16,0,0,0,108.79,0,34.9,35.12,12.2,20.0,0.964,-0.79,0.372,0.3287,25.718,11.5443,13.0647,25.7042,14.69265,41.38407,0.4068,28.0
1405.01,-99.0,-99.0,0.103,0.017,12.64,0.0,N,5,387834907,2,2271546325263538944,315.66912,70.0803,8.4239,-1.0,1,0.9,0.15,0,0,0,57.28,0,0.17,0.54,2.7,6.6,0.683,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,0.1209,0.0
1406.01,9.44,0.46,0.104,0.017,10.57,0.0,Y,3,231736113,2,4797030079342886784,82.127955,-48.409067,11.4266,414.23,0,1.34,0.22,0,0,0,68.7,0,35.18,35.38,12.7,20.2,1.484,-0.79,0.366,0.3209,26.111,11.3529,12.948,65.11,41.62298,143.18867,0.3139,56.0
1407.01,1.9,0.25,0.095,0.013,9.98,0.0,Y,1,69747919,2,2594479109451475456,336.57612,-18.011664,7.7275,80.8994,0,1.16,0.16,0,0,0,44.16,0,34.52,34.67,2.4,3.4,0.563,-0.79,0.3659,0.3259,25.737,11.2973,12.6864,27.4406,10.84198,20.81636,0.4411,37.0
1408.01,11.65,3.87,0.059,0.017,4.42,0.0,Y,3,364186197,2,2275130045974715904,313.51104,72.580644,8.82374,139.484,0,1.375,0.41,0,0,0,129.02,0,34.51,35.11,2.2,8.8,0.413,-0.791,0.3444,0.3048,25.663,10.7031,12.0908,21.2087,11.47816,29.93143,0.4291,250.0
1409.01,6.0,0.06,0.059,0.01,4.72,0.0,M,5,115771549,2,1903064893205691392,339.81591,33.889458,8.3764,83.2324,0,1.23807888959,0.218597950578,0,0,0,19.87,0,34.43,34.55,3.4,4.5,1.573,-0.79,0.3408,0.2985,25.994,10.313,11.7756,49.6324,15.62342,26.78996,0.1725,207.0
1410.01,2.94,0.22,0.02,0.003,1.22,0.0,Y,1,199444169,2,1958584565350234752,334.88283,42.560314,10.1917,72.7512,0,0.71,0.09,0,0,0,19.66,0,33.96,34.27,7.9,16.1,4.399,-0.79,0.3838,0.3654,25.777,12.5236,13.1537,29.8266,6.06174,8.03829,0.8328,123.0
1411.01,1.34,0.68,0.022,0.003,1.45,0.0,Y,1,116483514,2,1401760747118886016,232.94604,47.05555,9.1043,32.4778,0,0.65,0.08,0,0,0,67.97,0,33.09,33.67,2.0,7.6,0.676,-0.802,0.3241,0.3759,25.168,12.6573,10.9122,2.9184,0.72514,0.81493,0.8951,14.0
1412.01,6.82,11.28,0.048,0.006,4.73,0.0,M,5,116483734,2,1401878119985268480,233.06583,47.860747,11.0997,81.0643,0,0.66,0.08,0,0,0,67.22,1,33.83,34.11,11.1,21.0,1.607,-0.792,0.3399,0.2933,25.196,10.0045,11.593,6.5607,0.46972,0.58979,0.1988,187.0
1413.01,3.72,8.67,0.064,0.008,6.12,0.0,Y,2,119700084,2,1955152817761295744,333.25317,37.627575,10.1188,115.417,0,0.945,0.12,0,0,0,19.3,0,34.23,34.57,5.5,12.0,3.433,-0.79,0.333,0.3491,26.009,12.0687,11.5126,51.4715,18.91967,28.21594,0.6114,61.0
1414.01,18.76,0.86,0.048,0.008,3.02,0.0,M,3,125442121,2,1914027887425281280,351.579705,38.552939,11.029,460.951,0,1.59,0.27,0,0,0,19.26,0,35.36,35.72,10.8,24.8,5.898,-0.794,0.3573,0.3192,27.053,11.4006,12.761,423.2067,303.64683,1318.70276,0.1498,0.0
1415.01,4.78,0.49,0.126,0.019,14.42,0.0,Y,1,148782377,2,1493016325278025088,219.037035,42.378458,8.39816,112.152,0,1.276,0.19,0,0,0,40.07,0,34.67,34.85,3.3,5.0,0.826,-0.792,0.3407,0.3388,25.984,11.8072,11.8732,41.9363,20.32851,39.75608,0.426,79.0
1416.01,1.77,1.61,0.019,0.002,1.07,0.0,Y,1,158025009,2,1491634483976350720,216.923505,41.952986,9.0739,55.0135,0,0.81,0.1,0,0,0,40.06,0,33.79,34.04,3.4,6.1,0.971,-0.79,0.3741,0.3051,25.279,10.3843,12.7351,9.5744,0.26527,0.33566,0.7884,95.0
1417.01,19.73,0.99,0.048,0.008,3.07,0.0,Y,3,164173105,2,1905671319879758464,335.825295,35.034919,8.51017,151.528,0,1.599,0.27,0,0,0,19.87,0,34.76,35.3,2.4,8.5,2.477,-0.797,0.3549,0.3097,26.817,10.9333,12.5268,198.0548,119.686,374.89059,0.2815,0.0
1418.01,1.52,0.24,0.019,0.003,0.68,0.0,N,5,224600500,2,1436764902379398144,254.958585,58.462633,6.76754,161.067,0,2.106,0.31,1,0,0,319.97,0,35.43,35.81,2.1,4.9,0.106,-0.79,0.334,0.344,25.785,12.3175,11.9617,30.6948,23.37526,92.8043,0.0351,53.0
1419.01,9.65,0.55,0.038,0.005,2.9,0.0,Y,5,311035838,2,1510191594552968832,206.094,48.028564,10.7164,134.554,0,0.89,0.11,0,0,0,41.53,0,34.29,34.61,8.1,17.2,2.155,-0.79,0.3396,0.3723,25.72,12.8849,11.7534,26.3611,10.73435,16.11225,0.7568,216.0
1420.01,12.09,0.7,0.07,0.009,6.96,0.0,Y,3,321857016,2,2221164434736927360,322.941795,66.349006,11.2287,201.918,0,0.935,0.12,0,0,0,45.51,0,34.57,34.85,11.0,21.0,2.251,-0.795,0.3625,0.3265,26.035,11.3788,12.6326,37.5917,17.75084,38.82779,0.6265,121.0
1421.01,23.12,0.2,0.036,0.005,2.89,0.0,M,5,329277372,2,2198654442419495808,332.630415,57.282436,10.5998,74.2281,0,0.773288957511,0.098488578018,0,1,0,42.08,0,33.89,34.21,9.7,20.0,2.381,-0.79,0.3592,0.3761,25.392,12.8659,12.2868,12.4373,2.06803,2.35887,0.1965,0.0
1422.01,3.09,0.21,0.111,0.014,13.0,0.0,Y,1,333473672,2,1920333449169516288,354.24084,39.639281,10.1308,155.141,0,1.076,0.14,0,0,0,37.5,0,34.57,34.92,6.8,15.1,2.168,-0.79,0.3252,0.3472,26.007,12.1244,11.3547,51.2054,26.66467,50.7632,0.4971,32.0
1423.01,6.41,7.74,0.036,0.004,2.76,0.0,Y,3,346418409,2,1928635273060384768,344.60967,39.658711,10.9243,112.383,0,0.827,0.1,0,0,0,18.88,0,34.21,34.39,11.9,17.8,4.715,-0.795,0.3357,0.3153,26.046,10.8426,11.5461,39.2116,9.66866,13.79788,0.7492,162.0
1424.01,4.01,3.34,0.05,0.006,4.9,0.0,Y,2,418959198,2,1915640389946957312,344.907255,36.517667,10.5152,86.8203,0,0.71,0.08,0,0,0,19.26,0,33.78,34.29,5.1,16.1,4.351,-0.79,0.364,0.3492,25.788,11.9734,12.4822,30.9291,6.43253,8.51047,0.8319,88.0
1425.01,18.64,2.19,0.021,0.003,1.03,0.0,M,3,350132371,3,2223379435271205248,329.091375,68.998033,9.25755,153.904,0,1.1,0.15,0,0,0,85.54,1,34.87,35.24,6.2,14.5,1.001,-0.791,0.2766,0.0407,25.976,1.6969,9.9803,44.3525,22.83891,122.68311,0.1783,0.0
1428.01,12.94,1.9,0.106,0.016,11.36,0.0,N,5,377304435,2,2141185340456739072,287.05017,55.303692,10.8475,504.976,0,1.24,0.19,0,0,0,27.13,0,35.53,35.76,11.3,19.2,3.461,-0.795,0.334,0.3283,26.977,11.7401,11.943,326.6353,240.28769,937.70013,0.0578,60.0
1429.01,4.84,7.96,0.015,0.002,0.64,0.0,N,5,138968089,3,2076665787685472768,295.10109,40.986722,11.6459,435.255,0,1.06,0.14,0,0,0,40.16,1,35.27,35.49,17.6,29.0,26.856,-0.79,0.2894,0.2748,27.329,9.8146,10.2748,1075.3623,711.98776,1861.75074,0.0783,50.0
1430.01,1.69,0.12,0.071,0.008,7.43,0.0,Y,2,293954617,2,2089570519439964416,300.615465,53.377442,8.3879,41.1706,0,0.85,0.1,0,0,0,69.3,0,33.74,34.1,2.9,6.5,0.589,-0.793,0.3329,0.3282,25.191,11.1911,11.3509,6.2587,0.45552,0.49857,0.7946,60.0
1431.01,16.59,0.89,0.045,0.008,2.65,0.0,Y,3,375506058,2,2188906825165621120,316.203705,55.588022,7.79824,148.925,0,1.758,0.3,0,0,0,45.53,0,34.99,35.37,2.3,5.4,0.776,-0.798,0.3774,0.3503,26.565,12.3904,13.3484,98.3781,65.79621,225.16115,0.2459,0.0
1432.01,2.18,0.18,0.065,0.009,6.11,0.0,Y,1,256783784,2,1949538745751215232,329.401785,36.321403,9.4653,95.1757,0,0.99,0.13,0,0,0,37.06,0,34.23,34.53,4.4,8.9,1.374,-0.791,0.332,0.3426,25.718,11.8302,11.4638,25.2061,8.6131,12.59134,0.6421,36.0
1433.01,19.74,2.76,0.082,0.003,12.44,0.0,M,3,13684720,3,2057288892412649472,305.538255,36.064783,12.4647,67.9631,0,0.47,0.02,0,1,0,37.76,4,33.66,33.94,37.2,71.2,21.918,-0.913,0.1741,0.6127,29.901,20.9758,5.7245,27.0689,7.68029,15.17044,0.1996,0.0
1434.01,2.03,0.94,0.185,0.026,29.89,0.0,Y,2,138588540,2,1056698985748238720,176.38059,65.541314,8.0621,37.7873,0,0.94,0.13,0,0,0,74.44,0,33.83,34.08,3.1,5.5,0.488,-0.794,0.3222,0.3137,25.185,10.6924,10.981,5.6332,0.31634,0.34447,0.7234,49.0
1435.01,1.16,2.36,0.015,0.002,0.69,0.0,Y,2,153976959,2,1684522599109738368,203.537955,67.621231,9.9802,92.8659,0,0.87,0.11,0,0,0,46.05,0,34.13,34.46,5.9,12.5,1.551,-0.792,0.3196,0.3798,25.632,13.0869,11.0121,17.9753,5.95314,7.24059,0.771,6.0
1436.01,1.72,1.89,0.017,0.002,0.87,0.0,Y,2,154383539,2,1608884685974411776,215.60217,55.334258,11.0906,131.601,0,0.832,0.1,0,0,0,85.95,0,34.21,34.53,9.8,20.6,1.169,-0.791,0.3538,0.3522,25.363,12.1609,12.2165,11.1374,3.89093,6.01383,0.783,40.0
1437.01,1.63,0.1,0.145,0.019,18.84,0.0,Y,2,198356533,2,1433416717674304640,256.138755,56.84255,8.69378,103.297,0,1.144,0.15,0,0,0,319.95,0,34.43,34.77,3.0,6.5,0.132,-0.796,0.3638,0.3231,25.181,11.2347,12.6505,4.6804,2.04111,4.24101,0.454,19.0
1438.01,5.04,1.84,0.056,0.007,5.14,0.0,Y,2,229650439,2,2268101727131230464,280.923795,74.937833,10.3237,110.513,0,0.9,0.11,0,0,0,296.6,0,34.27,34.52,8.0,14.1,0.254,-0.801,0.3309,0.356,25.172,12.2888,11.421,3.206,1.11263,1.5584,0.8079,93.0
1438.02,2.61,0.39,0.084,0.01,9.43,0.0,Y,1,229650439,2,2268101727131230464,280.923795,74.937833,10.3237,110.513,0,0.9,0.11,0,0,0,296.6,0,34.27,34.52,8.0,14.1,0.254,-0.801,0.3309,0.356,25.172,12.2888,11.421,3.206,1.11263,1.5584,0.8075,35.0
1439.01,3.46,0.22,0.183,0.024,27.64,0.0,Y,3,232982558,2,1643587094012857984,241.76391,67.877642,9.98671,230.306,0,1.063,0.14,0,0,0,312.8,0,34.88,35.24,5.5,12.6,0.236,-0.79,0.3703,0.3097,25.359,10.9145,13.0485,11.1402,6.53929,20.92485,0.522,19.0
1440.01,2.36,0.21,0.141,0.028,15.52,0.0,Y,2,233617847,2,2253602707814532096,283.79454,64.531369,9.80972,237.152,0,1.54216558317,0.304138126515,0,1,0,269.23,0,34.66,35.19,2.6,9.0,0.201,-0.79,0.3872,0.306,25.369,10.7692,13.6264,11.777,6.68533,22.25043,0.3313,17.0
1440.02,1.73,1.63,0.063,0.012,4.63,0.0,Y,2,233617847,2,2253602707814532096,283.79454,64.531369,9.80972,237.152,0,1.54216558317,0.304138126515,0,1,0,269.23,0,34.66,35.19,2.6,9.0,0.201,-0.79,0.3872,0.306,25.369,10.7692,13.6264,11.777,6.68533,22.25043,0.3317,17.0
1441.01,2.78,1.37,0.158,0.024,22.1,0.0,Y,2,233951353,2,2188093044820029568,305.412915,58.140828,9.48477,141.133,0,1.067,0.16,0,0,0,87.86,0,34.59,34.94,4.7,10.6,0.686,-0.791,0.387,0.3315,25.685,11.5822,13.522,22.9679,11.76008,30.10933,0.5131,26.0
1442.01,1.17,0.56,0.007,0.0,0.41,0.0,Y,2,235683377,2,2265154211335825152,287.29209,74.174275,12.4934,41.1659,0,0.286682,0.02,0,0,0,308.9,0,33.04,33.27,24.8,41.8,0.602,-0.797,0.3458,0.315,24.035,10.4805,11.5037,0.3093,0.12714,0.24376,0.9916,16.0
1443.01,2.29,0.16,0.155,0.019,23.54,0.0,Y,2,237232044,2,2289567866301169664,297.39867,76.139178,9.9377,85.8034,0,0.89,0.11,0,0,0,241.44,0,34.06,34.4,5.6,12.4,0.283,-0.801,0.2976,0.3679,25.171,12.6574,10.2383,3.1542,0.90664,0.99476,0.8088,28.0
1444.01,1.33,1.15,0.012,0.001,0.47,0.0,Y,2,258514800,2,2274696151198328960,305.47491,70.943706,10.1522,125.463,0,0.956,0.11,0,0,0,188.81,0,34.39,34.69,7.0,13.7,0.405,-0.792,0.3245,0.3437,25.199,11.9214,11.256,6.7973,2.85985,4.58484,0.6928,5.0
1445.01,2.61,0.15,0.096,0.016,9.81,0.0,Y,3,259172391,2,2263555212190732160,292.76775,71.497358,10.6074,215.246,0,1.208,0.2,0,0,0,281.57,0,34.81,35.07,9.3,17.0,0.321,-0.79,0.3169,0.3563,25.257,12.4963,11.1147,9.0656,5.29744,10.72727,0.4166,22.0
1445.02,2.4,0.51,0.059,0.01,4.78,0.0,Y,2,259172391,2,2263555212190732160,292.76775,71.497358,10.6074,215.246,0,1.208,0.2,0,0,0,281.57,0,34.81,35.07,9.3,17.0,0.321,-0.79,0.3169,0.3563,25.257,12.4963,11.1147,9.0656,5.29744,10.72727,0.4162,26.0
1446.01,2.22,2.1,0.064,0.007,6.32,0.0,Y,2,294471966,2,2088369302991968128,302.001465,51.361794,10.7502,133.863,0,0.878,0.1,0,0,0,67.55,0,34.4,34.68,10.9,20.5,1.555,-0.792,0.3657,0.3539,25.641,12.2715,12.6836,18.556,7.89335,14.343,0.7697,27.0
1447.01,4.43,1.7,0.034,0.005,1.23,0.0,Y,3,298073824,2,1712950266087783808,201.33684,75.982714,8.1033,309.2709,0,3.39936537397,0.511016361595,0,0,0,127.41,0,35.68,35.82,3.4,4.7,0.255,-0.79,0.3619,0.3116,26.191,11.1604,12.9633,78.1425,56.96699,277.93812,0.209,115.0
1448.01,3.79,0.43,0.057,0.003,8.11,0.0,Y,2,343628284,2,2189711770761074816,316.324005,57.771094,13.1717,73.3345,0,0.370553,0.02,0,0,0,45.38,0,33.53,33.84,44.7,92.6,7.637,-0.793,0.369,0.2913,25.186,9.8585,12.4879,5.9236,0.60285,0.86266,0.9235,80.0
1449.01,4.76,15.5,0.139,0.005,24.71,0.01,Y,3,356158613,2,2074007615247380096,300.70866,39.668372,10.745,56.3228,0,0.591652,0.02,0,0,0,37.2,0,33.7,34.02,12.1,25.2,3.236,-0.79,0.3376,0.299,25.296,10.1735,11.4843,9.9612,0.13624,0.15607,0.9115,78.0
1449.02,1.62,2.39,0.029,0.001,2.37,0.0,Y,1,356158613,2,2074007615247380096,300.70866,39.668372,10.745,56.3228,0,0.591652,0.02,0,0,0,37.2,0,33.7,34.02,12.1,25.2,3.236,-0.79,0.3376,0.299,25.296,10.1735,11.4843,9.9612,0.13624,0.15607,0.912,46.0
1450.01,1.07,1.55,0.024,0.001,2.04,0.0,Y,2,377293776,3,2155540255030594560,286.85409,59.086625,10.0306,22.4467,0,0.47,0.02,0,0,0,294.64,14,32.78,33.23,4.9,13.5,0.439,-1.698,0.2082,0.1206,54.979,4.0252,6.8125,0.6467,0.10277,0.54471,0.9671,14.0
1451.01,2.37,0.16,0.129,0.016,16.54,0.0,Y,2,417931607,2,1581799694493008384,186.524295,61.258928,8.9989,91.9362,0,1.04,0.13,0,0,0,98.55,0,34.16,34.57,2.6,6.8,0.445,-0.791,0.3546,0.3773,25.355,13.0419,12.2596,10.4141,4.0669,6.17264,0.6767,32.0
1452.01,2.01,0.15,0.061,0.005,11.06,0.0,Y,2,420112589,3,2264839957167921024,290.173965,73.195108,12.295,30.5212,0,0.25,0.02,0,1,0,286.98,5,32.68,32.96,16.8,32.1,0.928,-1.3,0.0,0.0,40.901,0.1257,0.1163,0.1832,0.04602,0.05623,0.9924,90.0
1453.01,2.07,0.15,0.064,0.008,6.59,0.0,Y,2,198390247,2,1433062331332673792,258.223245,57.197778,10.1426,78.7415,0,0.81,0.1,0,0,0,296.96,0,33.79,34.27,4.3,13.2,0.243,-0.806,0.313,0.389,25.153,13.331,10.7262,2.0286,0.43577,0.43575,0.8128,44.0
1453.02,1.2,0.11,0.048,0.006,4.31,0.0,Y,2,198390247,2,1433062331332673792,258.223245,57.197778,10.1426,78.7415,0,0.81,0.1,0,0,0,296.96,0,33.79,34.27,4.3,13.2,0.243,-0.806,0.313,0.389,25.153,13.331,10.7262,2.0286,0.43577,0.43575,0.8133,4.0
1455.01,18.94,0.9,0.051,0.009,3.62,0.0,M,5,387259626,2,2246355002042750976,308.670285,66.440383,10.1543,245.692,0,1.378,0.24,0,0,0,39.32,0,34.7,35.27,3.7,13.9,1.91,-0.798,0.344,0.3561,26.549,12.5584,12.1316,94.1654,60.92324,163.30305,0.1574,0.0
1456.01,9.94,0.44,0.145,0.02,18.71,0.0,Y,2,199376584,2,2056007995732413312,306.74112,33.744389,8.0417,80.6665,0,1.16,0.16,0,0,0,37.86,0,34.36,34.88,2.3,7.5,1.236,-0.79,0.3815,0.3268,25.976,11.3976,13.3061,47.6121,23.05583,55.52679,0.4375,233.0
1457.01,-99.0,-99.0,0.072,0.011,6.38,0.0,M,5,176860064,2,1938853485592250752,354.83667,45.71985,7.1145,41.2482,0,1.20123157996,0.192071846706,0,0,0,18.32,0,34.14,34.62,2.2,6.6,2.337,-0.79,0.3495,0.3473,26.087,12.0249,12.0985,59.3784,23.21436,38.41234,0.1721,0.0
1458.01,14.66,0.76,0.041,0.006,2.78,0.0,Y,5,191284318,2,381592313648387200,9.573045,42.463097,10.374,226.637,0,1.164,0.16,0,0,0,17.86,0,34.85,35.21,7.7,17.4,4.939,-0.797,0.3003,0.348,26.798,12.2544,10.5747,186.6652,115.88068,244.32397,0.3642,0.0
1459.01,2.49,2.52,0.082,0.011,9.16,0.0,Y,2,16920150,2,294943684913269504,19.36179,26.74595,10.1583,101.358,0,0.889,0.12,0,0,0,17.64,0,34.38,34.58,10.6,16.6,4.886,-0.791,0.2542,0.3735,26.095,12.9159,8.7915,58.3123,22.90233,23.57515,0.7408,37.0
1460.01,17.1,7.61,0.075,0.012,6.84,0.0,M,5,17005768,2,296405352479035008,20.61063,26.925728,9.9176,150.102,0,1.20148524838,0.192937070144,0,0,0,17.65,0,34.64,35.01,6.9,16.3,4.617,-0.798,0.3121,0.3302,26.669,11.5589,10.9262,129.6039,69.46481,138.20647,0.1654,0.0
1461.01,20.25,1.25,0.047,0.006,3.57,0.0,M,5,44631965,2,320523552351605632,22.236375,35.864853,11.3805,359.959,0,1.12,0.15,0,0,0,17.36,0,35.09,35.37,13.2,25.2,6.693,-0.796,0.2657,0.3929,26.894,13.8979,9.3981,249.6445,177.36616,327.57434,0.1641,0.0
1462.01,1.21,1.18,0.033,0.004,2.18,0.0,Y,2,188768068,2,1416050859226670848,261.34959,52.790472,5.8961,27.0498,0,1.04,0.13,0,0,0,138.08,0,34.14,34.43,1.7,3.3,0.17,-0.794,0.3276,0.32,25.186,11.0191,11.2794,5.7623,1.56492,2.20782,0.723,14.0
1463.01,12.57,0.76,0.039,0.005,2.88,0.0,Y,5,190998418,2,382111248777193216,7.053915,42.061344,12.0401,367.658,0,0.99,0.12,0,0,0,17.72,0,34.97,35.24,17.4,32.4,7.997,-0.797,0.3339,0.3732,26.816,13.1508,11.768,197.1396,129.21421,314.37489,0.5598,93.0
1464.01,2.74,0.43,0.096,0.013,11.31,0.0,Y,1,229944666,2,2252380836861070848,288.38496,62.203125,10.8597,151.654,0,0.909,0.12,0,0,0,309.58,0,34.48,34.64,11.3,16.4,0.271,-0.799,0.3374,0.3726,25.177,12.9083,11.6885,3.8205,1.61438,2.46115,0.7048,26.0
1465.01,12.29,0.73,0.023,0.003,1.42,0.0,Y,5,236887394,2,2244830490514284928,303.38187,65.162331,11.8478,185.615,0,0.804,0.1,0,0,0,94.25,0,34.49,34.68,19.1,29.4,1.485,-0.79,0.3578,0.3388,25.424,11.7495,12.4075,13.2392,5.45024,9.94252,0.7799,254.0
1466.01,2.37,1.97,0.026,0.003,1.87,0.0,Y,1,237086564,2,2194906653958216704,307.396545,61.550725,11.0278,86.5783,0,0.66,0.08,0,0,0,45.41,0,34.01,34.21,13.6,21.3,2.322,-0.792,0.3406,0.3696,25.427,12.6439,11.6512,11.6366,1.9044,2.0832,0.8484,66.0
1467.01,1.83,2.41,0.051,0.002,5.97,0.0,Y,1,240968774,2,403141126645929728,19.11462,49.233139,10.5977,37.4418,0,0.488826,0.02,0,0,0,35.89,0,33.3,33.58,9.5,18.1,2.667,-0.796,0.3481,0.3148,25.181,10.5694,11.69,4.6943,1.23192,1.879,0.9271,59.0
1468.01,2.33,0.27,0.086,0.005,15.53,0.0,Y,1,243185500,2,2785466581298775680,16.65387,19.224919,10.8858,24.7399,0,0.356472,0.02,0,0,0,17.86,0,32.83,33.2,9.6,22.4,6.312,-0.796,0.3266,0.3383,25.181,11.232,10.8415,4.6773,2.16922,3.85834,0.928,103.0
1468.02,1.45,1.93,0.021,0.001,1.88,0.0,Y,3,243185500,2,2785466581298775680,16.65387,19.224919,10.8858,24.7399,0,0.356472,0.02,0,0,0,17.86,0,32.83,33.2,9.6,22.4,6.312,-0.796,0.3266,0.3383,25.181,11.232,10.8415,4.6773,2.16922,3.85834,0.9275,17.0
1469.01,1.21,0.59,0.039,0.005,3.09,0.0,Y,5,283722336,2,2009481748875806976,348.337215,57.169625,4.6278,6.53127,0,0.8,0.1,0,0,0,45.03,0,33.37,33.67,1.5,3.0,0.497,-0.797,0.2865,0.345,25.179,11.6175,9.6455,4.3297,0.99854,1.05291,0.8884,54.0
1469.02,1.29,0.47,0.065,0.008,6.77,0.0,Y,5,283722336,2,2009481748875806976,348.337215,57.169625,4.6278,6.53127,0,0.8,0.1,0,0,0,45.03,0,33.37,33.67,1.5,3.0,0.497,-0.797,0.2865,0.345,25.179,11.6175,9.6455,4.3297,0.99854,1.05291,0.888,44.0
1470.01,2.17,1.49,0.029,0.001,2.53,0.0,Y,2,284441182,2,427224073427887360,10.08912,61.213386,11.4752,51.9503,0,0.488207,0.02,0,0,0,59.52,0,33.45,33.76,16.1,32.9,2.566,-0.798,0.3688,0.3003,25.177,10.137,12.4521,3.9131,0.5983,0.8847,0.9333,70.0
1471.01,3.96,0.2,0.148,0.019,20.77,0.0,Y,1,306263608,2,94468978202180352,30.904995,21.281328,8.5725,67.5478,0,1.0,0.13,0,0,0,17.66,0,34.28,34.66,4.4,10.6,3.421,-0.79,0.2872,0.336,26.126,11.6462,9.9529,67.3632,26.93784,36.85574,0.5976,75.0
1472.01,4.31,1.13,0.064,0.008,6.36,0.0,Y,3,306955329,2,402396521052843264,14.11425,48.637517,10.5508,121.84,0,0.857,0.11,0,0,0,16.62,0,34.32,34.65,9.2,19.8,6.058,-0.79,0.3552,0.3195,26.153,11.0696,12.3086,70.0694,26.63106,49.17175,0.7381,66.0
1473.01,2.49,0.46,0.061,0.008,5.26,0.0,Y,1,352413427,2,369669965470499456,15.598125,37.185439,8.297,67.6203,0,1.09,0.14,0,0,0,17.77,0,34.28,34.58,3.4,6.7,2.402,-0.791,0.3501,0.3246,26.095,11.224,12.1066,58.3123,20.51134,34.76001,0.4936,74.0
1474.01,3.72,0.38,0.037,0.003,5.22,0.0,N,5,427654774,2,2227079979094851328,349.289085,70.190575,14.1431,83.8106,0,0.249431,0.02,0,1,0,36.15,0,33.3,33.59,50.7,98.0,9.981,-0.796,0.3702,0.3692,25.181,12.4007,12.4362,4.6515,1.36879,1.94614,0.1356,95.0
1475.01,5.3,5.26,0.112,0.015,8.5,0.0,Y,3,431514478,2,1940865385714676864,357.00129,49.790533,8.77994,294.237,0,2.565,0.34,0,0,0,18.32,0,35.36,35.86,3.3,10.5,3.315,-0.792,0.3278,0.3565,27.134,12.7832,11.7543,571.7951,447.57407,1755.8368,0.2303,64.0
1476.01,12.14,0.62,0.025,0.004,1.22,0.0,Y,5,432549364,2,2881784280929695360,0.362085,39.383794,10.2242,268.43,0,1.376,0.23,0,0,0,17.91,0,35.12,35.34,8.8,14.5,4.37,-0.796,0.2648,0.3865,26.876,13.6599,9.3577,236.4215,164.68536,298.76521,0.2752,211.0
1477.01,17.96,1.01,0.043,0.008,2.73,0.0,Y,5,240681314,2,415703635408772480,9.458745,51.288778,10.6496,370.284,0,1.419,0.25,0,0,0,17.42,0,35.42,35.6,13.5,20.5,5.895,-0.794,0.3561,0.3175,27.021,11.3013,12.6758,378.3097,260.8403,1026.26382,0.2628,0.0
1478.01,11.16,0.58,0.092,0.011,10.18,0.0,Y,3,409794137,2,5723638723350902400,126.433755,-13.559547,10.2042,152.892,0,0.996,0.12,0,0,0,20.22,0,34.44,34.8,5.5,12.7,3.394,-0.79,0.3592,0.3346,26.17,11.6442,12.4987,74.4862,34.27071,69.85874,0.5936,126.0
1479.01,16.09,1.07,0.142,0.024,16.68,0.0,N,5,421308357,2,2142856422034574592,288.818085,57.760569,10.364,531.96,0,1.38,0.23,0,0,0,27.24,0,35.53,35.89,6.5,14.8,2.838,-0.794,0.2856,0.3401,27.045,12.2054,10.2508,412.6253,318.69424,1017.5005,0.0391,0.0
1485.01,9.3,-99.0,0.059,0.013,2.96,0.0,Y,3,377191482,2,2155222908487103488,285.937125,59.164075,8.8052,386.266,0,3.11758452877,0.701857603862,0,0,0,46.95,0,35.52,35.94,2.9,7.6,0.959,-0.796,0.3491,0.35,26.918,12.5791,12.5453,271.3169,214.5011,1018.88237,0.2072,169.0
1486.01,1.21,0.11,0.007,0.001,0.27,0.0,N,5,233541860,3,2157141315758946944,281.197875,62.685644,9.9592,44.3531,0,0.63,0.08,0,0,0,310.86,6,33.51,33.83,6.2,13.0,0.469,-1.232,0.2902,0.0681,39.882,2.2459,9.6814,3.6277,0.53597,1.94913,0.1187,16.0
1487.01,14.65,-99.0,0.257,0.046,23.29,0.0,N,3,459978312,2,1632286176065357184,255.56541,64.600892,5.28906,110.923,0,4.15491890151,0.746370541458,0,0,0,298.28,0,35.58,35.89,1.5,3.2,0.081,-0.794,0.3534,0.3298,26.034,11.836,12.6849,38.7241,29.50504,141.56994,0.0142,0.0
1488.01,1.64,0.11,0.014,0.002,0.47,0.0,N,5,198457103,2,1434398203600460928,261.921045,57.510558,8.07023,160.832,0,1.638,0.28,0,0,0,296.82,0,35.0,35.38,2.5,6.1,0.134,-0.79,0.3199,0.3303,25.477,11.6847,11.319,15.1265,9.83015,26.67948,0.036,54.0
1489.01,13.64,-99.0,0.114,0.02,6.98,0.0,Y,3,219751469,2,1439185511587933696,261.19983,61.423522,8.2285,411.532,0,4.03595178392,0.726825150488,0,0,0,52.93,0,35.81,36.21,2.9,7.3,0.865,-0.794,0.3861,0.3204,27.029,11.602,13.9803,391.6745,314.96968,2402.05581,0.2068,210.0
1490.01,11.98,-99.0,0.068,0.016,3.99,0.0,Y,3,283474780,2,364131764057273344,13.01766,36.393014,8.39511,247.112,0,2.57980260524,0.622143056533,0,0,0,17.76,0,35.27,35.85,2.7,10.4,3.384,-0.792,0.3324,0.3276,27.143,11.7432,11.9165,592.1867,445.47524,1847.84637,0.2294,248.0
1492.01,3.55,0.37,0.019,0.002,0.87,0.0,N,5,354594208,2,2874022897068100096,1.887795,32.437531,9.76119,163.083,0,1.119,0.14,0,0,0,18.01,0,34.64,35.08,5.1,14.3,4.203,-0.797,0.3788,0.3577,26.696,12.5495,13.29,139.5699,82.23318,218.48365,0.0627,90.0
1507.01,7.78,4.13,0.015,0.002,0.47,0.0,N,5,430677414,2,2004559441489868288,333.669705,53.239556,8.41718,195.542,0,2.014,0.31,0,0,0,40.43,0,35.26,35.72,4.3,12.3,1.735,-0.796,0.3394,0.3756,26.833,13.4177,12.1247,208.5701,161.45532,591.42112,0.032,361.0
1537.01,3.2,0.22,0.07,0.009,6.49,0.0,Y,3,173612049,2,1937965286355036544,348.58146,44.508758,10.473,165.589,0,1.106,0.14,0,0,0,34.97,0,34.63,34.94,9.5,19.0,2.829,-0.791,0.3639,0.3273,26.095,11.4352,12.7161,57.7847,29.32897,69.24817,0.4944,40.0
1538.01,5.63,0.42,0.071,0.009,6.55,0.0,Y,3,177244357,2,1939662451273167744,356.99571,47.6556,9.8931,160.251,0,1.12,0.14,0,0,0,18.26,0,34.92,35.17,11.2,20.0,5.363,-0.797,0.3951,0.3463,26.754,12.1802,13.894,164.4761,99.77603,312.29847,0.3682,77.0
1548.01,3.34,0.27,0.108,0.013,12.6,0.01,Y,2,440100539,2,383639883473785472,4.358505,42.282203,8.7282,96.5232,0,1.06,0.13,0,0,0,18.15,0,34.51,34.88,4.2,9.8,3.052,-0.798,0.3706,0.359,26.561,12.5236,12.9267,96.811,50.04152,108.33224,0.4842,58.0
1552.01,10.21,0.85,0.1,0.013,7.57,0.0,Y,3,326919774,2,398891857800597120,22.972965,46.399825,8.19,519.941,0,2.32,0.31,1,0,0,37.76,0,36.06,36.36,3.1,6.2,1.082,-0.792,0.1589,0.3885,27.226,14.1257,5.7765,711.5612,625.38986,975.54592,0.213,72.0
1554.01,5.98,0.76,0.086,0.012,9.44,0.0,Y,5,299158887,2,2132628489996257920,289.226295,49.548281,11.0579,194.033,0,0.964,0.13,0,0,0,47.01,0,34.79,34.91,16.5,21.9,2.299,-0.79,0.3579,0.3638,25.898,12.7001,12.4927,39.8076,21.2333,44.45069,0.6221,51.0
1555.01,10.16,1.58,0.033,0.004,2.1,0.0,N,5,441732151,3,1651826696712774272,257.876745,72.135556,10.1688,169.788,0,1.13,0.15,0,0,0,264.51,2,34.68,34.99,7.5,15.1,1.458,-0.794,0.088,0.4505,26.033,15.607,3.2604,38.1996,18.67791,32.71464,0.0703,203.0
1563.01,4.87,0.41,-1.0,-1.0,0.0,0.0,Y,3,249945230,2,438352166188360064,38.810205,48.273764,9.4397,51.0409,0,0.72,0.09,0,0,0,19.3,0,33.72,33.99,4.6,8.8,2.73,-0.792,0.3261,0.3692,25.632,12.5504,11.0855,17.9201,0.15171,0.13508,0.8399,0.0
1572.01,27.48,9.09,0.091,0.014,8.67,0.0,N,5,292321872,2,352678495029040000,31.90221,45.500156,10.4562,505.331,0,1.32,0.21,0,0,0,19.56,0,35.46,35.83,6.6,15.4,4.114,-0.793,0.3584,0.3377,27.106,12.0991,12.8431,515.4197,391.1952,1818.6679,0.0382,0.0
1573.01,12.5,0.64,0.155,0.02,21.22,0.0,Y,5,302773669,2,545560867790611072,42.43662,71.753089,7.6353,78.0863,0,1.1,0.14,0,0,0,66.47,0,34.42,34.89,1.9,5.6,0.564,-0.79,0.3504,0.3487,25.738,12.1677,12.226,27.5005,14.0432,28.89054,0.5113,261.0
1574.01,11.33,0.57,-1.0,-1.0,0.0,0.0,N,5,307111282,2,404503632008886400,14.64012,50.936428,10.2978,186.665,0,1.039,0.13,0,0,0,19.24,0,34.67,35.05,6.8,16.4,4.183,-0.798,0.291,0.3307,26.658,11.5911,10.1995,125.5531,69.11273,128.18004,0.0934,0.0
1589.01,21.64,1.0,-1.0,-1.0,0.0,0.0,N,5,52041724,2,525886657699878016,14.1195,65.679039,9.87542,278.829,0,1.71,0.32,0,0,0,44.22,0,35.06,35.5,5.2,14.1,1.65,-0.798,0.3617,0.3048,26.661,10.8216,12.8419,127.4886,83.00267,317.23243,0.0338,0.0
1592.01,4.82,1.56,0.062,0.008,5.63,0.0,N,3,186599508,2,143567085826599168,45.088455,39.068267,9.76636,170.592,0,1.02,0.13,0,0,0,19.06,0,34.67,35.13,5.1,14.7,4.033,-0.797,0.3446,0.3233,26.71,11.3565,12.1043,145.3049,82.64563,210.84211,0.0925,56.0
1598.01,3.78,4.76,0.022,0.003,1.1,0.0,Y,3,67418624,2,342493512661942016,28.660335,37.005042,8.6344,143.239,0,1.192,0.17,0,0,0,19.19,0,34.69,35.19,2.7,8.4,2.544,-0.797,0.3329,0.3293,26.749,11.5884,11.7149,162.1091,96.35393,241.50212,0.4331,112.0
1599.01,19.18,0.7,0.026,0.004,1.22,0.0,Y,5,129979528,2,328636019723252096,36.712755,37.550444,7.87611,121.944,0,1.653,0.27,0,0,0,19.19,0,34.85,35.74,2.6,20.2,4.936,-0.794,0.2546,0.3474,27.063,12.4146,9.0978,438.6766,329.59803,777.71149,0.2361,0.0
1608.01,13.68,0.59,0.037,0.005,2.47,0.0,M,5,138017750,2,125548289270234880,50.80116,33.078133,7.42812,100.635,0,1.148,0.15,0,0,0,18.86,0,34.87,35.36,2.6,8.2,2.628,-0.796,0.337,0.29,26.87,10.2526,11.9151,232.3794,138.65229,435.15079,0.1712,483.0
1609.01,2.68,0.2,0.114,0.015,13.31,0.0,N,5,229951289,2,2239819711083786240,288.67542,60.670947,10.2572,165.808,0,1.111,0.15,0,0,0,299.65,0,34.79,35.03,11.0,19.1,0.321,-0.791,0.3841,0.3469,25.221,12.1528,13.4538,7.9358,4.45034,11.79639,0.0711,24.0
1610.01,2.55,0.95,0.037,0.005,2.53,0.0,Y,2,219776325,2,1436023281786375168,263.543415,61.121472,10.3727,191.957,0,1.026,0.13,0,0,0,313.63,0,34.71,35.04,7.7,16.3,0.274,-0.791,0.3777,0.3264,25.216,11.4359,13.2357,7.725,4.18926,11.36195,0.6888,31.0
1611.01,2.1,0.15,0.119,0.015,16.2,0.0,Y,1,264678534,2,2300641567596591488,325.20162,84.333761,7.5825,28.2938,0,0.85,0.11,0,0,0,141.8,0,33.59,34.03,2.1,5.7,0.251,-0.803,0.324,0.3736,25.166,12.7148,11.0255,2.717,0.06923,0.06149,0.8888,89.0
1612.01,15.25,0.73,0.041,0.006,2.86,0.0,Y,5,268403451,2,2303332931542914048,277.478085,85.233319,10.0521,234.149,0,1.139,0.16,0,0,0,74.71,0,34.9,35.24,5.9,12.8,0.977,-0.8,0.3668,0.3347,26.33,11.7952,12.9258,47.8276,29.43519,88.47413,0.4015,0.0
1615.01,24.05,2.25,0.058,0.01,3.94,0.0,M,3,317507345,2,2281733502355390208,351.174705,77.627114,9.68708,260.494,0,1.69,0.28,0,0,0,19.67,0,35.27,35.57,8.0,15.9,4.203,-0.795,0.3799,0.2986,26.974,10.6212,13.513,323.0443,213.27969,952.51954,0.1445,0.0
1616.01,4.7,0.47,0.027,0.005,1.34,0.0,Y,3,322054600,2,2223779898020920832,323.87016,68.987306,10.4505,304.408,0,1.427,0.26,0,0,0,25.3,0,35.16,35.42,9.2,16.7,3.276,-0.797,0.3404,0.3274,26.803,11.5974,12.0557,189.9222,124.81465,388.03294,0.285,61.0
1617.01,1.65,2.41,0.024,0.003,1.4,0.0,N,5,322202434,2,2223716195063862656,325.32504,68.807203,10.2505,133.496,0,0.97,0.12,0,0,0,107.47,0,34.42,34.74,7.3,15.3,0.78,-0.79,0.3631,0.3325,25.421,11.5522,12.614,12.992,5.61969,11.12753,0.1045,29.0
1621.01,1.86,0.14,0.08,0.016,6.45,0.0,Y,2,387260717,2,2274544624750590592,309.34884,70.954089,9.97595,161.088,0,1.634,0.32,0,0,0,142.75,0,34.58,35.0,5.5,14.7,0.542,-0.793,0.3466,0.3485,25.591,12.1966,12.1317,15.8388,8.73899,19.34504,0.2517,26.0
1622.01,4.61,0.44,0.029,0.004,1.71,0.0,N,5,388076005,2,2270378850073282560,318.049785,68.052469,9.39435,113.845,0,1.107,0.14,0,1,0,44.01,0,34.02,34.72,1.8,9.0,1.215,-0.79,0.2966,0.3388,25.779,11.7621,10.2963,30.0574,12.9164,19.08639,0.0876,130.0
1626.01,16.23,0.89,0.044,0.005,3.33,0.0,Y,5,157586003,2,2110106372987465216,279.262455,40.018692,12.0545,610.176,0,1.05,0.13,0,0,0,50.76,0,35.47,35.65,20.6,31.1,2.879,-0.797,0.3501,0.3418,26.715,12.186,12.4807,147.9779,107.59565,411.58158,0.4771,0.0
1627.01,13.28,0.62,0.06,0.008,5.02,0.0,Y,5,424435940,2,2115245554756763392,274.701255,45.172219,11.2311,290.404,0,1.12,0.15,0,0,0,74.72,0,34.94,35.19,12.3,22.1,1.525,-0.791,0.3333,0.3668,25.977,12.9094,11.7291,42.5696,26.99026,63.53517,0.4033,123.0
1628.01,17.95,0.96,0.034,0.004,2.14,0.0,Y,5,284475976,2,2141754578242371584,291.162375,55.473028,11.1541,454.144,0,1.17,0.15,0,0,0,67.62,0,35.33,35.67,11.6,25.2,1.755,-0.798,0.3152,0.3224,26.624,11.4987,11.2433,115.359,81.96233,272.29139,0.3806,0.0
1629.01,17.17,0.91,0.055,0.007,4.54,0.0,Y,5,310003988,2,1587399232335653760,224.872875,46.9601,11.191,435.156,0,1.08,0.14,0,0,0,46.19,0,35.25,35.62,11.0,25.5,2.682,-0.797,0.3389,0.319,26.724,11.3637,12.0716,151.9355,105.71474,385.93577,0.4753,0.0
1630.01,2.39,1.51,0.101,0.014,12.06,0.0,Y,2,317597583,2,2233231540491361408,352.01667,75.552606,8.9943,66.0929,0,0.95,0.13,0,0,0,88.52,0,34.11,34.45,4.5,9.9,0.655,-0.79,0.3156,0.3712,25.266,12.7893,10.8729,9.2984,2.96918,3.59697,0.6825,47.0
1631.01,3.68,6.87,0.075,0.009,7.63,0.0,Y,2,29054413,2,117130256448989568,50.916465,25.047936,10.4289,140.065,0,0.958,0.12,0,0,0,18.88,0,34.41,34.77,7.7,17.6,4.954,-0.792,0.3368,0.3463,26.271,12.042,11.7117,78.2805,35.91844,63.95724,0.5905,45.0
1632.01,8.05,35.75,0.041,0.006,8.25,0.0,N,5,51024887,2,465766186531331840,42.155205,62.189258,14.9885,41.5305,0,0.135848,0.02,0,1,0,18.21,0,32.2,32.49,35.9,69.3,14.656,-0.795,0.2948,0.3594,24.559,11.6764,9.5765,1.2097,0.86299,2.16135,0.1369,341.0
1633.01,1.92,1.06,0.07,0.005,12.16,0.01,N,2,165551882,2,1421760279512055808,266.767335,57.226661,12.5441,48.049,0,0.303245,0.02,0,0,0,282.33,0,33.16,33.46,25.1,50.4,0.73,-0.797,0.3775,0.361,24.206,12.0797,12.6312,0.4789,0.17321,0.28689,0.1329,49.0
1634.01,1.83,1.73,0.015,0.001,0.99,0.0,Y,1,201186294,2,223158499179138432,56.390625,37.112281,11.0136,35.2736,0,0.462696,0.02,0,0,0,18.39,0,33.17,33.46,11.7,22.9,5.788,-0.792,0.3441,0.3399,25.206,11.3726,11.5131,7.1798,2.47464,3.8335,0.9173,117.0
1635.01,14.03,0.6,0.151,0.008,34.93,0.0,N,5,230086768,3,1642301524402771200,246.62409,66.144225,13.4447,89.6716,0,0.38,0.02,0,0,0,237.45,9,33.56,33.95,41.7,103.7,6.198,-1.18,0.2944,0.2932,38.277,10.0663,9.8879,5.2069,1.03111,1.67934,0.1289,173.0
1636.01,18.98,9.06,0.026,0.003,1.77,0.0,M,3,269892793,2,136508702211948672,44.29296,33.312656,11.9056,152.983,0,0.768,0.09,0,0,0,18.98,0,34.17,34.62,14.1,39.9,9.659,-0.79,0.3085,0.3581,26.087,12.3965,10.6797,59.3784,23.76423,32.85485,0.1943,0.0
1637.01,17.43,0.78,0.055,0.009,4.08,0.0,M,5,286355915,2,327078531438757888,37.893255,34.368925,10.6479,374.442,0,1.35,0.22,0,0,0,18.97,0,35.18,35.62,7.5,21.2,5.722,-0.794,0.3559,0.3272,27.016,11.6541,12.6779,371.8484,262.11563,1030.82859,0.1503,0.0
1638.01,8.64,21.64,0.016,0.0,0.92,0.0,Y,3,312862941,2,423520922568688640,15.32154,55.698011,12.1312,126.283,0,0.664367,0.02,0,0,0,19.24,0,34.16,34.43,25.3,46.8,10.054,-0.79,0.3611,0.3312,25.899,11.404,12.4316,39.8998,11.15594,17.14679,0.8266,281.0
1639.01,3.43,1.0,0.015,0.001,0.9,0.0,N,5,348673213,2,458286277649479808,35.80734,56.570014,12.974,153.986,0,0.59699,0.02,0,0,0,19.3,0,34.17,34.46,37.1,72.9,13.758,-0.792,0.3457,0.3624,25.978,12.4882,11.9134,42.2091,13.45477,18.66543,0.1227,65.0
1640.01,1.26,0.47,0.019,0.002,1.95,0.0,Y,1,396562848,2,549007291282705024,44.338875,76.551406,11.0548,18.2276,0,0.231967,0.02,0,0,0,88.5,0,32.58,32.85,11.7,22.0,1.203,-0.797,0.3591,0.3861,24.224,12.6849,11.7978,0.4973,0.31844,0.7899,0.9898,23.0
1641.01,12.54,2.96,0.04,0.006,1.86,0.0,Y,3,422923265,2,337169505562029568,40.245585,42.871247,9.616,769.138,0,2.53,0.35,0,0,0,19.12,0,36.12,36.53,6.1,15.5,4.297,-0.79,0.2039,0.355,27.568,12.9697,7.4474,1822.5549,1592.18533,4154.29,0.2099,108.0
1642.01,17.78,7.15,0.221,0.026,37.46,0.0,M,3,229940491,2,2252604179458707200,288.0495,63.657061,11.1169,338.948,0,1.023,0.12,0,0,0,284.96,0,35.01,35.31,9.7,19.0,0.347,-0.79,0.3418,0.3595,25.44,12.6926,12.0689,13.8787,9.1857,25.03513,0.1908,0.0
1643.01,2.52,1.64,0.133,0.015,20.08,0.0,Y,2,298647682,2,2125408894785068032,272.26425,53.217728,8.6628,40.6988,0,0.77,0.09,0,0,0,176.68,0,33.58,34.17,2.6,10.1,0.335,-0.802,0.3041,0.3595,25.168,12.2828,10.3907,2.823,0.37054,0.35685,0.8097,75.0
1647.01,20.79,2.25,0.075,0.01,6.97,0.0,N,5,154927364,2,1725757549326776192,207.874215,84.071614,10.249,306.502,0,1.166,0.16,0,0,0,27.24,0,35.15,35.46,7.2,14.8,2.771,-0.797,0.3399,0.3383,26.802,11.9948,12.0536,189.7815,128.91338,405.25049,0.0605,0.0
1651.01,17.79,0.73,0.053,0.01,3.76,0.0,Y,5,138168780,2,1114308481600798336,94.792965,73.827567,9.88278,235.479,0,1.432,0.26,0,0,0,98.44,0,35.05,35.34,7.0,13.8,0.745,-0.792,0.3367,0.3727,25.979,13.1696,11.8982,42.4018,28.97328,77.41899,0.3206,0.0
1652.01,3.13,1.3,0.015,0.002,0.67,0.0,Y,2,154867950,2,1726456495125335552,188.354715,84.678956,8.68013,130.942,0,0.919,0.11,0,0,0,53.07,0,34.63,34.97,2.8,6.2,0.758,-0.79,0.3679,0.3753,25.898,13.1251,12.8659,39.4732,22.40306,50.30616,0.6225,90.0
1654.01,3.2,0.76,0.035,0.007,1.84,0.0,Y,2,258829450,2,2255021730650618624,287.666535,66.768083,10.1556,304.865,0,1.6281732515,0.349111887406,0,0,0,27.24,0,34.95,35.28,4.3,9.1,2.017,-0.797,0.3434,0.3302,26.688,11.6504,12.114,136.7425,85.07539,239.45219,0.2437,43.0
1659.01,2.06,1.55,0.066,0.008,5.88,0.0,Y,2,288631580,2,2296566567050436864,277.925205,82.30595,9.56906,122.494,0,1.098,0.14,0,0,0,192.5,0,34.41,34.78,4.5,10.5,0.313,-0.791,0.364,0.3355,25.218,11.6673,12.6585,7.8264,3.54185,7.2206,0.5256,31.0
1660.01,3.74,0.27,0.026,0.004,1.36,0.0,N,5,311121985,2,214093365109009920,85.581285,49.513453,9.00007,187.823,0,1.272,0.19,0,0,0,23.31,0,34.79,35.35,2.7,9.7,2.354,-0.797,0.3248,0.3557,26.787,12.5753,11.4811,181.0325,121.12082,315.80569,0.0458,84.0
1664.01,2.49,0.2,0.107,0.016,11.84,0.0,Y,2,353782445,2,2150643683074729216,276.937875,55.755753,9.17708,143.031,0,1.17,0.17,0,0,0,310.09,0,34.46,34.93,2.6,7.7,0.148,-0.793,0.3211,0.3455,25.193,12.0668,11.2156,6.4072,3.34951,6.33603,0.4531,28.0
1668.01,3.79,0.69,0.034,0.004,2.36,0.0,N,5,417705690,2,2281274391830062208,348.607545,76.934319,10.0233,130.543,0,0.944,0.12,0,0,0,72.4,0,34.33,34.77,5.0,13.7,1.058,-0.791,0.3903,0.335,25.652,11.6483,13.571,20.3379,9.10874,20.29179,0.1018,76.0
1669.01,2.25,3.39,0.037,0.005,2.68,0.0,Y,2,428679607,2,569673024645542528,45.95646,83.587428,9.52906,111.276,0,0.977,0.12,0,0,0,94.03,0,34.33,34.71,4.4,10.5,0.648,-0.79,0.3445,0.3151,25.443,10.9368,11.9575,13.9788,5.62748,10.57191,0.6674,42.0
1670.01,10.68,0.49,0.25,0.038,40.75,0.0,Y,3,441739020,2,1651911084230149248,259.017255,72.161181,9.4682,168.067,0,1.258,0.19,0,0,0,279.95,0,34.76,35.09,4.8,10.3,0.216,-0.79,0.3652,0.2586,25.274,9.075,12.8131,9.4675,4.52057,14.20537,0.3344,93.0
1670.02,2.55,0.19,0.104,0.016,10.98,0.0,Y,2,441739020,2,1651911084230149248,259.017255,72.161181,9.4682,168.067,0,1.258,0.19,0,0,0,279.95,0,34.76,35.09,4.8,10.3,0.216,-0.79,0.3652,0.2586,25.274,9.075,12.8131,9.4675,4.52057,14.20537,0.3339,28.0
1671.01,11.75,-99.0,0.102,0.024,8.14,0.0,N,5,459903429,2,1151169505843934592,130.96938,86.228397,8.71289,221.791,0,2.13346367619,0.508444806272,0,0,0,27.23,0,35.14,35.63,3.3,10.2,2.081,-0.796,0.2943,0.3511,26.904,12.5089,10.4855,258.3029,189.13976,521.2067,0.0316,188.0
1676.01,16.27,1.62,0.048,0.008,3.19,0.0,Y,5,8400842,2,470650560777348352,65.469585,57.817208,9.441,213.053,0,1.41,0.25,0,0,0,23.36,0,34.94,35.3,4.4,10.2,2.487,-0.797,0.2913,0.3831,26.755,13.5239,10.2842,165.2829,112.78018,230.0517,0.2921,0.0
1680.01,1.5,0.43,0.032,0.003,4.8,0.0,Y,2,259168516,2,2242756094328104576,292.313955,65.973803,13.3081,37.2209,0,0.182476,0.02,0,0,0,307.24,0,32.83,33.12,40.1,77.3,0.938,-0.798,0.3358,0.3402,23.926,11.2662,11.1228,0.2355,0.11727,0.22953,0.992,70.0
1681.01,3.26,2.85,0.026,0.003,1.54,0.0,Y,1,321041369,2,267940332172115712,81.67104,56.963614,10.4445,153.896,0,1.008,0.13,0,0,0,23.01,0,34.46,34.84,7.1,17.2,3.818,-0.79,0.3108,0.3365,26.15,11.7233,10.8281,70.1184,33.54369,57.79037,0.5967,62.0
1682.01,17.63,0.73,0.043,0.007,2.73,0.0,Y,5,367366318,2,181908842994567936,78.29559,33.317953,8.14847,136.681,0,1.45,0.25,0,0,0,23.24,0,34.92,35.16,3.1,5.4,1.434,-0.798,0.3488,0.3716,26.664,13.0662,12.2624,128.0352,80.58383,196.97016,0.4215,0.0
1683.01,2.83,0.7,0.036,0.005,3.06,0.0,Y,1,58542531,2,152451414656258560,65.97966,27.822369,9.794,51.1884,0,0.69,0.09,0,0,0,23.48,0,33.71,34.15,6.3,17.6,3.962,-0.791,0.3495,0.3228,25.648,11.0239,11.9354,19.9895,2.10895,2.56467,0.8377,121.0
1684.01,11.73,2.91,0.026,0.005,1.16,0.0,Y,3,85031598,2,475384301928844288,65.34609,62.245206,7.3543,87.5878,0,1.67585543082,0.323028464684,1,0,0,23.41,0,34.89,35.04,3.4,4.8,1.354,-0.798,0.3534,0.3331,26.583,11.6725,12.3839,102.8136,56.51083,136.8538,0.2454,756.0
1685.01,1.47,2.62,0.012,0.001,0.67,0.0,Y,1,28900646,2,252366608956186240,68.593965,43.037039,11.1117,37.6153,0,0.459708,0.02,0,0,0,23.44,0,33.27,33.43,14.2,20.6,4.191,-0.795,0.3305,0.3489,25.184,11.6626,11.0498,5.3597,1.96903,2.91107,0.924,14.0
1686.01,3.72,1.94,0.073,0.013,6.7,0.0,Y,2,102672709,2,489195267484624128,61.73112,66.1196,9.86671,209.153,0,1.164,0.2,0,0,0,23.29,0,34.86,35.22,5.6,13.1,3.077,-0.797,0.37,0.3355,26.704,11.8161,13.0296,142.8547,87.18847,261.00786,0.3744,39.0
1687.01,3.66,1.45,0.093,0.012,10.26,0.0,Y,3,103448870,2,501677610676741632,66.835005,73.023689,9.83739,124.854,0,1.024,0.13,0,0,0,66.84,0,34.32,34.82,4.5,14.1,1.164,-0.791,0.369,0.2869,25.717,9.9897,12.8497,24.2577,10.14547,24.43417,0.6447,49.0
1688.01,23.58,1.22,0.071,0.01,6.72,0.0,M,5,121966220,2,201724172833886464,75.797835,41.785783,10.8001,472.704,0,1.054,0.15,0,0,0,23.32,0,35.45,35.74,10.3,20.2,4.379,-0.794,0.3645,0.3265,27.011,11.668,13.0269,366.7021,267.56066,1212.82828,0.1734,0.0
1689.01,2.05,0.49,0.084,0.011,9.12,0.01,Y,2,198384408,2,1432617510160019200,257.78508,56.6589,6.3196,26.9148,0,0.96,0.12,1,0,0,299.63,0,34.1,34.27,2.3,3.3,0.08,-0.806,0.2777,0.3645,25.152,12.4907,9.5168,2.0084,0.40722,0.37848,0.7257,102.0
1690.01,38.15,15.23,0.012,0.002,1.41,0.0,Y,1,267574918,2,2146576589564898688,284.41566,53.509025,16.338,24.7359,0,0.106122594001,0.022360679775,0,1,0,131.17,0,31.63,31.9,94.0,173.5,4.457,-0.798,0.2144,0.391,23.35,12.4713,6.8392,0.0582,0.04942,0.10593,0.9933,0.0
1691.01,2.77,0.16,0.129,0.018,16.74,0.0,Y,1,268334473,2,2303587361109316224,272.404125,86.860342,9.52636,111.445,0,1.031,0.14,0,0,0,122.39,0,34.35,34.73,4.5,10.8,0.525,-0.79,0.3077,0.3336,25.359,11.5873,10.6866,11.2031,4.80896,7.58844,0.6754,33.0
1692.01,5.15,0.65,0.147,0.025,17.73,0.0,Y,3,288636342,2,2294040679602868736,279.46437,78.611111,10.741,341.119,0,1.357,0.23,0,0,0,123.21,0,35.16,35.38,9.7,16.1,0.678,-0.796,0.3305,0.3391,26.067,11.9963,11.6948,36.9222,24.35116,68.62433,0.3233,26.0
1692.02,9.91,0.48,0.219,0.037,32.21,0.0,Y,3,288636342,2,2294040679602868736,279.46437,78.611111,10.741,341.119,0,1.357,0.23,0,0,0,123.21,0,35.16,35.38,9.7,16.1,0.678,-0.796,0.3305,0.3391,26.067,11.9963,11.6948,36.9222,24.35116,68.62433,0.3228,50.0
1693.01,1.48,2.18,0.022,0.001,1.77,0.0,Y,2,353475866,2,3451908921382409472,90.30834,34.773092,10.6714,30.7947,0,0.4585,0.02,0,0,0,23.07,0,33.0,33.52,7.6,24.9,4.996,-0.793,0.355,0.3122,25.192,10.466,11.899,6.3324,1.84807,3.04234,0.9213,13.0
1694.01,5.48,0.46,0.045,0.006,3.77,0.0,Y,3,396740648,2,1104269596843209472,97.748715,66.360594,10.7424,124.68,0,0.845,0.11,0,0,0,46.1,0,34.24,34.56,8.5,17.9,2.002,-0.791,0.3504,0.3305,25.668,11.4236,12.1092,21.5383,7.47436,12.30123,0.7643,105.0
1695.01,1.82,1.51,0.034,0.001,3.13,0.0,Y,2,422756130,2,534988616816537728,21.92175,72.296614,11.0294,45.1309,0,0.513745,0.02,0,0,0,89.0,0,33.31,33.67,10.1,22.9,1.262,-0.805,0.3431,0.2721,25.157,9.1624,11.5515,2.1996,0.41087,0.65508,0.9458,59.0
1696.01,2.97,1.35,0.023,0.002,2.5,0.0,Y,1,470381900,2,270260649602149760,65.28066,48.819831,13.9664,64.9172,0,0.254505,0.02,0,1,0,23.46,0,33.19,33.47,54.6,104.8,15.504,-0.794,0.3553,0.3074,25.186,10.2888,11.8929,5.7731,1.80587,3.13394,0.9787,115.0
1697.01,3.69,0.89,0.082,0.01,10.72,0.0,Y,3,1884091865,2,2239890595225449216,290.10888,61.085447,11.1744,83.7441,0,0.64,0.08,0,1,0,286.5,0,33.85,34.12,11.5,21.4,0.389,-0.794,0.3034,0.3595,24.649,12.2645,10.353,1.584,0.14976,0.13853,0.8782,69.0
1705.01,4.27,0.27,0.122,0.021,13.2,0.0,Y,3,137500798,2,1145953216523040896,132.634995,82.927119,10.3042,335.518,0,1.4,0.24,0,0,0,27.24,0,35.08,35.42,5.5,12.2,2.387,-0.797,0.3395,0.3467,26.777,12.2816,12.0241,176.4695,119.67646,358.9836,0.2886,22.0
1706.01,1.89,0.12,0.053,0.006,4.52,0.0,Y,2,230377505,2,2155857670293225984,285.20559,60.233672,10.486,161.185,0,0.994,0.12,0,0,0,307.1,0,34.42,34.83,6.2,16.1,0.265,-0.795,0.39,0.2979,25.185,10.3749,13.5832,5.41,2.34828,5.98948,0.6954,20.0
1706.02,1.69,1.64,0.074,0.009,7.41,0.0,Y,2,230377505,2,2155857670293225984,285.20559,60.233672,10.486,161.185,0,0.994,0.12,0,0,0,307.1,0,34.42,34.83,6.2,16.1,0.265,-0.795,0.39,0.2979,25.185,10.3749,13.5832,5.41,2.34828,5.98948,0.6959,14.0
1710.01,5.38,0.27,0.165,0.021,24.28,0.0,Y,3,445805961,2,1116613161053977472,94.283835,76.211019,8.9134,81.2271,0,1.01,0.13,0,0,0,98.44,0,34.14,34.64,3.0,9.4,0.568,-0.79,0.3131,0.3464,25.37,11.9982,10.8469,11.8103,4.72129,6.9252,0.6719,81.0
1711.01,7.45,0.41,0.09,0.012,10.26,0.0,N,5,461662295,2,932236090550183296,124.44666,51.010369,9.92871,112.978,0,0.918,0.12,0,0,0,24.49,0,34.22,34.63,4.7,12.1,2.585,-0.808,0.3555,0.346,26.573,11.9833,12.3121,47.1199,18.59652,31.80062,0.0974,118.0
1713.01,4.65,2.12,0.013,0.001,0.56,0.0,Y,3,15863518,2,945494993894772992,100.52058,39.842903,10.618,138.371,0,0.856,0.1,0,0,0,22.85,1,34.35,34.71,8.0,18.3,4.167,-0.791,0.373,0.3095,26.097,10.742,12.9468,57.8404,22.96648,48.58892,0.7412,141.0
1714.01,18.82,0.79,0.05,0.009,3.47,0.0,Y,5,239154970,2,893550942158776832,113.184255,33.835022,10.7131,396.11,0,1.4,0.24,0,0,0,23.0,0,35.3,35.55,9.6,16.9,3.623,-0.796,0.3158,0.355,26.906,12.6204,11.2263,260.2512,186.94558,543.02466,0.2712,0.0
1715.01,8.17,4.52,0.046,0.008,2.83,0.0,Y,3,142090065,3,553745357470057728,79.073505,79.737728,9.01249,182.907,0,1.57,0.27,0,0,0,122.43,1,34.76,35.2,2.7,7.4,0.829,-0.791,0.3842,0.3112,26.092,10.8414,13.4339,57.1512,25.71264,77.38806,0.3161,181.0
1716.01,2.74,2.39,0.081,0.011,8.09,0.0,Y,1,14336130,2,1000423609817438592,105.08334,56.824194,8.82897,104.158,0,1.065,0.14,0,0,0,24.48,0,34.39,34.74,3.0,6.6,1.754,-0.79,0.3222,0.3584,26.057,12.4496,11.1945,56.1282,25.64988,41.0651,0.4949,47.0
1717.01,13.93,0.62,0.055,0.009,4.05,0.0,Y,3,149833117,2,1103137301728355072,104.62854,67.677336,9.52339,188.086,0,1.368,0.23,0,0,0,24.48,0,34.7,35.26,3.6,12.9,2.932,-0.797,0.3498,0.3722,26.715,13.1234,12.3351,147.5583,97.43883,259.59071,0.2961,243.0
1718.01,4.04,0.48,0.06,0.008,5.59,0.0,Y,3,257241363,2,885778666260181632,112.018035,30.321733,8.2558,52.3044,0,0.93,0.12,0,0,0,23.0,0,34.06,34.24,3.3,5.0,1.367,-0.791,0.3071,0.3506,25.692,12.0038,10.5167,23.5419,4.14631,4.35506,0.7177,140.0
1719.01,7.83,8.83,0.04,0.005,2.76,0.0,Y,3,293617835,2,1036060018624478464,135.297465,55.859939,7.7649,227.754,0,1.14,0.15,0,0,0,50.38,0,35.3,35.87,1.9,7.0,0.885,-0.796,0.3109,0.3708,26.851,13.2998,11.1536,220.5873,175.89549,620.90019,0.357,113.0
1720.01,12.38,0.92,0.036,0.004,2.62,0.0,Y,5,356473034,2,934346809278715776,117.026745,50.225147,10.4467,154.273,0,0.902,0.11,0,0,0,22.98,0,34.96,35.19,22.7,37.9,7.614,-0.797,0.3431,0.3574,26.699,12.5774,12.0728,141.0891,88.10202,220.11594,0.5731,233.0
1721.01,15.26,0.86,0.054,0.008,4.12,0.0,Y,5,51234631,2,990291507088739072,110.388045,58.268108,10.1653,272.655,0,1.238,0.19,0,0,0,24.49,0,35.06,35.36,7.0,13.9,2.988,-0.797,0.3521,0.341,26.779,12.0586,12.4499,177.0411,116.18829,356.19231,0.3655,0.0
1722.01,4.43,0.63,0.093,0.013,9.61,0.0,Y,3,85242435,2,1086410951027103872,114.34521,61.153925,9.52682,136.419,0,1.162,0.16,0,0,0,24.49,0,34.55,34.91,4.8,11.1,2.555,-0.79,0.3563,0.329,26.181,11.4843,12.4394,76.4283,38.06706,84.82685,0.4357,60.0
1723.01,3.67,0.25,0.114,0.014,13.73,0.0,Y,2,71431780,2,1096515188009314688,116.797215,68.476683,9.09942,100.727,0,1.035,0.13,0,0,0,48.01,0,34.33,34.86,3.6,12.0,1.38,-0.796,0.3361,0.3332,26.057,11.6168,11.7154,36.0267,17.40427,34.06142,0.6287,56.0
1724.01,1.98,2.02,0.011,0.001,0.69,0.0,N,5,81212286,2,1034026849825376384,127.032585,56.427528,12.507,58.3171,0,0.368761,0.02,0,1,0,24.49,0,33.45,33.68,32.6,55.4,8.794,-0.791,0.3591,0.3267,25.227,11.0022,12.0938,8.1542,1.74437,2.46979,0.1276,97.0
1725.01,22.28,1.04,0.022,0.003,1.09,0.0,Y,5,86396382,2,3435282862461427072,97.63662,29.672267,11.0967,427.246,0,1.17,0.16,0,0,0,22.99,0,35.32,35.66,12.0,26.4,5.419,-0.795,0.3702,0.3499,26.981,12.4788,13.2031,331.082,244.17831,1032.08814,0.3473,0.0
1726.01,2.16,0.66,0.073,0.009,7.11,0.0,Y,1,130181866,2,875071278432954240,117.47937,27.363133,6.2683,22.4035,0,1.01,0.13,0,0,0,22.99,0,33.98,34.13,2.4,3.3,1.112,-0.791,0.3067,0.3494,25.65,11.9266,10.4693,20.1119,1.99746,1.93412,0.7185,148.0
1726.02,2.64,0.47,0.147,0.019,20.55,0.0,Y,1,130181866,2,875071278432954240,117.47937,27.363133,6.2683,22.4035,0,1.01,0.13,0,0,0,22.99,0,33.98,34.13,2.4,3.3,1.112,-0.791,0.3067,0.3494,25.65,11.9266,10.4693,20.1119,1.99746,1.93412,0.7181,135.0
1727.01,2.27,3.34,0.029,0.004,1.83,0.0,Y,2,241225337,2,996432721909716352,93.55854,53.135925,9.75149,115.362,0,0.982,0.12,0,0,0,24.49,0,34.35,34.79,5.1,14.1,3.178,-0.79,0.3535,0.3503,26.094,12.1862,12.2972,61.4665,28.9638,55.45062,0.6016,46.0
1728.01,4.7,0.36,0.038,0.001,3.49,0.0,Y,3,285048486,2,1094545653447816064,120.61167,64.797153,10.7921,60.798,0,0.614339,0.02,0,0,0,24.49,0,33.62,33.93,9.3,18.9,3.738,-0.791,0.3538,0.3526,25.425,11.9654,12.0046,12.8534,0.71021,0.75429,0.8453,155.0
1729.01,-99.0,-99.0,0.007,0.001,0.57,0.0,N,5,298666530,2,2154363086096593536,278.39991,58.205528,18.3324,151.383,0,0.133475054204,0.02,0,1,0,271.22,0,32.5,32.73,115.9,196.4,2.3,-0.798,0.3533,0.3285,23.685,10.7505,11.5622,0.1301,0.0803,0.2354,0.1396,0.0
1730.01,2.3,1.14,0.054,0.002,6.22,0.0,Y,2,318022259,2,978086481343568128,107.86584,48.327933,10.3595,35.6917,0,0.529004,0.02,0,0,0,22.94,0,33.16,33.54,6.2,14.9,3.497,-0.792,0.3447,0.3256,25.201,10.9206,11.5618,6.8591,2.00071,3.02269,0.9186,80.0
1730.02,1.44,2.04,0.026,0.001,2.16,0.0,Y,2,318022259,2,978086481343568128,107.86584,48.327933,10.3595,35.6917,0,0.529004,0.02,0,0,0,22.94,0,33.16,33.54,6.2,14.9,3.497,-0.792,0.3447,0.3256,25.201,10.9206,11.5618,6.8591,2.00071,3.02269,0.9182,10.0
1731.01,15.14,0.85,0.052,0.008,3.92,0.0,Y,5,371234684,2,898130030131443584,110.168505,37.140594,11.7946,455.203,0,1.19,0.18,0,0,0,22.99,0,35.17,35.53,14.5,33.6,6.424,-0.796,0.3342,0.3917,26.908,13.917,11.8726,261.7791,195.91664,587.7861,0.3517,0.0
1732.01,2.54,1.55,0.043,0.001,4.12,0.0,Y,2,470987100,2,983858058396166016,111.801465,53.045269,11.3266,74.7599,0,0.613891,0.02,0,0,0,24.49,0,33.76,34.03,13.5,25.4,4.921,-0.79,0.349,0.3641,25.486,12.3901,11.8751,15.4189,0.38296,0.37619,0.8422,58.0
1734.01,2.46,0.63,0.186,0.022,28.88,0.0,Y,2,224596152,2,1433586454781584896,254.50329,57.305264,10.2713,156.571,0,1.034,0.12,0,0,0,292.65,0,34.62,34.85,8.6,14.5,0.28,-0.793,0.3318,0.2869,25.186,9.9977,11.562,5.887,2.52927,5.38223,0.6932,16.0
1735.01,2.54,0.4,0.102,0.016,10.39,0.0,Y,1,365673804,2,2197103787427997056,313.33917,64.229167,8.3412,99.4495,0,1.3,0.2,0,0,0,105.52,0,34.61,34.74,3.5,4.7,0.311,-0.79,0.3822,0.3379,25.424,11.7396,13.2773,13.2339,5.79306,12.14703,0.43,47.0
1736.01,2.74,0.17,0.072,0.009,7.07,0.0,Y,1,408618999,2,541725187117160960,43.434465,69.101344,8.3302,88.9482,0,1.0,0.13,0,0,0,66.49,0,34.42,34.72,2.8,5.6,0.567,-0.791,0.3142,0.3133,25.65,10.8781,10.9102,20.2305,8.19612,13.83039,0.6518,50.0
1737.01,2.47,0.17,0.13,0.022,14.45,0.0,Y,2,233009109,2,1654539879093309312,248.253255,72.925533,8.57502,177.63,0,1.408,0.24,0,0,0,298.84,0,34.9,35.38,2.6,7.9,0.166,-0.79,0.3688,0.3077,25.475,10.8863,13.0475,15.0258,9.37361,33.47575,0.3295,22.0
1738.01,3.59,3.65,0.04,0.001,3.7,0.0,Y,2,104208182,2,442083492038286336,54.50217,50.955114,12.4851,142.042,0,0.641329,0.02,0,0,0,41.9,0,34.22,34.49,32.1,59.5,5.811,-0.791,0.3023,0.3642,25.664,12.5614,10.4274,21.2187,7.14986,8.62561,0.8364,56.0
1739.01,2.02,0.96,0.074,0.009,8.3,0.0,Y,2,159418353,2,1723044195148593152,240.1725,83.258658,9.812,70.9819,0,0.78,0.09,0,0,0,173.79,0,33.97,34.24,6.1,11.4,0.354,-0.801,0.3572,0.3355,25.172,11.4886,12.2313,3.2651,0.5526,0.71257,0.807,44.0
1740.01,2.46,1.94,0.138,0.018,19.43,0.0,Y,2,174041208,2,1936737196287510656,351.018,43.376669,10.4274,114.046,0,0.929,0.12,0,0,0,36.15,0,34.26,34.58,7.9,16.5,2.395,-0.79,0.3725,0.3726,25.75,12.8853,12.8802,28.333,11.10754,18.26083,0.6363,24.0
1741.01,1.29,1.05,0.085,0.01,10.94,0.0,Y,2,198206613,2,1628946031537927040,247.04346,63.499097,10.5783,61.9251,0,0.68,0.08,0,0,0,308.31,0,33.59,34.01,6.7,17.5,0.297,-0.795,0.3346,0.3244,24.551,11.0322,11.3802,1.2031,0.00895,0.00931,0.8826,3.0
1742.01,1.56,0.12,0.151,0.019,21.27,0.0,Y,1,219857012,2,1651818622174190208,257.32887,71.876672,8.2865,72.8871,0,1.02,0.13,0,0,0,298.36,0,34.3,34.53,3.0,5.2,0.111,-0.801,0.2841,0.3771,25.172,13.0225,9.8101,3.2433,1.19636,1.34405,0.7065,21.0
1743.01,1.82,0.14,0.034,0.002,4.27,0.0,Y,1,219860288,2,1651807592698185728,257.74734,71.872203,12.4251,41.2758,0,0.299659,0.02,0,0,0,288.64,0,33.07,33.27,25.2,40.1,0.618,-0.797,0.3617,0.3349,24.062,11.1417,12.0326,0.3307,0.14235,0.27667,0.9911,76.0
1744.01,2.48,0.17,0.164,0.022,22.34,0.0,Y,3,229455001,2,2239296103032464768,294.29109,60.881303,9.01932,114.39,0,1.181,0.16,0,0,0,271.22,0,34.33,34.92,2.6,10.1,0.209,-0.792,0.3879,0.3686,25.205,12.8729,13.5469,7.1767,3.88991,9.14755,0.4518,29.0
1745.01,3.66,9.74,0.048,0.002,5.99,0.0,Y,2,232635922,2,2147696132919579904,281.136285,54.9499,12.7963,84.0287,0,0.418805,0.02,0,0,0,193.96,0,33.51,33.87,23.6,54.2,1.121,-0.795,0.3616,0.31,24.627,10.4984,12.2489,1.4832,0.13142,0.16957,0.9524,72.0
1746.01,1.59,0.9,0.027,0.001,2.53,0.0,Y,2,232650365,2,2146945029037813760,281.76771,54.910681,11.9589,62.55347,0,0.403244,0.02,0,0,0,174.45,0,33.49,33.71,18.9,31.2,0.828,-0.795,0.3137,0.3383,24.559,11.4057,10.5742,1.2265,0.24804,0.2858,0.9573,43.0
1747.01,1.32,1.6,0.034,0.004,2.75,0.0,Y,2,233071822,2,2158743987099111552,270.80604,60.675192,10.4302,70.1306,0,0.69,0.08,0,0,0,293.45,0,33.89,34.14,9.2,16.3,0.304,-0.794,0.2678,0.352,24.654,12.0171,9.1443,1.6039,0.17204,0.14464,0.8777,5.0
1748.01,1.53,1.47,0.027,0.003,1.83,0.0,Y,2,233071926,2,2158715610251025152,270.73929,60.417639,10.5657,101.084,0,0.795,0.09,0,0,0,286.9,0,34.2,34.41,10.0,16.2,0.291,-0.803,0.3853,0.3563,25.166,12.2605,13.2595,2.7137,0.77514,1.19065,0.8101,36.0
1749.01,2.07,1.42,0.044,0.002,4.49,0.0,Y,1,233602827,2,2253774094189458432,282.737205,64.419467,12.2574,99.5561,0,0.555356,0.02,0,0,0,288.26,0,33.82,34.11,20.4,39.8,0.588,-0.795,0.3272,0.3155,24.641,10.7617,11.1601,1.5445,0.11862,0.13345,0.9515,28.0
1749.02,2.31,0.79,0.07,0.003,9.04,0.0,Y,1,233602827,2,2253774094189458432,282.737205,64.419467,12.2574,99.5561,0,0.555356,0.02,0,0,0,288.26,0,33.82,34.11,20.4,39.8,0.588,-0.795,0.3272,0.3155,24.641,10.7617,11.1601,1.5445,0.11862,0.13345,0.952,26.0
1750.01,2.75,0.68,0.09,0.011,11.34,0.0,Y,2,237099296,2,1646752244391928704,240.301965,68.9373,11.7077,162.46,0,0.767,0.09,0,0,0,292.26,0,34.37,34.54,16.7,24.9,0.414,-0.8,0.3152,0.3406,25.173,11.7634,10.8855,3.3694,1.16321,1.61642,0.8057,26.0
1751.01,2.73,0.55,0.23,0.034,37.47,0.0,Y,1,287080092,2,1629404184289170688,243.488835,63.533531,8.80616,113.335,0,1.152,0.17,0,0,0,270.85,0,34.22,34.98,1.7,9.6,0.205,-0.791,0.365,0.338,25.223,11.8233,12.7678,8.0193,4.27908,10.25487,0.4504,27.0
1752.01,1.74,2.12,0.015,0.001,0.94,0.0,Y,1,287139872,2,1438168463332034816,253.461495,60.709619,12.7463,103.021,0,0.524085,0.02,0,0,0,309.52,0,33.8,34.07,29.2,54.4,0.714,-0.795,0.3567,0.3825,24.59,13.0305,12.153,1.3384,0.08001,0.0792,0.956,37.0
1753.01,2.38,0.9,0.06,0.008,5.38,0.0,Y,2,289580577,2,1630385631560004480,252.46983,61.173578,11.2078,226.671,0,1.015,0.13,0,0,0,290.28,0,34.7,34.98,11.6,21.9,0.383,-0.791,0.3365,0.3822,25.211,13.3701,11.7718,7.4772,4.32104,8.50137,0.6896,18.0
1754.01,2.46,0.27,0.105,0.004,16.22,0.0,Y,1,332477926,2,1422202558064520576,265.59429,57.447769,11.7229,81.5511,0,0.582584,0.02,0,0,0,280.42,0,33.73,34.02,15.4,29.3,0.488,-0.795,0.2922,0.3231,24.592,10.9914,9.9397,1.3474,0.0199,0.01825,0.9555,28.0
1755.01,14.04,9.41,0.331,0.052,60.19,0.0,M,5,356978132,2,2151739651353843456,273.78171,56.878103,9.90051,205.933,0,1.331,0.21,0,0,0,283.81,0,34.75,35.19,4.7,13.0,0.262,-0.79,0.3485,0.339,25.358,11.9284,12.2646,11.2062,6.77946,17.91468,0.1614,92.0
1756.01,2.0,0.56,0.032,0.001,2.78,0.0,Y,2,364074068,2,2290553720211705344,306.328785,77.636411,12.0948,86.7159,0,0.556454,0.02,0,0,0,110.6,0,33.76,34.01,20.3,36.4,1.502,-0.8,0.3869,0.3715,25.173,12.6359,13.1589,3.3495,0.02853,0.02997,0.936,36.0
1757.01,1.72,1.28,0.029,0.003,2.13,0.0,Y,2,367753709,2,1706219738801124096,255.40071,79.067125,11.2906,104.346,0,0.693,0.08,0,0,0,263.82,0,34.09,34.32,14.4,24.5,0.44,-0.804,0.3319,0.3131,25.163,10.7471,11.3891,2.4997,0.51506,0.69243,0.8706,34.0
1758.01,3.49,0.68,0.141,0.018,20.71,0.0,Y,1,367858035,2,2232494455384800768,354.741585,75.685231,10.0907,96.6215,0,0.88,0.11,0,0,0,92.01,0,34.13,34.53,6.1,15.3,0.908,-0.79,0.3617,0.2992,25.321,10.3325,12.4884,10.2963,3.14988,5.71274,0.7857,47.0
1759.01,3.28,0.38,0.118,0.004,18.85,0.0,Y,1,408636441,2,2216420110788943744,326.851665,62.753817,9.92838,40.0654,0,0.609617,0.02,0,0,0,66.84,0,33.46,33.82,6.5,14.9,1.23,-0.798,0.3406,0.3444,25.177,11.6493,11.5179,3.9129,0.52057,0.5932,0.8662,91.0
1760.01,2.64,4.09,0.06,0.005,11.06,0.0,N,5,420112587,3,2264839952875245696,290.173965,73.195994,12.4989,30.5373,0,0.23,0.02,0,1,0,286.92,5,32.54,32.83,14.4,28.3,0.849,-1.3,0.0,0.0,40.758,0.0659,0.1,0.132,0.01859,0.03418,0.1392,132.0
1761.01,2.41,2.05,0.108,0.016,11.59,0.0,Y,2,424391516,2,2268464325450037120,281.57763,75.303367,10.5951,242.537,0,1.242,0.18,0,0,0,295.77,0,34.56,35.21,4.2,18.6,0.339,-0.79,0.3404,0.3867,25.359,13.6162,11.9856,11.153,7.35574,17.63952,0.4135,18.0
1762.01,3.92,1.46,0.172,0.028,24.15,0.0,Y,2,435680451,2,565485809489763200,17.914995,79.165492,10.5949,174.195,0,1.171,0.19,0,0,0,40.39,0,34.54,34.96,7.5,20.1,2.502,-0.79,0.3588,0.3026,26.006,10.5782,12.5426,51.0407,24.89269,61.76608,0.4006,33.0
1763.01,1.97,2.25,0.037,0.002,3.8,0.0,Y,2,441739871,2,1655531398063340800,259.56417,74.302722,12.8123,88.0677,0,0.470612,0.02,0,0,0,283.38,0,33.54,33.79,23.1,41.2,0.619,-0.796,0.288,0.3357,24.435,11.3442,9.7321,0.8747,0.13107,0.13071,0.9622,33.0
1764.01,13.32,1.17,0.226,0.026,47.39,0.0,Y,3,1551345500,2,2150615301929051136,277.293,55.313108,11.2018,87.2876,0,0.69,0.08,0,1,0,310.17,0,33.59,33.92,6.1,12.9,0.239,-0.795,0.3225,0.3214,24.489,10.9005,10.9383,1.0137,0.05826,0.06204,0.8835,166.0
1765.01,5.92,0.44,0.043,0.005,3.49,0.0,Y,3,272672133,2,1644913998389209728,234.241785,67.452578,11.7176,229.44,0,0.884,0.11,0,0,0,96.52,0,34.62,34.86,14.7,25.8,1.319,-0.792,0.358,0.3193,25.633,11.1293,12.4814,18.0677,8.46614,18.64533,0.7706,63.0
1766.01,16.59,0.87,0.042,0.007,2.7,0.0,Y,5,67666096,2,806492019492266752,148.64313,40.387944,9.43351,210.252,0,1.34,0.22,0,0,0,24.06,0,35.0,35.38,5.2,12.3,2.702,-0.797,0.3266,0.3065,26.791,10.8434,11.5566,183.6011,114.27013,334.77184,0.2872,0.0
1767.01,16.09,0.91,0.053,0.006,4.35,0.0,Y,5,8767448,2,702295464353437952,140.102955,33.882328,9.98111,227.537,0,1.076,0.13,0,0,0,24.09,0,34.99,35.35,7.3,16.9,3.477,-0.797,0.3527,0.352,26.773,12.4419,12.4691,173.8484,115.63551,346.57914,0.474,0.0
1768.01,3.08,0.23,0.076,0.01,7.34,0.0,Y,1,137906197,2,852857845015534080,152.10279,55.539961,9.91008,157.597,0,1.104,0.15,0,0,0,25.91,0,34.47,35.0,4.3,14.6,3.079,-0.798,0.3594,0.3503,26.525,12.2612,12.5793,88.2282,48.84724,113.61584,0.486,38.0
1769.01,3.27,0.34,0.014,0.002,0.61,0.0,M,1,287225295,2,1018810777128160256,144.00033,51.607783,9.4819,90.6965,0,0.96,0.13,0,0,0,25.91,0,34.06,34.63,3.3,12.3,2.628,-0.791,0.3537,0.3234,25.968,11.1989,12.2478,44.2058,16.55254,29.63483,0.1894,139.0
1770.01,4.47,0.3,0.022,0.003,1.09,0.0,Y,3,457138169,2,1019092973660283648,141.367965,50.908875,9.22437,163.438,0,1.224,0.18,0,0,0,25.92,0,34.43,35.11,1.9,9.2,2.075,-0.798,0.3604,0.3361,26.601,11.7989,12.6546,107.9072,62.19516,163.19067,0.3851,116.0
1771.01,12.46,0.63,0.042,0.005,3.21,0.0,Y,5,252479260,2,846946629987527168,155.68146,50.128711,9.007,81.7647,0,0.93,0.12,0,0,0,25.98,0,33.95,34.64,2.0,10.1,2.19,-0.791,0.3551,0.3254,25.968,11.2708,12.2993,45.0036,17.14169,30.93903,0.6189,402.0
1772.01,2.46,0.17,0.078,0.01,8.05,0.0,Y,1,85293053,2,749676822006222464,156.837705,34.39095,9.3523,97.7562,0,0.99,0.13,0,0,0,24.06,0,34.28,34.66,4.2,10.3,2.422,-0.79,0.3659,0.3175,25.984,11.0053,12.6807,48.5017,18.56581,36.06995,0.6145,37.0
1773.01,1.8,0.13,0.015,0.002,0.74,0.0,Y,5,332064670,2,704967037090946688,133.14684,28.329817,5.2058,12.5855,0,0.9,0.12,0,0,0,24.09,0,33.8,34.03,1.8,3.2,0.957,-0.79,0.3176,0.3583,25.486,12.1943,10.8094,15.4189,0.37698,0.34206,0.8862,454.0
1774.01,2.74,0.76,0.13,0.016,16.71,0.0,Y,1,4897275,2,796063843195758208,148.161915,35.111008,7.6474,53.974,0,1.06,0.13,0,0,0,24.04,0,34.22,34.76,2.5,8.8,2.124,-0.791,0.3173,0.3346,26.097,11.6298,11.0276,58.2774,25.82673,43.25645,0.7114,72.0
1775.01,8.07,0.57,0.089,0.011,10.24,0.0,Y,3,9348006,2,803285607362611840,150.11508,39.45775,10.9184,149.234,0,0.898,0.11,0,0,0,24.06,0,34.47,34.69,12.0,19.8,4.099,-0.79,0.3091,0.3249,26.007,11.2707,10.7216,51.2222,20.65337,32.47582,0.7434,101.0
1776.01,1.4,1.95,0.039,0.005,2.8,0.0,Y,2,21535395,2,778052193462283648,164.777295,40.983719,7.6586,44.647,0,1.02,0.13,0,0,0,25.98,0,34.05,34.57,2.5,8.3,1.992,-0.79,0.371,0.3233,25.899,11.1766,12.8246,39.5981,13.69267,24.83803,0.7154,9.0
1777.01,2.33,1.84,0.119,0.015,14.65,0.0,Y,2,29191624,2,810069697186043264,151.807035,46.114881,8.737001,79.7665,0,1.06,0.13,0,0,0,25.98,0,34.19,34.72,3.0,10.0,2.285,-0.79,0.3229,0.3627,26.014,12.5933,11.2109,52.0144,23.50608,36.8252,0.4967,41.0
1778.01,2.83,2.89,0.071,0.009,6.52,0.0,Y,1,39699648,2,1011435012611142784,136.77762,46.672425,8.4594,99.451,0,1.12,0.14,0,0,0,24.07,0,34.56,35.03,3.5,10.3,2.403,-0.798,0.363,0.3415,26.561,11.9642,12.716,96.9261,53.80861,132.33739,0.4344,57.0
1779.01,9.93,0.3,0.02,0.001,1.88,0.0,Y,5,67646988,3,796443724462555904,147.76854,35.968556,12.4368,33.928,0,0.28,0.02,0,0,0,24.05,7,32.89,33.13,24.9,42.4,23.425,-1.3,0.0,0.0,42.355,0.0753,0.178,5.2106,0.82954,2.63955,0.9791,986.0
1780.01,10.61,0.75,0.026,0.003,1.71,0.0,Y,5,99834717,2,1055895483267019392,165.167205,64.963844,12.212,262.706,0,0.82,0.1,0,0,0,24.08,0,34.67,34.99,20.1,41.4,7.439,-0.798,0.3244,0.3632,26.533,12.7092,11.3503,90.0802,50.72189,98.62012,0.7354,137.0
1781.01,18.2,1.15,0.042,0.006,2.97,0.0,Y,5,137881699,2,852608874351434752,150.572625,53.950825,12.5119,935.456,0,1.15,0.16,0,0,0,25.84,0,35.77,35.97,26.3,42.2,6.953,-0.793,0.2267,0.3963,27.104,14.2536,8.1535,511.9946,427.15005,919.57627,0.3384,0.0
1782.01,2.56,2.15,0.05,0.006,4.99,0.0,Y,1,160045097,2,1711970906169443584,213.078795,74.411792,11.3069,95.2649,0,0.68,0.08,0,0,0,126.01,0,33.91,34.18,11.4,21.6,0.854,-0.798,0.291,0.3414,25.178,11.6677,9.9468,4.0009,0.52784,0.51288,0.8653,47.0
1782.02,1.85,1.41,0.026,0.003,1.83,0.0,Y,2,160045097,2,1711970906169443584,213.078795,74.411792,11.3069,95.2649,0,0.68,0.08,0,0,0,126.01,0,33.91,34.18,11.4,21.6,0.854,-0.798,0.291,0.3414,25.178,11.6677,9.9468,4.0009,0.52784,0.51288,0.8657,43.0
1783.01,2.28,1.69,0.024,0.003,1.42,0.0,Y,2,229938290,2,2252830953732162560,287.680995,64.153661,9.2742,88.3983,0,0.94,0.12,0,0,0,292.11,0,34.18,34.6,3.8,9.9,0.197,-0.799,0.3014,0.304,25.176,10.5193,10.4301,3.7565,1.28838,1.94058,0.7056,68.0
1784.01,7.2,0.74,0.035,0.005,2.09,0.0,M,3,241196395,2,742007724107680768,153.54966,29.085525,9.61433,171.945,0,1.301,0.2,0,0,0,24.1,0,34.73,35.22,4.9,15.3,3.38,-0.797,0.3526,0.3239,26.689,11.4083,12.4197,137.1746,81.95465,232.21553,0.1552,165.0
1785.01,4.74,0.34,0.103,0.015,11.0,0.0,Y,3,230386259,2,2252777867935505792,285.728535,63.94885,9.6746,384.225,0,1.19,0.17,0,0,0,27.24,0,35.18,35.77,3.0,11.4,2.298,-0.795,0.3352,0.3446,26.982,12.3257,11.989,332.5727,250.91896,970.99936,0.3468,23.0
1790.01,2.03,0.18,0.093,0.013,9.63,0.0,Y,2,310981412,2,1072774120624636032,161.427795,69.200781,10.2728,164.178,0,1.167,0.16,0,0,0,103.28,0,34.62,34.88,7.8,14.3,0.774,-0.792,0.3117,0.3177,25.623,11.0798,10.872,17.4823,8.29767,15.39461,0.41,20.0
1791.01,4.43,0.33,0.274,0.038,48.48,0.01,Y,3,233684293,2,1440334123281930496,260.76288,63.110742,9.05769,247.435,0,1.169,0.16,0,0,0,297.99,0,35.03,35.43,2.8,7.0,0.145,-0.793,0.3,0.3619,25.607,12.8216,10.6305,16.6516,11.59379,28.06991,0.4104,20.0
1792.01,3.67,1.41,0.083,0.01,8.82,0.01,Y,3,29191596,2,810054200944070528,151.720035,45.883328,8.676,69.3223,0,0.97,0.12,0,0,0,25.98,0,34.1,34.58,3.1,9.2,2.14,-0.791,0.3403,0.3355,25.942,11.6005,11.7692,40.3807,14.58169,23.23654,0.6212,86.0
1793.01,4.06,0.22,0.271,0.031,55.09,0.02,Y,1,304142124,2,5340648488081462528,164.85633,-56.623556,7.8436,36.9941,0,0.87,0.1,0,0,0,40.83,0,33.62,34.12,1.6,5.2,0.885,-0.79,0.3396,0.3531,25.357,12.0485,11.5888,11.0755,1.0296,1.08975,0.7835,96.0
1794.01,3.03,0.22,0.084,0.01,8.77,0.0,Y,2,286916251,2,1552562610862328576,203.397495,49.060844,9.69924,155.791,0,1.017,0.12,0,0,0,84.0,0,34.52,34.97,4.0,11.3,0.74,-0.791,0.2928,0.307,25.718,10.7374,10.2377,25.1044,12.45952,23.17087,0.6438,32.0
1795.01,6.0,14.26,0.04,0.005,2.79,0.0,N,5,135083444,2,3950657811037444864,184.36692,19.839989,10.0721,183.175,0,1.134,0.15,0,0,0,22.35,0,34.67,35.07,5.8,14.4,3.37,-0.798,0.3124,0.3561,26.62,12.4898,10.9543,113.3157,66.19393,131.31414,0.064,99.0
1796.01,3.76,0.12,0.028,0.001,2.64,0.0,Y,5,138819293,2,4017860992519744384,175.550535,26.703067,8.40346,9.75321,0,0.419868,0.02,0,0,0,22.36,0,32.55,32.9,3.3,7.4,1.944,-0.806,0.3343,0.3469,25.153,11.4144,10.998,2.061,1.20504,2.74506,0.9938,841.0
1797.01,3.21,0.92,0.048,0.006,3.65,0.0,Y,1,368435330,2,729899906357408768,162.776715,25.641064,8.6259,82.3432,0,1.08,0.14,0,0,0,22.2,0,34.18,34.67,2.5,7.6,2.078,-0.79,0.3901,0.3128,26.028,10.8432,13.5257,53.6868,20.54913,44.31938,0.4958,97.0
1798.01,2.39,2.05,0.075,0.009,8.02,0.0,Y,2,198153540,2,1505890751741673856,211.09392,46.519283,10.5191,113.181,0,0.874,0.11,0,0,0,65.11,0,34.14,34.48,6.7,15.0,1.238,-0.79,0.3375,0.3202,25.424,11.0408,11.6364,13.2439,3.94746,5.98735,0.7795,33.0
1798.02,1.28,1.82,0.011,0.001,0.44,0.0,Y,2,198153540,2,1505890751741673856,211.09392,46.519283,10.5191,113.181,0,0.874,0.11,0,0,0,65.11,0,34.14,34.48,6.7,15.0,1.238,-0.79,0.3375,0.3202,25.424,11.0408,11.6364,13.2439,3.94746,5.98735,0.779,6.0
1799.01,1.63,3.38,0.072,0.009,7.09,0.0,Y,2,8967242,2,761300339243646848,167.232915,34.303014,8.3662,62.1274,0,1.01,0.13,0,0,0,22.13,0,34.17,34.35,3.3,5.1,1.511,-0.79,0.3425,0.3411,25.779,11.7168,11.7644,29.9995,7.21031,9.5357,0.7168,37.0
1800.01,12.65,0.69,0.05,0.006,4.12,0.0,Y,5,17993892,2,770622651659107712,171.27492,41.028019,11.1065,277.278,0,1.0,0.12,0,0,0,22.96,0,34.88,35.2,10.6,21.7,4.89,-0.797,0.3132,0.3248,26.706,11.4345,11.0229,143.687,85.1265,197.66158,0.5709,112.0
1801.01,2.17,0.85,0.122,0.005,21.28,0.0,Y,1,119584412,2,3980045523465047168,175.575585,23.027033,9.85623,30.6796,0,0.541272,0.02,0,0,0,22.36,0,33.35,33.66,8.2,16.7,3.937,-0.79,0.3492,0.3656,25.239,12.3045,11.7538,8.5482,2.12743,2.68749,0.9142,58.0
1802.01,2.51,1.02,0.107,0.004,16.8,0.01,Y,2,138762614,2,3996169204356323584,164.25534,24.882339,11.1341,60.6931,0,0.573516,0.02,0,0,0,21.0,0,33.56,33.86,10.8,21.3,4.737,-0.791,0.3223,0.3783,25.425,12.8103,10.9142,12.8587,1.47638,1.408,0.908,39.0
1803.01,4.03,1.62,0.1,0.013,12.89,0.0,Y,1,144401492,2,4031575166693272832,178.04613,35.1718,11.1476,119.24,0,0.793,0.1,0,0,0,23.47,0,34.18,34.44,11.9,21.7,4.517,-0.79,0.3484,0.358,25.828,12.3286,11.9991,33.8598,10.29973,14.3331,0.7519,52.0
1803.02,3.13,1.72,0.062,0.008,6.29,0.0,Y,1,144401492,2,4031575166693272832,178.04613,35.1718,11.1476,119.24,0,0.793,0.1,0,0,0,23.47,0,34.18,34.44,11.9,21.7,4.517,-0.79,0.3484,0.358,25.828,12.3286,11.9991,33.8598,10.29973,14.3331,0.7523,53.0
1804.01,3.01,1.2,0.056,0.007,4.93,0.0,Y,2,148679712,2,785455377051288960,172.171125,46.480464,10.1345,139.11,0,0.946,0.12,0,0,0,21.2,0,34.39,34.79,5.5,13.8,3.567,-0.79,0.3447,0.3681,26.152,12.8072,11.9936,69.8562,34.09737,60.92694,0.5972,41.0
1805.01,3.12,1.37,0.157,0.021,24.07,0.01,Y,2,165763244,2,1601127631440423424,232.140495,55.185319,10.7939,142.849,0,0.893,0.12,0,0,0,44.72,0,34.29,34.65,7.7,17.6,2.046,-0.79,0.3479,0.34,25.721,11.7797,12.0538,26.4606,10.55233,18.07598,0.7563,26.0
1806.01,3.41,0.35,0.088,0.004,15.15,0.01,Y,2,166648874,2,733540939112687104,166.11816,30.458575,12.6196,55.5211,0,0.393258,0.02,0,0,0,21.37,0,33.3,33.51,28.5,46.4,8.986,-0.792,0.3385,0.3529,25.199,11.827,11.3444,6.7883,2.22982,3.15764,0.9191,74.0
1807.01,1.53,0.94,0.012,0.001,0.55,0.0,Y,1,180695581,2,1476485996883837184,201.28263,38.922367,9.0363,42.5775,0,0.73,0.09,0,0,0,38.7,0,33.66,34.06,4.0,10.1,1.543,-0.791,0.3838,0.3664,25.357,12.4812,13.0738,10.44,0.51538,0.56858,0.851,117.0
1808.01,11.77,0.88,0.035,0.006,2.11,0.0,N,3,307734817,2,4021821055445913472,171.597045,28.056536,11.6735,556.917,0,1.26,0.2,0,0,0,22.12,0,35.42,35.64,15.2,25.1,5.284,-0.795,0.3518,0.336,26.97,11.974,12.5395,319.3522,229.55184,886.46605,0.0409,85.0
1809.01,12.04,0.66,0.055,0.007,4.62,0.0,Y,5,347329162,2,4001613814138156416,183.366045,23.055686,11.5384,321.084,0,1.04,0.13,0,0,0,22.22,0,34.95,35.21,13.7,25.4,5.435,-0.797,0.3272,0.3489,26.712,12.2832,11.5197,146.3324,90.96852,217.76485,0.5696,93.0
1810.01,14.28,0.7,0.024,0.003,1.33,0.0,Y,5,373693175,2,1541532207133249920,188.266215,44.915367,11.6281,294.419,0,0.98,0.12,0,0,0,23.08,0,34.87,35.15,14.8,28.1,5.41,-0.798,0.3301,0.2834,26.658,9.9632,11.6022,125.7178,66.3662,175.57363,0.5767,0.0
1811.01,11.9,0.82,0.043,0.005,3.71,0.0,Y,3,376524552,2,3962403923821595264,188.922375,27.214378,11.1237,128.23,0,0.756,0.09,0,0,0,22.29,0,34.24,34.52,11.5,21.9,4.766,-0.792,0.3378,0.3689,25.977,12.734,11.6604,40.9621,14.62547,20.41852,0.7479,244.0
1812.01,7.04,0.57,-1.0,-1.0,0.0,0.0,Y,3,207425167,2,1623130061703102592,242.74788,58.294553,11.6463,172.534,0,0.84,0.1,0,0,0,67.08,0,34.4,34.71,14.8,30.3,2.007,-0.792,0.3527,0.3368,25.641,11.6905,12.2414,19.5775,8.28924,15.26883,0.7679,0.0
1812.02,3.06,1.69,0.095,0.011,11.61,0.0,Y,2,207425167,2,1623130061703102592,242.74788,58.294553,11.6463,172.534,0,0.84,0.1,0,0,0,67.08,0,34.4,34.71,14.8,30.3,2.007,-0.792,0.3527,0.3368,25.641,11.6905,12.2414,19.5775,8.28924,15.26883,0.7683,27.0
1812.03,5.12,0.48,-1.0,-1.0,0.0,0.0,Y,1,207425167,2,1623130061703102592,242.74788,58.294553,11.6463,172.534,0,0.84,0.1,0,0,0,67.08,0,34.4,34.71,14.8,30.3,2.007,-0.792,0.3527,0.3368,25.641,11.6905,12.2414,19.5775,8.28924,15.26883,0.7688,0.0
1813.01,2.96,0.47,0.018,0.003,0.8,0.0,N,5,377290815,2,2141405689458446464,286.593,56.629311,9.91892,285.002,0,1.239,0.19,0,0,0,27.24,0,35.12,35.43,5.8,11.8,2.338,-0.797,0.2935,0.3244,26.784,11.4933,10.3979,179.7084,117.95158,292.61863,0.0614,49.0
1814.01,4.74,-99.0,0.077,0.015,6.37,0.0,Y,3,160440924,2,1707134536772108416,236.81688,77.232642,10.8247,362.522,0,1.50478873458,0.291088972648,0,0,0,27.24,0,35.16,35.47,9.2,18.5,3.314,-0.797,0.3501,0.3878,26.808,13.7552,12.4193,193.2615,141.25196,438.92129,0.2837,33.0
1815.01,20.65,0.95,0.04,0.006,2.56,0.0,M,3,233720539,2,2160379407565638912,276.37929,63.488103,10.8946,617.233,0,1.31,0.2,0,0,0,27.24,0,35.56,35.94,8.3,20.2,3.786,-0.793,0.347,0.3389,27.07,12.1814,12.4698,451.2969,352.00281,1674.71883,0.1494,0.0
1819.01,1.72,0.14,0.046,0.008,3.09,0.0,Y,2,341815767,2,1417340307191830528,267.520215,54.636128,8.98018,160.295,0,1.382,0.23,0,0,0,311.1,0,34.65,35.22,2.6,9.9,0.184,-0.791,0.3756,0.3044,25.36,10.7224,13.2285,10.7892,6.20178,20.20057,0.3335,26.0
1821.01,2.15,0.21,0.083,0.011,9.5,0.0,Y,5,82308728,2,3997075206232885888,168.637665,25.710597,6.9859,21.5618,0,0.86,0.11,0,0,0,22.14,0,33.71,34.17,2.6,7.7,2.086,-0.791,0.3562,0.3405,25.67,11.6364,12.1717,21.6298,2.6994,3.23632,0.8857,144.0
1823.01,7.84,0.53,0.601,0.07,194.07,0.0,Y,1,142381532,2,1676299557803904000,196.21971,63.753261,9.7722,71.6456,0,0.77,0.09,0,0,0,96.72,0,34.11,34.37,8.0,14.7,0.835,-0.791,0.3501,0.3536,25.209,12.154,12.0323,7.3841,1.92075,2.56599,0.7937,80.0
1824.01,2.49,0.16,0.151,0.019,22.81,0.0,Y,1,142387023,2,1675511792082576384,197.731215,61.74485,8.9754,59.4314,0,0.88,0.11,0,0,0,50.57,0,33.86,34.26,3.1,7.8,0.946,-0.797,0.3366,0.3591,25.602,12.304,11.5328,11.5339,2.23138,2.57519,0.7808,46.0
1825.01,11.11,0.62,0.091,0.011,10.18,0.0,Y,3,229750058,2,2257049230092515712,280.67916,66.303111,11.7204,285.509,0,0.97,0.12,0,0,0,119.18,0,34.81,35.05,14.8,26.0,1.065,-0.791,0.3409,0.3312,25.655,11.6095,11.9475,20.6038,11.35345,26.37054,0.6514,66.0
1826.01,13.02,0.67,0.05,0.007,4.14,0.0,Y,4,229400092,2,2241743203599727744,292.45884,62.529189,11.2086,265.471,0,0.988,0.13,0,0,0,92.82,0,34.93,35.08,14.3,20.2,1.103,-0.79,0.2997,0.3705,25.745,12.9963,10.5132,27.9906,16.8503,30.9859,0.6367,119.0
1827.01,1.33,0.51,0.017,0.001,1.47,0.0,Y,1,390651552,2,3735000631158990976,191.981535,9.749419,8.8223,8.07426,0,0.312792,0.02,0,0,0,18.27,0,32.19,32.77,3.1,11.7,3.553,-0.806,0.3634,0.3458,25.149,11.3317,11.9101,1.957,1.22203,3.52104,0.9942,55.0
1828.01,8.47,0.61,0.086,0.011,9.09,0.0,Y,3,232982938,2,1647053819815671808,241.56225,69.621803,11.1315,369.986,0,1.04,0.13,0,0,0,120.43,0,35.11,35.46,10.3,23.0,0.976,-0.791,0.3262,0.3548,25.981,12.5827,11.5685,43.1488,30.05999,86.05623,0.6198,47.0
1829.01,16.29,0.92,0.066,0.008,6.29,0.0,Y,3,235905185,2,2294609097050849664,290.87742,78.754217,12.8784,479.529,0,0.98,0.12,0,0,0,112.34,0,35.04,35.45,26.6,67.5,2.438,-0.79,0.3502,0.2968,25.963,10.5232,12.4146,45.199,28.42245,100.31932,0.6181,0.0
1830.01,16.72,0.7,0.096,0.015,9.78,0.0,N,5,20182165,2,1295674883108568704,226.18125,38.605375,7.0166,50.3098,0,1.25,0.19,0,0,0,39.18,0,34.34,34.93,2.2,8.4,1.285,-0.79,0.2913,0.3457,25.993,12.0738,10.1757,49.5377,25.90714,42.90228,0.076,0.0
1831.01,4.69,2.59,0.015,0.003,0.56,0.0,Y,3,27194429,2,3938542739088394240,200.452755,17.765436,7.43229,128.273,0,1.488,0.26,0,0,0,18.17,0,35.0,35.52,2.2,7.3,2.405,-0.795,0.3274,0.3167,26.962,11.2494,11.6309,310.4765,207.99707,666.19224,0.4206,203.0
1832.01,7.48,1.11,0.046,0.005,4.15,0.0,Y,3,307956397,2,1631261495650669568,256.662255,63.778636,12.9233,270.313,0,0.74,0.08,0,1,0,114.35,0,34.47,34.67,22.8,36.3,1.421,-0.791,0.3768,0.3472,25.361,12.0372,13.0637,10.7526,4.4591,8.47705,0.8502,69.0
1833.01,17.19,0.93,0.049,0.006,3.69,0.0,Y,5,61098812,2,3661983850663908608,205.45425,-0.128172,9.87229,251.303,0,1.145,0.15,0,0,0,18.41,0,34.91,35.51,4.5,17.8,4.932,-0.795,0.2537,0.3154,26.956,11.2015,9.0095,304.9168,203.09103,431.78714,0.3482,0.0
1834.01,19.87,6.56,0.022,0.003,1.22,0.0,M,5,71612483,2,1468504126582376448,202.294245,31.401917,11.4951,265.941,0,0.993,0.12,0,0,0,18.47,0,34.73,35.17,11.9,32.4,7.884,-0.797,0.3549,0.3554,26.754,12.4994,12.4824,164.4761,101.33909,263.43588,0.1832,0.0
1835.01,1.82,1.28,0.06,0.007,5.64,0.0,Y,2,347332255,2,3948424496764080640,189.839205,20.027339,7.6621,32.1585,0,0.91,0.11,0,0,0,18.17,0,33.81,34.26,2.9,7.9,2.608,-0.79,0.3493,0.3125,25.787,10.7067,11.9669,30.8278,5.26024,7.1701,0.7163,90.0
1835.02,2.54,0.25,-1.0,-1.0,0.0,0.0,Y,2,347332255,2,3948424496764080640,189.839205,20.027339,7.6621,32.1585,0,0.91,0.11,0,0,0,18.17,0,33.81,34.26,2.9,7.9,2.608,-0.79,0.3493,0.3125,25.787,10.7067,11.9669,30.8278,5.26024,7.1701,0.7159,0.0
1836.01,8.14,0.42,0.158,0.023,20.38,0.0,Y,1,207468071,2,1428639816392087552,245.907915,54.690078,9.29416,191.649,0,1.261,0.18,0,0,0,43.48,0,34.72,35.23,2.9,9.3,1.283,-0.79,0.3626,0.3186,26.19,11.2237,12.7734,77.7296,46.19934,139.31476,0.3117,83.0
1837.01,7.82,0.7,0.065,0.008,5.82,0.0,M,3,144441148,2,1458687549330917376,207.90591,33.492389,8.70842,159.375,0,1.092,0.14,1,0,0,18.64,0,35.1,35.39,6.0,11.6,3.413,-0.796,0.367,0.3518,26.888,12.4501,12.9896,245.3768,165.79116,548.99096,0.1739,123.0
1838.01,14.34,0.78,0.034,0.005,2.17,0.0,Y,5,162689341,2,1424011082893734272,246.69204,51.041133,12.423,575.889,0,1.12,0.16,0,0,0,70.17,0,35.32,35.58,23.0,42.2,2.592,-0.798,0.3526,0.2983,26.546,10.6144,12.5456,93.7708,62.09583,244.43381,0.3882,0.0
1839.01,2.47,1.45,0.024,0.003,1.42,0.0,Y,2,381714186,2,3729117900352224768,196.83312,5.852044,10.2173,116.086,0,0.934,0.12,0,0,0,18.22,0,34.29,34.67,6.7,16.4,4.585,-0.79,0.329,0.3381,26.111,11.7229,11.4067,64.9893,26.41526,42.97418,0.6003,57.0
1840.01,13.94,0.59,0.083,0.012,7.84,0.0,Y,5,165987272,2,1464700950221781504,195.98184,30.640144,9.8469,240.726,0,1.22,0.18,0,0,0,18.45,0,34.9,35.36,4.5,13.1,3.861,-0.796,0.3229,0.3542,26.87,12.5236,11.4169,232.3794,155.72788,406.33578,0.3548,153.0
1841.01,15.42,1.07,0.049,0.006,4.3,0.0,Y,5,168699373,2,1506159170017461888,213.14388,47.014783,12.4474,347.85,0,0.86,0.11,0,0,0,21.15,0,34.94,35.11,26.6,38.8,7.617,-0.798,0.3369,0.2919,26.663,10.247,11.8281,127.4249,66.98881,174.01251,0.7328,0.0
1842.01,12.68,0.62,0.147,0.019,19.15,0.0,Y,3,404505029,2,3719927426253118848,201.96267,9.030644,9.26733,223.465,0,1.153,0.15,0,0,0,18.57,0,35.0,35.48,4.0,12.0,3.671,-0.795,0.3262,0.3543,26.939,12.5716,11.5724,288.8185,202.47703,588.89476,0.3499,99.0
1843.01,12.7,0.66,0.088,0.011,9.15,0.0,N,5,258871793,2,2254970706438843392,287.89479,66.328064,12.6445,627.627,0,1.09,0.14,0,0,0,118.21,0,35.33,35.65,23.9,50.3,1.804,-0.79,0.3512,0.3245,26.093,11.5683,12.5189,61.7258,43.73516,172.63447,0.0849,44.0
1844.01,10.69,0.76,0.039,0.004,3.21,0.0,Y,5,198108326,2,1499514786891168640,209.38863,43.493311,11.7551,142.751,0,0.74,0.08,0,0,0,17.26,0,34.24,34.49,16.5,30.0,7.762,-0.79,0.3171,0.3377,25.992,11.647,10.9367,49.445,15.6655,21.26806,0.8253,195.0
1845.01,13.69,0.79,0.045,0.005,3.66,0.0,Y,3,272758199,2,1648172950854572800,237.317085,71.442944,12.889,418.239,0,0.9,0.11,0,0,0,71.58,0,34.91,35.3,25.7,63.7,3.538,-0.79,0.3112,0.3653,26.03,12.8942,10.9868,53.9466,35.87047,83.00842,0.7426,88.0
1846.01,1.75,0.72,0.036,0.002,3.93,0.0,Y,2,198385543,3,1420011162670761600,257.954955,54.527847,11.8467,47.2496,0,0.4,0.02,0,0,0,160.23,1,33.24,33.65,16.7,43.3,8.394,-0.79,0.2441,0.4194,25.236,13.9116,7.9994,8.4588,4.67134,8.36473,0.9146,56.0
1847.01,8.72,0.64,-1.0,-1.0,0.0,0.0,Y,3,54002556,2,2453680078509741056,23.521455,-14.41915,11.6235,190.422,0,0.85,0.1,0,0,0,21.81,0,34.56,34.75,17.5,27.0,5.901,-0.79,0.3403,0.3457,26.11,12.0128,11.8249,64.9192,29.18337,51.91965,0.7394,0.0
1847.02,4.22,0.36,0.101,0.012,12.76,0.0,Y,1,54002556,2,2453680078509741056,23.521455,-14.41915,11.6235,190.422,0,0.85,0.1,0,0,0,21.81,0,34.56,34.75,17.5,27.0,5.901,-0.79,0.3403,0.3457,26.11,12.0128,11.8249,64.9192,29.18337,51.91965,0.7399,33.0
1859.01,10.61,0.5,0.339,0.053,63.48,0.0,Y,3,229742722,2,2259354802894412928,279.83175,69.522872,9.93689,224.385,0,1.291,0.2,0,0,0,270.26,0,34.85,35.28,5.2,13.7,0.283,-0.79,0.3617,0.3302,25.438,11.649,12.7599,13.8206,8.59796,26.30952,0.3299,59.0
1860.01,1.42,2.2,0.021,0.003,1.07,0.0,Y,1,202426247,2,1620024491110370688,226.456755,64.047683,7.7885,45.864,0,1.01,0.13,0,0,0,135.06,0,34.08,34.34,2.9,5.3,0.268,-0.795,0.3375,0.3244,25.183,11.1395,11.5902,5.0028,1.122,1.51301,0.7239,12.0
1861.01,10.95,0.59,1.61,0.207,742.52,0.0,Y,3,323295479,2,5195197358981981824,130.80012,-83.061258,9.9486,135.758,0,1.01,0.13,0,0,0,112.11,0,34.37,34.74,4.7,11.1,0.566,-0.79,0.408,0.3153,25.392,10.9538,14.1747,12.4113,5.15875,12.46316,0.6696,34.0
1862.01,12.22,0.7,0.067,0.01,5.64,0.0,Y,3,321668398,2,1416731285125373184,264.262995,53.021275,11.5429,527.995,0,1.24,0.19,0,0,0,94.78,0,35.37,35.63,13.5,24.6,1.271,-0.79,0.3637,0.3399,26.17,12.1113,12.96,74.52,53.71314,217.33492,0.3931,67.0
1863.01,9.21,2.07,0.027,0.004,1.43,0.0,N,5,356919658,2,2152187053802823296,273.58071,57.992978,11.2542,383.432,0,1.29,0.19,0,0,0,96.03,0,35.2,35.47,13.2,24.7,1.266,-0.792,0.3382,0.3362,26.114,11.924,11.9962,54.9709,37.35272,117.73161,0.0542,117.0
1864.01,18.13,0.81,0.028,0.004,1.65,0.0,Y,5,229791084,2,2262322556576778752,284.44392,69.570836,12.2856,559.068,0,1.12,0.15,0,0,0,100.01,0,35.29,35.49,20.3,31.8,1.461,-0.79,0.3504,0.3102,26.033,11.0074,12.435,54.3359,35.58775,126.44486,0.3988,0.0
1865.01,10.16,3.69,0.024,0.004,1.22,0.0,M,3,207425203,2,1623133600756166656,242.919375,58.477,11.871,757.572,0,1.3,0.21,0,0,0,46.5,0,35.7,35.94,19.2,33.3,3.101,-0.796,0.3294,0.2685,26.918,9.651,11.8385,271.3169,189.55973,910.37955,0.1516,62.0
1866.01,10.76,1.33,0.037,0.006,2.19,0.0,Y,3,400430915,2,2235273642822438272,295.382205,57.325664,12.6557,1152.5,0,1.43,0.23,0,0,0,27.24,0,35.88,36.13,25.6,46.2,6.895,-0.792,0.2521,0.3486,27.159,12.5958,9.1099,633.253,518.69966,1547.66358,0.2566,35.0
1867.01,19.37,1.9,0.15,0.025,18.11,0.0,N,5,400476523,2,2238906016923406976,295.558875,59.589128,12.2339,775.054,0,1.38,0.23,0,0,0,27.23,0,35.59,35.85,19.4,35.9,5.828,-0.794,0.2861,0.3091,27.024,11.0802,10.2561,384.041,281.09828,915.02747,0.0405,0.0
1868.01,12.73,1.1,0.087,0.011,8.83,0.0,Y,3,230087585,2,1649557613950904576,247.12563,69.030975,12.6053,766.271,0,1.11,0.14,0,0,0,99.84,0,35.53,35.77,24.5,42.7,1.871,-0.798,0.2065,0.3825,26.548,13.6803,7.3854,94.3861,74.52651,124.57171,0.4847,36.0
1869.01,5.63,1.72,0.027,0.003,1.6,0.0,Y,3,299780329,2,4632142191744789888,37.53033,-79.756561,10.9679,305.601,0,1.07,0.13,0,0,0,45.61,0,35.0,35.22,10.0,16.8,1.926,-0.79,0.3262,0.3155,26.161,11.1128,11.489,73.0028,42.91441,109.51798,0.4909,65.0
1870.01,16.65,1.14,0.042,0.007,2.76,0.0,Y,3,230375747,2,2252362733577028224,285.02067,63.429831,12.8079,876.378,0,1.34,0.21,0,0,0,100.01,0,35.61,35.91,27.0,53.8,2.143,-0.798,0.2798,0.354,26.639,12.7106,10.0491,120.6385,95.20359,292.39492,0.301,0.0
1871.01,8.6,1.64,0.047,0.007,3.41,0.0,N,5,233503636,2,1705768084336603008,251.235705,77.344039,11.5906,526.243,0,1.17,0.17,0,0,0,100.02,0,35.46,35.66,17.5,27.9,1.309,-0.79,0.3076,0.3583,26.167,12.7758,10.9707,74.0246,55.20312,165.8963,0.0676,53.0
1872.01,14.29,6.48,0.038,0.007,2.23,0.0,Y,3,229490898,2,2242414485510633984,296.25729,64.791903,11.9414,608.57,0,1.50806107923,0.288224252621,0,0,0,100.02,0,35.42,35.66,16.3,28.1,1.333,-0.79,0.3476,0.3175,26.167,11.3238,12.3955,74.0246,52.03356,205.48566,0.3121,0.0
1873.01,4.9,0.65,0.168,0.021,24.93,0.0,Y,3,328933398,2,1725869974390536832,212.568465,84.371858,10.7447,182.014,0,1.015,0.13,0,0,0,77.11,0,34.66,34.87,10.6,17.2,1.136,-0.791,0.3322,0.3222,25.683,11.2342,11.5825,22.8134,10.8488,21.5651,0.6496,32.0
1873.02,3.96,0.87,-1.0,-1.0,0.0,0.0,Y,1,328933398,2,1725869974390536832,212.568465,84.371858,10.7447,182.014,0,1.015,0.13,0,0,0,77.11,0,34.66,34.87,10.6,17.2,1.136,-0.791,0.3322,0.3222,25.683,11.2342,11.5825,22.8134,10.8488,21.5651,0.6501,0.0
1873.03,2.9,1.84,0.072,0.009,7.01,0.0,Y,2,328933398,2,1725869974390536832,212.568465,84.371858,10.7447,182.014,0,1.015,0.13,0,0,0,77.11,0,34.66,34.87,10.6,17.2,1.136,-0.791,0.3322,0.3222,25.683,11.2342,11.5825,22.8134,10.8488,21.5651,0.6492,28.0
1874.01,19.21,0.86,0.154,0.025,17.87,0.0,M,3,232641326,2,2153863465438489600,281.449215,56.3817,11.5816,639.003,0,1.54,0.25,0,0,0,97.39,0,35.52,35.88,13.5,31.2,1.427,-0.798,0.2677,0.365,26.63,13.0971,9.6035,117.6918,93.45357,257.22825,0.1565,0.0
1875.01,16.82,1.44,0.1,0.012,11.31,0.0,Y,3,233047097,2,1435134635873894272,268.66092,60.356411,12.9417,677.874,0,1.05,0.13,0,0,0,96.01,0,35.42,35.73,33.4,67.3,2.796,-0.798,0.3813,0.3613,26.531,12.9077,13.6225,90.4339,68.98736,322.53199,0.4855,0.0
1876.01,11.82,1.23,0.077,0.013,6.48,0.0,Y,3,233078665,2,2159260109025120896,271.61187,62.17675,12.8182,1119.32,0,1.44,0.24,0,0,0,100.01,0,35.84,36.11,29.2,53.7,2.177,-0.797,0.2843,0.3799,26.769,13.7186,10.2657,173.4866,146.09289,516.9414,0.289,29.0
1877.01,14.3,0.66,0.05,0.007,3.8,0.0,M,3,233497719,2,1706023755149642112,249.520005,77.7564,12.8746,565.519,0,1.13,0.15,0,0,0,100.01,0,35.23,35.51,29.0,55.4,2.284,-0.791,0.3421,0.307,26.089,10.9004,12.1467,56.572,37.11475,129.2584,0.1676,0.0
1878.01,7.82,1.43,0.044,0.006,3.23,0.0,Y,3,219762508,2,1440237430682330368,262.605255,63.123014,12.9737,603.015,0,1.1,0.14,0,0,0,100.01,0,35.28,35.57,31.6,62.5,2.498,-0.79,0.361,0.3249,26.1,11.5567,12.8419,62.8719,43.44675,169.01515,0.4931,40.0
1879.01,17.97,1.15,0.124,0.02,13.7,0.01,Y,3,243335710,2,2239508514935155584,289.86159,59.670111,12.9935,982.768,0,1.35,0.22,0,0,0,100.01,0,35.8,36.07,39.9,74.6,2.86,-0.797,0.3597,0.3661,26.744,13.2047,12.9748,161.3519,133.16969,734.78725,0.2935,0.0
1880.01,9.06,14.52,0.023,0.001,1.73,0.0,Y,3,359357695,3,5838183443852841216,182.72616,-75.131931,13.0614,102.608,0,0.55,0.02,0,0,0,52.54,4,33.79,34.07,37.9,72.8,19.529,-1.3,0.0,0.0,43.199,0.0802,0.1135,36.4399,6.14388,10.88863,0.9022,233.0
1881.01,9.9,5.57,0.024,0.004,1.12,0.0,Y,3,59859387,2,5510676828723793920,110.36967,-45.567736,10.2761,294.281,0,1.45,0.25,0,0,0,42.06,0,34.78,35.38,3.5,14.0,1.743,-0.798,0.348,0.3554,26.597,12.5732,12.3134,107.1451,72.50712,216.63977,0.3041,179.0
1882.01,16.6,5.92,0.056,0.008,3.09,0.0,Y,3,396368313,2,5790098845432414464,212.839215,-75.833203,11.2394,708.598,0,2.39,0.33,0,0,0,52.54,0,35.73,35.95,12.8,21.5,1.996,-0.796,0.241,0.2969,26.886,10.6748,8.6656,245.4168,180.71998,478.92683,0.217,0.0
1883.01,5.9,0.48,0.042,0.002,4.51,0.0,Y,3,348755728,2,5735744144510573696,134.089245,-12.930644,13.3462,115.369,0,0.491671,0.02,0,0,0,17.82,0,33.85,34.15,45.0,88.8,18.61,-0.79,0.358,0.3206,25.724,10.9494,12.2262,26.6393,2.79258,3.50638,0.9044,88.0
1884.01,9.45,0.58,0.067,0.008,6.78,0.0,Y,3,219879302,2,1637480921828385024,261.129465,67.989119,12.6183,340.55,0,0.89,0.11,0,0,0,120.43,0,34.82,35.13,24.7,50.3,1.697,-0.791,0.3442,0.3306,25.691,11.6154,12.0916,23.5988,13.61567,34.18854,0.7617,63.0
1885.01,15.39,0.78,0.073,0.01,6.54,0.0,Y,3,258510872,2,2246522810706954880,304.66521,66.155956,11.9742,560.901,0,1.2,0.17,0,0,0,48.84,0,35.43,35.64,20.4,33.0,3.149,-0.797,0.3288,0.3148,26.722,11.2205,11.7171,151.1889,105.14199,372.04125,0.3717,0.0
1886.01,12.52,0.34,0.037,0.005,2.51,0.0,Y,3,403136415,2,6508105605089315200,333.55971,-55.373339,13.0934,529.373,0,1.03,0.147648230602,0,0,0,18.75,0,35.09,35.42,29.5,63.6,13.039,-0.796,0.3507,0.3192,26.905,11.3063,12.4226,259.0899,167.85158,556.50812,0.5469,71.0
1887.01,2.64,2.28,0.029,0.004,2.2,0.0,Y,2,229586455,2,2269045795302848128,271.36854,75.145628,12.2415,138.272,0,0.653,0.08,0,0,0,100.02,0,34.09,34.34,19.5,34.5,1.585,-0.792,0.33,0.2859,25.198,9.8173,11.3314,6.719,1.34739,1.98054,0.8595,45.0
1889.01,8.86,11.27,0.016,0.002,0.91,0.0,Y,3,139771134,2,6465490252383851136,324.12825,-52.5131,12.5093,211.794,0,0.72,0.09,0,0,0,41.33,0,34.49,34.7,27.2,44.0,4.533,-0.79,0.31,0.3198,25.79,11.0965,10.7586,31.0492,12.50525,20.12877,0.831,180.0
1890.01,10.22,0.6,0.147,0.019,19.97,0.0,Y,3,288636599,2,2294089539151260800,279.744495,79.23835,11.6819,372.335,0,1.06,0.14,0,0,0,100.02,0,35.12,35.29,17.6,25.8,1.183,-0.795,0.3513,0.3176,26.034,11.2088,12.398,38.273,23.37387,70.39283,0.5069,43.0
1891.01,8.37,-99.0,0.131,0.022,15.36,0.0,Y,3,139198430,2,6539676638373111552,345.631005,-46.085194,9.3059,135.265,0,1.26539507087,0.210237960416,0,0,0,44.13,0,34.4,34.82,2.8,7.5,1.027,-0.796,0.2841,0.377,26.064,13.1283,9.8931,36.4589,18.56784,25.88334,0.4269,133.0
1892.01,1.47,1.32,-1.0,-1.0,0.0,0.0,Y,3,63698669,2,2315199685663097984,5.16534,-33.984475,9.9312,97.4697,0,0.95,0.12,0,0,0,45.86,0,34.06,34.49,4.4,11.8,1.41,-0.792,0.3908,0.3248,25.638,11.2017,13.4773,19.3822,5.94648,10.7392,0.6527,0.0
1893.01,3.96,0.3,-1.0,-1.0,0.0,0.0,Y,3,264544388,3,2285334677815121152,326.43837,79.613939,8.43389,134.912,0,1.54,0.26,0,0,0,134.99,1,34.57,35.17,1.9,7.5,0.369,-0.791,0.3133,0.2401,25.717,8.4668,11.1868,24.5326,12.29573,59.5633,0.4282,0.0
1894.01,6.32,0.23,1.643,0.238,739.24,0.01,Y,3,280865159,2,5211978895716614400,100.79859,-78.281094,10.7519,178.372,0,1.0823667047,0.156524758425,0,1,0,458.62,0,34.31,34.69,4.9,11.8,0.146,-0.802,0.3381,0.368,25.168,12.7674,11.7285,2.8447,1.25947,2.02294,0.5305,17.0
1895.01,7.1,0.51,1.809,0.308,748.07,0.0,Y,3,384159646,2,5775040964967399936,243.71346,-81.680597,9.7556,206.229,0,1.41,0.24,0,0,0,70.69,0,34.77,35.11,4.3,9.4,0.816,-0.794,0.3344,0.3753,26.043,13.1753,11.7407,39.1668,24.1567,52.89916,0.3219,19.0
1896.01,8.96,0.44,-1.0,-1.0,0.0,0.0,Y,3,174302697,2,1938752502320406400,352.178625,47.349522,8.88374,169.851,0,1.442,0.26,0,0,0,37.97,0,34.82,35.17,3.2,7.0,1.191,-0.79,0.3568,0.3468,26.205,12.1971,12.548,80.6884,48.98898,130.29275,0.3108,0.0
1897.01,25.46,1.18,-1.0,-1.0,0.0,0.0,Y,3,420645189,2,548075249022607744,48.37041,75.268378,10.1374,158.493,0,1.084,0.14,0,0,0,69.44,0,34.49,34.92,5.4,14.4,1.136,-0.79,0.314,0.3879,25.742,13.5443,10.9641,27.7971,15.57454,26.26086,0.5104,0.0
1897.02,7.64,0.4,-1.0,-1.0,0.0,0.0,Y,3,420645189,2,548075249022607744,48.37041,75.268378,10.1374,158.493,0,1.084,0.14,0,0,0,69.44,0,34.49,34.92,5.4,14.4,1.136,-0.79,0.314,0.3879,25.742,13.5443,10.9641,27.7971,15.57454,26.26086,0.5109,0.0
1898.01,7.16,0.4,-1.0,-1.0,0.0,0.0,Y,1,91987762,2,644224345413418880,144.555285,23.546747,7.4098,79.6682,0,1.24,0.19,0,0,0,24.1,0,34.76,34.95,3.3,5.0,1.378,-0.79,0.3629,0.3191,26.213,11.152,12.6826,82.1967,41.29659,99.60074,0.4353,0.0
1899.01,11.32,0.44,-1.0,-1.0,0.0,0.0,Y,3,172370679,2,2073530190996615424,299.426835,40.143347,12.5826,128.438,0,0.602425,0.02,0,0,0,36.61,0,34.09,34.4,30.8,63.7,7.066,-0.791,0.3811,0.339,25.654,11.6632,13.1088,20.447,5.48426,8.59708,0.8373,0.0
1900.01,12.52,0.31,0.042,0.006,3.06,0.0,Y,5,178879588,2,4891362198412001408,67.41858,-28.197214,13.2554,623.232,0,1.02,0.143178210633,0,0,0,44.42,0,35.34,35.65,43.6,90.0,7.394,-0.797,0.2888,0.336,26.758,11.9785,10.2945,167.5203,120.78331,334.28211,0.5647,56.0
1901.01,15.44,-99.0,0.024,0.003,1.37,0.0,Y,5,19684256,2,5631530950664938240,140.08758,-31.269211,13.1758,555.134,0,1.04,0.147648230602,0,0,0,17.81,0,34.99,35.47,23.2,70.0,15.414,-0.795,0.3721,0.3414,26.95,12.1105,13.1979,299.2026,205.00002,755.02137,0.5416,0.0
1902.01,19.24,2.73,0.029,0.005,1.61,0.0,Y,5,272212970,2,6144060260072337024,180.208785,-46.136419,13.174,960.109,0,1.28,0.228473193176,0,0,0,19.06,0,35.61,35.93,31.9,66.7,13.081,-0.792,0.3441,0.3182,27.152,11.4315,12.3647,616.1071,466.27418,2227.24749,0.257,0.0
1903.01,12.34,0.59,0.05,0.007,3.84,0.0,Y,5,77156657,2,4864759888238232320,68.136495,-38.968297,11.8831,715.383,0,1.1,0.15,0,0,0,44.58,0,35.58,35.85,16.3,30.1,3.113,-0.796,0.38,0.3731,26.88,13.3742,13.6247,240.7224,191.59165,974.36224,0.4695,49.0
1904.01,17.94,0.92,0.057,0.01,4.33,0.0,Y,5,272213425,2,6144125887172751232,180.16509,-45.799456,11.1138,564.409,0,1.31,0.22,0,0,0,19.06,0,35.54,35.72,11.7,18.0,4.566,-0.794,0.35,0.3312,27.053,11.8305,12.5028,423.2067,309.21198,1269.53521,0.2614,0.0
1906.01,12.32,0.68,0.087,0.012,9.62,0.0,Y,5,308098254,2,3558354604869150208,168.29292,-17.657781,11.5688,310.841,0,0.958,0.13,0,0,0,20.2,0,34.94,35.16,14.9,24.9,5.849,-0.797,0.3598,0.3313,26.712,11.6495,12.649,146.2148,85.86859,235.9996,0.57,71.0
1907.01,20.53,1.01,0.071,0.012,5.48,0.0,Y,5,453789494,2,6086712585429729536,199.433745,-47.237575,10.7316,538.11,0,1.61,0.28,0,0,0,44.74,0,35.4,35.85,6.6,18.6,2.119,-0.796,0.3362,0.2949,26.88,10.5707,12.0528,240.7224,172.16932,767.33701,0.2268,0.0
1909.01,12.76,0.65,0.053,0.007,4.15,0.0,Y,5,232038798,2,5555500000779464448,96.74463,-46.821364,11.3187,303.941,0,1.15,0.16,0,0,0,66.2,0,35.09,35.24,17.6,24.8,1.804,-0.79,0.3387,0.3118,26.014,10.989,11.9358,51.9785,30.64065,84.7355,0.4002,122.0
1910.01,13.38,-99.0,0.06,0.009,5.42,0.0,Y,5,437261733,2,3538256769264276480,170.32434,-22.388178,13.2958,642.884,0,1.0,0.143178210633,0,0,0,20.2,0,35.32,35.62,40.5,81.3,14.465,-0.795,0.3049,0.3555,26.986,12.6635,10.8606,336.9351,247.47942,713.79054,0.538,47.0
1911.01,9.95,0.59,0.077,0.009,7.82,0.0,Y,5,44745133,2,4890849134501995392,61.657785,-25.349667,12.5757,679.761,0,0.98,0.12,0,0,0,22.22,0,35.41,35.64,23.0,39.4,7.482,-0.795,0.3573,0.3161,26.97,11.2664,12.7359,319.3522,222.56032,911.83067,0.5394,30.0
1912.01,13.42,0.63,0.066,0.01,5.41,0.0,Y,5,50712784,2,5751177095877066496,126.33783,-11.500989,10.5579,343.08,0,1.289,0.2,0,0,0,20.22,0,35.02,35.46,5.8,15.8,3.961,-0.796,0.3771,0.3062,26.897,10.8572,13.3737,252.3114,162.17293,644.24132,0.2735,118.0
1913.01,13.01,0.68,0.044,0.005,3.35,0.0,Y,5,53458803,2,5608644895310998272,102.84741,-29.058656,11.8656,389.57,0,1.02,0.12,0,0,0,44.47,0,35.02,35.34,14.8,31.4,3.225,-0.798,0.3369,0.3279,26.553,11.5874,11.9064,95.1865,60.57568,173.98873,0.582,91.0
1914.01,11.54,1.43,0.055,0.009,4.19,0.0,Y,5,53750200,2,2919151080524391552,103.51737,-27.050417,12.2309,737.668,0,1.29,0.21,0,0,0,44.46,0,35.58,35.78,21.0,33.1,3.466,-0.796,0.3549,0.3407,26.839,12.1905,12.6985,212.0835,159.59718,696.23485,0.2806,49.0
1915.01,13.25,0.35,0.036,0.006,2.29,0.0,Y,5,98283926,2,5603100779728361088,108.452415,-33.437347,13.1472,800.377,0,1.19,0.187882942281,0,0,0,44.47,0,35.44,35.8,30.0,68.9,6.174,-0.796,0.3403,0.3469,26.851,12.4188,12.1828,219.9051,167.68647,681.20242,0.3579,62.0
1916.01,14.59,0.97,0.038,0.006,1.89,0.0,Y,5,98545929,2,5605119586158973440,109.10454,-31.244394,12.4539,1458.83,0,2.13,0.32,0,0,0,44.47,0,36.15,36.33,24.4,37.5,3.818,-0.792,0.2799,0.3653,27.132,13.2702,10.1706,569.0842,488.89778,1986.31123,0.2197,0.0
1919.01,19.35,14.24,0.055,0.008,4.23,0.0,Y,5,102192004,2,6139403450370668800,195.793995,-41.384861,11.3287,410.149,0,1.25,0.19,0,0,0,19.06,0,35.24,35.38,13.7,18.8,4.855,-0.796,0.3713,0.3543,26.866,12.5343,13.138,229.0353,154.73344,516.29964,0.3557,0.0
1920.01,10.15,-99.0,0.036,0.005,2.54,0.0,Y,5,363851359,2,6087996849371141248,200.63487,-44.688839,13.2755,748.585,0,1.0,0.143178210633,0,0,0,19.06,0,35.44,35.86,39.0,102.8,18.018,-0.793,0.3559,0.3197,27.121,11.4632,12.7609,543.806,405.49175,1952.68775,0.5318,37.0
1922.01,19.16,1.95,0.061,0.01,4.58,0.0,Y,5,112604564,2,5605481703444311040,112.41921,-29.937917,12.3213,878.521,0,1.42,0.24,0,1,0,20.22,0,35.68,35.88,20.6,32.6,6.908,-0.793,0.3858,0.2964,27.117,10.6336,13.8441,537.3023,388.34948,2317.69338,0.2583,0.0
1923.01,12.1,0.81,0.058,0.01,4.2,0.0,Y,5,114299824,2,5592019557950033536,114.28338,-32.755419,12.9264,609.838,0,1.45,0.25,0,1,0,20.22,0,35.3,35.47,30.8,45.8,9.141,-0.796,0.3695,0.3725,26.902,13.2133,13.1053,256.924,184.1123,640.37197,0.2721,63.0
1924.01,17.54,0.56,0.049,0.008,2.82,0.0,Y,5,371443216,2,5245968236116294016,147.58008,-66.113925,8.0552,170.696,0,2.0,0.31,0,0,0,45.87,0,35.07,35.5,2.6,6.9,0.916,-0.798,0.3172,0.3336,26.653,11.8435,11.2604,124.7358,85.32979,248.32736,0.2446,0.0
1925.01,13.45,0.74,0.034,0.005,2.34,0.0,Y,5,118956453,2,5656184406542140032,135.416295,-20.720369,11.9397,305.603,0,0.969,0.13,0,0,0,17.81,0,34.91,35.06,19.8,28.2,7.666,-0.797,0.3556,0.3536,26.702,12.3988,12.4669,141.9993,82.09977,196.22933,0.5727,129.0
1926.01,3.03,3.73,0.023,0.003,1.34,0.0,Y,5,143143769,2,2891248292906892032,89.59887,-30.8118,12.3686,280.555,0,0.859,0.1,0,0,0,46.14,0,34.66,34.95,19.9,39.1,3.779,-0.79,0.3195,0.3435,25.948,12.0043,11.1651,43.7483,23.11044,44.24472,0.7461,33.0
1927.01,13.43,0.88,0.049,0.006,4.11,0.0,Y,5,14344979,2,3803004978659671040,163.78884,-0.737067,12.3353,325.377,0,0.94,0.11,0,0,0,17.82,0,34.88,35.13,24.3,43.0,10.405,-0.797,0.3449,0.3525,26.747,12.3829,12.1159,161.3467,96.86303,234.4596,0.5665,102.0
1928.01,14.77,1.13,0.032,0.004,2.28,0.0,Y,5,207077681,2,6582435924022652672,320.76288,-40.048439,12.3119,355.513,0,0.81,0.1,0,0,0,18.69,0,34.94,35.22,22.4,42.7,9.628,-0.797,0.3841,0.3386,26.785,11.9266,13.5283,180.1624,110.57453,349.83688,0.7305,0.0
1929.01,14.71,-99.0,0.048,0.006,3.85,0.0,Y,5,157266693,2,3465357945752055040,176.62833,-33.860075,13.1648,585.77,0,1.01,0.13416407865,0,0,0,39.26,0,35.2,35.57,33.0,78.3,7.513,-0.797,0.3507,0.3258,26.749,11.5872,12.475,162.7754,112.63954,415.60551,0.5656,0.0
1930.01,13.74,0.83,0.041,0.006,2.88,0.0,Y,5,160578764,2,6198312362812872320,223.658715,-38.744547,12.1014,508.885,0,1.11,0.15,0,0,0,25.32,0,35.29,35.55,20.0,36.1,6.262,-0.796,0.3392,0.3358,26.881,11.9376,12.0597,240.455,167.9198,566.48706,0.47,88.0
1931.01,11.37,0.65,0.05,0.007,3.82,0.0,Y,5,162922904,2,5376137837173646208,171.84504,-44.088703,12.0233,757.84,0,1.14,0.16,0,0,0,39.25,0,35.54,35.84,15.0,30.3,3.413,-0.796,0.3296,0.3159,26.912,11.3219,11.8133,265.5319,195.89164,807.47118,0.3513,43.0
1932.01,18.37,1.03,0.065,0.009,5.61,0.0,Y,5,386259537,2,5723772524469252096,127.387245,-12.944769,11.3299,627.066,0,1.17,0.16,0,0,0,20.22,0,35.65,35.87,15.0,24.7,5.599,-0.793,0.3706,0.3734,27.113,13.3936,13.2948,527.7898,422.05564,2075.67974,0.3379,0.0
1933.01,15.09,1.25,0.048,0.008,3.26,0.0,Y,5,172598832,2,2894378838731535872,100.57125,-29.776781,12.941,1342.29,0,1.36,0.23,0,0,0,24.25,0,35.91,36.24,26.6,56.3,9.304,-0.79,0.328,0.3569,27.232,12.9348,11.8876,858.9775,722.68213,3804.98535,0.2534,0.0
1934.01,18.31,0.96,0.059,0.01,4.51,0.0,Y,5,125739286,2,6220602384081327104,215.122755,-31.202069,10.5288,356.391,0,1.34,0.22,0,0,0,25.25,0,35.14,35.54,6.7,17.0,3.436,-0.796,0.3574,0.3432,26.875,12.1983,12.7023,236.1374,166.2183,602.50355,0.2757,0.0
1935.01,11.21,1.51,0.056,0.008,4.44,0.0,Y,5,176685457,2,5678340222972504832,141.920625,-19.347647,12.2682,609.128,0,1.21,0.17,0,0,0,17.81,0,35.38,35.62,20.1,35.1,8.856,-0.794,0.3717,0.3257,27.031,11.6013,13.24,392.1779,275.80453,1176.87672,0.3428,55.0
1936.01,12.8,0.66,0.034,0.005,2.35,0.0,Y,5,178289267,2,5094406193214399616,60.948285,-19.056819,11.7076,279.485,0,0.99,0.13,0,0,0,22.46,0,34.82,35.1,15.9,30.3,6.012,-0.798,0.3462,0.3413,26.64,11.98,12.1505,119.7042,69.27652,167.96507,0.578,134.0
1937.01,14.67,0.84,0.019,0.002,0.95,0.0,Y,3,268301217,2,5489726768531119616,116.370705,-52.383258,12.4933,415.135,0,1.02,0.13,0,1,0,58.22,0,34.97,35.22,20.8,37.5,2.862,-0.791,0.3269,0.3718,26.092,13.094,11.5143,57.0937,37.00192,85.93925,0.6065,0.0
1938.01,12.18,11.15,0.114,0.017,12.7,0.0,Y,3,128449971,2,6100120270737811072,219.38937,-42.0294,10.7347,245.295,0,1.24,0.18,0,0,0,24.36,0,34.95,35.23,11.2,21.7,4.441,-0.797,0.3253,0.3449,26.696,12.1511,11.46,139.7007,87.1035,211.29796,0.3748,111.0
1939.01,-99.0,-99.0,0.087,0.016,2.9,0.0,N,5,325172035,2,5332928125419049728,177.494835,-63.949069,8.2376,3847.17,0,10.2647088552,1.88629447258,0,0,0,44.74,0,37.6,38.26,2.1,9.4,1.23,-0.792,0.0578,0.4042,28.644,15.4649,2.2103,19165.1285,18801.55098,8290.54876,0.0013,0.0
1940.01,26.68,6.11,0.047,0.006,3.42,0.0,Y,3,7413227,2,6270191732883409664,212.64783,-27.993072,9.46381,264.051,0,1.176,0.16,0,0,0,25.26,0,34.97,35.48,3.2,10.3,2.359,-0.796,0.3451,0.3474,26.839,12.3255,12.2454,211.7906,146.96192,474.81239,0.3588,0.0
1941.01,2.17,0.44,0.022,0.003,1.13,0.0,N,5,167009792,2,5284039375985240960,95.10204,-66.400467,8.5122,153.896,0,1.08,0.14,0,0,0,459.58,0,34.86,35.17,3.0,6.2,0.089,-0.792,0.3599,0.3533,25.198,12.4246,12.6564,6.7045,4.11609,10.97244,0.0894,45.0
1942.01,1.42,0.1,0.028,0.003,1.66,0.0,N,5,308919449,2,5274557668734023680,122.61813,-65.852378,9.8146,130.335,0,1.06,0.13,0,0,0,374.49,0,34.3,34.83,3.8,12.9,0.188,-0.797,0.3589,0.3192,25.18,11.1171,12.4992,4.4633,2.03814,4.39824,0.0898,4.0
1943.01,2.87,0.19,0.029,0.003,1.74,0.0,Y,2,382980571,2,6054233458679730432,183.70413,-63.086717,10.1598,129.892,0,1.03,0.12,0,0,0,44.74,0,34.28,34.77,5.0,15.4,1.864,-0.79,0.3704,0.3553,25.815,12.3543,12.8783,32.9145,15.38396,30.55765,0.6327,62.0
1944.01,24.99,11.29,0.077,0.013,6.1,0.0,N,5,461080504,2,5254101151880160896,159.580035,-61.289786,10.9572,525.922,0,1.66,0.28,0,1,0,39.25,0,35.47,35.74,10.0,18.9,2.436,-0.796,0.3305,0.3475,26.853,12.419,11.8103,221.6083,166.53161,611.24777,0.0227,0.0
1945.01,7.6,2.5,0.026,0.003,1.57,0.0,N,5,357536526,2,5296823359015066368,137.662875,-64.471528,10.6707,279.155,0,0.98,0.12,0,0,0,64.93,0,34.89,35.27,7.1,16.9,1.4,-0.791,0.3859,0.3755,26.09,13.244,13.6114,56.7706,37.83698,118.71511,0.0969,88.0
1947.01,-99.0,-99.0,0.097,0.012,12.01,0.0,N,5,460140752,2,5254744361826320128,156.738465,-60.665225,8.9301,-1.0,1,0.84,0.1,0,0,0,39.25,0,0.08,0.6,2.2,7.4,0.683,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,0.1205,0.0
1948.01,2.33,0.29,0.048,0.006,3.65,0.0,Y,2,31268146,2,4656944631448965888,88.07133,-70.920308,10.1302,219.482,0,1.11,0.14,0,0,0,437.28,0,34.79,35.18,5.6,13.9,0.168,-0.792,0.3343,0.3785,25.205,13.3157,11.7593,7.1588,4.599,10.59414,0.5269,24.0
1951.01,19.69,0.93,0.062,0.01,4.83,0.0,Y,3,356590734,2,5199893510584259968,172.156215,-78.801586,9.8722,278.462,0,1.35,0.22,0,0,0,25.53,0,34.94,35.45,3.9,12.5,2.593,-0.797,0.3339,0.3292,26.821,11.6704,11.8365,200.5626,133.74358,410.93338,0.281,0.0
1952.01,11.32,0.58,0.072,0.01,6.89,0.0,N,5,394509844,2,5199213874958918784,154.996215,-79.802603,10.5,241.981,0,1.06,0.14,0,0,0,52.53,0,34.61,35.12,4.3,13.9,1.447,-0.79,0.3542,0.3538,26.021,12.4253,12.4401,52.8227,31.61131,78.86402,0.0858,108.0
1955.01,2.23,0.62,0.083,0.006,16.32,0.0,N,5,166184426,2,6113245033659187200,206.105085,-40.336403,11.1825,22.4731,0,0.289172,0.02,0,1,0,41.52,0,32.46,32.82,6.7,15.2,1.885,-0.796,0.3752,0.3478,24.489,11.4132,12.3141,1.0005,0.61158,1.77257,0.1383,116.0
1956.01,3.85,0.28,0.019,0.003,0.89,0.0,N,5,334911765,2,5853828394877790592,213.97842,-62.906642,10.4877,191.877,0,1.13,0.15,0,0,0,25.69,0,34.82,34.96,11.1,15.4,3.166,-0.79,0.3019,0.3753,26.203,13.119,10.5541,80.4861,45.3726,76.38259,0.0658,86.0
1957.01,3.53,0.32,0.12,0.015,14.52,0.0,Y,2,302659412,2,5223753290865217536,134.96637,-67.955597,9.4845,206.826,0,1.1,0.14,0,0,0,45.88,0,34.63,35.21,2.4,9.1,1.211,-0.79,0.3286,0.3055,26.157,10.7579,11.5707,71.7089,41.09808,107.43621,0.4913,28.0
1958.01,18.13,-99.0,0.161,0.039,14.65,0.0,Y,3,356747847,2,5200207936550940928,175.33563,-78.163008,9.9055,496.731,0,2.58451337828,0.622415428919,0,0,0,25.68,0,35.57,35.92,5.4,12.0,2.689,-0.793,0.337,0.3024,27.08,10.8616,12.1042,468.2217,345.22942,1608.83117,0.2152,0.0
1960.01,9.81,1.32,0.068,0.012,5.33,0.0,Y,3,318828309,2,5336073454577834112,173.31417,-60.075994,9.1962,400.718,0,1.5,0.26,0,0,0,19.06,0,35.37,35.96,2.7,10.4,2.974,-0.792,0.3277,0.3233,27.166,11.6275,11.7824,649.8887,498.85154,2201.39562,0.2561,80.0
1961.01,5.02,-99.0,0.079,0.015,6.7,0.0,Y,3,179319057,2,6110990283207665536,211.59342,-40.523908,10.0032,240.34,0,1.47728087853,0.284463971298,0,0,0,25.26,0,34.88,35.24,5.1,11.8,2.656,-0.797,0.3477,0.2973,26.688,10.4753,12.2532,136.8339,78.27439,232.44273,0.2979,51.0
1962.01,27.92,-99.0,0.048,0.009,1.76,0.0,N,5,141663464,2,6003544598199761408,228.62913,-43.387086,7.185,326.628,0,4.73248621772,0.844364975469,0,0,0,25.31,0,35.87,36.24,2.0,4.7,1.296,-0.79,0.0846,0.3951,27.229,14.3168,3.0658,827.5745,719.7082,452.69745,0.0124,0.0
1963.01,19.22,1.06,0.105,0.014,12.65,0.0,Y,3,190271688,2,5893501316999737728,221.343495,-54.761147,10.163,158.09,0,0.97,0.13,0,0,0,25.69,0,34.71,34.96,9.2,16.4,3.344,-0.79,0.3821,0.3442,26.203,12.033,13.3591,80.4861,42.87672,106.82398,0.5878,0.0
1964.01,5.9,2.94,0.016,0.003,0.65,0.0,Y,3,242083025,2,6161343582130940160,201.64221,-39.629886,10.7892,405.208,0,1.36,0.23,0,0,0,19.06,0,35.18,35.51,7.5,16.1,4.348,-0.795,0.3393,0.3598,26.941,12.7757,12.049,289.8577,206.88763,653.21718,0.2681,79.0
1966.01,5.48,3.97,0.016,0.003,0.62,0.0,Y,3,242120884,2,6109474572067542656,209.98254,-43.327317,9.0492,254.169,0,1.37,0.23,0,0,0,25.35,0,35.09,35.5,3.1,7.9,1.911,-0.796,0.3085,0.3075,26.851,10.9171,10.9516,219.6179,143.69354,417.78074,0.2788,114.0
1967.01,4.12,1.37,0.011,0.001,0.43,0.0,Y,2,320079492,2,5236556416614488576,174.84504,-65.1763,9.9666,186.789,0,1.01,0.13,0,0,0,44.74,0,34.64,35.07,4.7,12.6,1.594,-0.791,0.3393,0.3142,26.091,11.0175,11.8988,56.961,30.6929,74.44492,0.6069,96.0
1969.01,3.57,1.32,0.039,0.005,2.69,0.0,N,5,293708935,2,5878205151714985856,222.333585,-60.080256,8.5941,106.955,0,1.12,0.15,0,0,0,16.25,0,34.3,34.98,1.9,8.9,3.033,-0.798,0.3442,0.3308,26.67,11.57,12.0417,129.8711,68.3013,152.53431,0.0747,96.0
1970.01,17.28,0.89,0.041,0.007,2.56,0.0,Y,3,162695785,2,6074696813130397696,190.72038,-53.688303,11.0048,421.946,0,1.44,0.26,0,0,0,44.74,0,35.34,35.5,12.1,17.3,1.947,-0.798,0.3785,0.3071,26.661,10.9019,13.4381,127.4886,83.34913,343.79256,0.2992,0.0
1971.01,5.92,0.44,0.043,0.006,3.22,0.0,N,5,253132689,2,6060399244962207104,194.769795,-57.253714,10.3345,247.145,0,1.01,0.13,0,0,0,44.74,0,35.01,35.2,8.7,13.4,1.681,-0.79,0.3988,0.3089,26.157,10.8727,14.0371,71.9712,41.3165,144.64702,0.0956,59.0
1972.01,4.06,0.42,0.059,0.008,4.76,0.0,Y,3,267414551,2,5335492530134122240,176.070255,-59.911853,9.7472,202.033,0,1.19,0.17,0,0,0,44.74,0,35.03,35.32,8.0,15.6,1.866,-0.798,0.3309,0.3247,26.539,11.4693,11.6873,91.7675,57.56554,159.11685,0.3886,48.0
1973.01,-99.0,-99.0,0.051,0.008,3.92,0.0,Y,3,47617161,2,6215601118001742976,220.426785,-33.826133,10.7565,204.984,0,1.17871576391,0.1788854382,0,0,0,25.33,0,34.77,34.94,11.0,16.4,3.365,-0.79,0.3717,0.3572,26.19,12.4793,12.9859,77.6201,41.79055,95.895,0.3917,0.0
1974.01,13.19,1.93,0.06,0.007,5.44,0.0,M,3,295562522,2,5235114127904811648,171.378375,-67.778575,10.5833,238.426,0,0.98,0.12,0,1,0,44.72,0,35.19,35.39,18.3,28.9,3.01,-0.798,0.2804,0.3731,26.587,13.2056,9.9231,104.2964,72.70279,151.57084,0.1867,121.0
1975.01,4.27,0.28,0.039,0.005,2.83,0.0,Y,2,467281353,2,5337617753004196864,168.07608,-60.932581,10.2081,205.367,0,0.97,0.13,0,0,0,19.06,0,34.79,35.09,6.8,13.5,3.562,-0.798,0.3768,0.333,26.684,11.6854,13.2232,135.072,76.51451,212.71927,0.5749,46.0
1976.01,-99.0,-99.0,0.093,0.019,7.69,0.0,M,3,329888006,2,6089980982526907648,212.846625,-50.069978,8.8681,201.2072,0,1.84009406984,0.375366487582,1,0,0,25.68,0,34.93,35.31,2.9,6.9,1.703,-0.797,0.3143,0.3812,26.734,13.4616,11.0972,155.4638,106.23679,245.71351,0.1463,0.0
1978.01,16.99,2.36,0.151,0.028,6.08,0.0,N,5,458856474,2,5350357313186767104,161.1405,-59.737608,5.666,2503.46,0,12.3714756501,2.29898544467,0,0,0,39.24,0,39.34,39.46,25.2,33.2,3.923,-0.797,0.2464,0.4488,29.862,17.7088,9.7238,206005.8243,205275.44195,196707.30506,0.0,0.0
1979.01,-99.0,-99.0,0.031,0.007,1.31,0.0,N,5,458857720,2,5350348517093387648,161.046705,-59.925169,9.8678,395.582,0,2.21470608743,0.522714862765,0,0,0,39.25,0,35.33,35.65,4.7,9.9,1.396,-0.797,0.3623,0.3428,26.799,12.221,12.9169,188.243,137.06405,557.43896,0.0325,0.0
1980.01,15.08,0.89,0.092,0.014,9.28,0.0,N,5,127793615,2,6099931292176215808,218.270085,-43.298511,10.9805,343.388,0,1.22,0.18,0,0,0,25.32,0,35.07,35.39,9.7,20.1,3.837,-0.797,0.2083,0.3531,26.784,12.4968,7.3728,179.8392,121.75566,170.47842,0.0609,0.0
1982.01,10.67,0.51,0.092,0.014,8.59,0.0,Y,3,437329044,2,6287361053627037696,207.584835,-23.383378,10.1919,266.509,0,1.393,0.22,0,0,0,19.06,0,35.01,35.29,6.7,12.6,3.399,-0.797,0.3283,0.3204,26.811,11.3064,11.585,194.4854,119.3939,321.18068,0.2828,93.0
1984.01,3.0,0.19,0.015,0.002,0.56,0.0,Y,2,162246865,2,5376667423821739520,168.871545,-44.428986,10.361,252.81,0,1.32,0.21,0,0,0,39.25,0,34.81,35.22,5.5,14.1,1.997,-0.79,0.3616,0.3774,26.232,13.2925,12.7347,84.0221,54.91839,147.99369,0.309,61.0
1985.01,23.81,1.9,0.236,0.036,30.79,0.0,M,3,469212332,2,5257849799281462144,148.390545,-58.376078,9.9681,332.321,0,1.85,0.28,0,0,0,39.25,0,35.25,35.63,6.1,14.4,1.919,-0.797,0.1643,0.3887,26.786,13.8479,5.8547,181.5298,139.31794,154.81719,0.1454,0.0
1988.01,9.86,0.62,0.034,0.004,2.28,0.0,N,5,161156159,2,6127994505409607808,190.1325,-48.740903,10.1854,299.378,0,1.0,0.12,0,0,0,19.06,0,35.0,35.45,5.2,14.6,3.828,-0.796,0.3097,0.3495,26.906,12.3904,10.9806,260.03,179.07879,471.37861,0.0912,104.0
1989.01,-99.0,-99.0,0.077,0.014,3.46,0.0,N,5,324395151,2,5332594393607179776,176.866335,-64.882975,10.2581,1541.16,0,5.11289254101,0.911152678713,0,0,0,44.74,0,36.45,36.85,5.8,14.6,1.694,-0.791,0.1531,0.4023,27.478,14.8233,5.6434,1452.4477,1348.77567,2515.46074,0.0067,0.0
1990.01,11.79,6.06,0.05,0.007,3.79,0.0,N,5,457939414,2,5254512781523942912,158.67063,-59.748483,10.1574,171.127,0,1.14,0.16,0,0,0,39.25,0,34.51,34.97,4.9,14.2,1.95,-0.79,0.3389,0.3436,26.024,12.0162,11.8525,53.2767,28.54635,60.30347,0.0689,200.0
1991.01,14.98,0.7,0.072,0.009,6.66,0.0,N,5,82707763,2,5348534425968598400,169.958625,-51.866072,10.1405,268.254,0,1.12,0.14,0,0,0,19.06,0,34.89,35.33,4.8,13.4,3.772,-0.796,0.3698,0.3414,26.836,12.0616,13.0645,209.1552,135.63452,439.90422,0.06,0.0
1994.01,13.05,0.63,0.061,0.01,4.03,0.0,Y,3,445903569,2,5405557504173563648,147.174585,-51.756564,10.2396,515.603,0,1.88,0.3,0,0,0,20.2,0,35.58,35.89,7.0,14.3,3.556,-0.793,0.3502,0.3489,27.122,12.5218,12.5672,546.9821,427.15269,1963.60627,0.2201,108.0
1995.01,11.17,0.66,0.042,0.008,1.55,0.0,Y,3,299023386,2,5309133426795476992,143.466375,-53.561644,9.8153,873.401,0,4.09670225963,0.736774770699,0,0,0,36.86,0,36.06,36.47,4.9,12.6,1.925,-0.79,0.2406,0.3486,27.243,12.7149,8.7731,881.8784,760.464,2582.14102,0.2045,128.0
1996.01,20.03,0.96,0.084,0.013,7.72,0.0,N,5,275384718,2,5377428178491618944,178.54716,-46.896886,10.2372,422.884,0,1.31,0.21,0,0,0,19.06,0,35.19,35.71,4.2,13.9,3.751,-0.794,0.3202,0.3282,27.047,11.7195,11.4359,415.6734,301.50245,1051.11208,0.0387,0.0
1997.01,4.81,5.05,0.032,0.005,1.84,0.0,Y,3,142378043,2,3466626777873679104,181.632495,-31.645714,9.8916,254.439,0,1.33,0.21,0,0,0,19.06,0,34.85,35.26,3.8,9.7,2.816,-0.797,0.3069,0.3546,26.793,12.5017,10.822,184.1541,118.32185,264.49003,0.2868,69.0
1998.01,4.58,0.29,0.022,0.003,1.11,0.0,N,5,429295277,2,6125839561398320896,184.259205,-51.075153,10.186,218.438,0,1.11,0.14,0,0,0,19.06,0,34.84,35.11,6.7,12.2,3.571,-0.797,0.3038,0.3484,26.697,12.2315,10.6656,140.096,82.5881,164.42623,0.0827,77.0
1999.01,16.25,5.15,0.077,0.012,7.21,0.0,M,3,447206604,2,5365070702880120448,156.99513,-48.428547,10.4109,183.691,0,1.19379500241,0.187882942281,0,0,0,20.2,0,34.62,34.97,7.0,15.6,3.948,-0.798,0.3624,0.2948,26.585,10.3101,12.6726,103.319,49.83811,128.7911,0.1672,0.0
2000.01,7.99,0.41,0.085,0.011,9.13,0.0,Y,3,371188886,2,5244434756689177088,146.39709,-66.686631,10.3579,175.713,0,0.98,0.13,0,0,0,64.94,0,34.58,34.91,6.6,14.1,1.228,-0.79,0.3432,0.3733,25.776,13.031,11.9802,29.4132,15.95886,30.95826,0.6349,83.0
2001.01,24.87,18.47,0.047,0.008,2.74,0.0,Y,3,118084044,2,5314833604298059136,128.181375,-58.575511,8.9578,500.027,0,1.81,0.3,0,0,0,57.04,0,35.78,36.33,3.6,12.7,1.17,-0.794,0.1429,0.3834,27.065,13.9303,5.1912,444.3782,387.57859,512.12604,0.2245,0.0
2002.01,14.88,3.26,0.037,0.005,2.33,0.0,N,5,356453768,2,5298420403959281280,134.19021,-61.371461,10.4879,296.179,0,1.21,0.18,0,0,0,57.06,0,35.03,35.33,7.4,14.8,1.42,-0.79,0.3014,0.3357,26.155,11.8601,10.6487,70.7726,45.4569,107.35759,0.0685,0.0
2003.01,15.72,0.91,-1.0,-1.0,0.0,0.0,Y,3,58463434,2,6189286849812601216,201.52713,-27.412558,9.6569,379.972,0,1.52,0.25,0,0,0,19.06,0,35.32,35.71,4.1,10.1,2.904,-0.794,0.3656,0.3285,27.047,11.7306,13.0558,415.6734,301.64157,1337.96476,0.2619,0.0
2004.01,3.32,0.23,0.033,0.006,1.8,0.0,N,5,439610306,2,5307396404583380864,143.46696,-55.175764,9.0607,258.885,0,1.49,0.25,0,0,0,39.24,0,35.07,35.64,2.9,10.5,1.481,-0.797,0.374,0.324,26.793,11.5469,13.3304,184.8564,130.46955,574.14688,0.0454,48.0
2005.01,12.2,0.54,0.155,0.025,17.31,0.0,Y,1,147660886,2,5388416255319817856,164.03166,-43.376697,9.4916,328.475,0,1.65,0.27,0,0,0,20.19,0,35.31,35.66,4.6,10.3,2.962,-0.794,0.3566,0.3191,27.008,11.379,12.7171,362.1182,255.17542,1053.16233,0.2374,86.0
2007.01,3.16,0.33,-1.0,-1.0,0.0,0.0,Y,2,219466784,2,1711633081221292800,209.858415,74.151228,10.199,115.409,0,0.897,0.11,0,0,0,126.38,0,34.15,34.61,4.9,14.1,0.623,-0.79,0.3677,0.297,25.244,10.2783,12.7257,8.7195,2.97389,5.89493,0.7892,0.0
2008.01,13.14,0.72,1.574,0.19,723.83,0.0,Y,3,70887357,2,5096613016130459136,63.857625,-16.902144,8.64807,139.212,0,0.992,0.12,0,0,0,45.79,0,34.76,34.89,3.3,4.5,0.676,-0.791,0.3664,0.381,25.932,13.2932,12.7836,40.1285,21.74789,44.89652,0.6216,41.0
2009.01,1.73,1.36,-1.0,-1.0,0.0,0.0,Y,2,243187830,2,2791782794564103808,16.908285,22.952869,7.3551,20.5272,0,0.76,0.09,0,0,0,18.13,0,33.75,34.17,4.5,11.7,3.579,-0.79,0.3837,0.3636,25.719,12.4255,13.1111,26.1733,3.47257,4.24172,0.8853,0.0
2010.01,2.37,0.94,-1.0,-1.0,0.0,0.0,Y,3,26547036,2,2136815881249993600,292.166955,53.487369,9.26693,109.19,0,1.054,0.14,0,0,0,85.64,0,34.39,34.77,4.1,9.7,0.701,-0.792,0.3089,0.3385,25.62,11.7712,10.739,17.2982,7.80702,12.61216,0.5162,0.0
2011.01,1.83,0.57,-1.0,-1.0,0.0,0.0,Y,5,136916387,2,5902750168276592256,230.440125,-48.318817,5.0494,14.682,0,1.03,0.13,1,0,0,45.25,0,33.86,34.24,1.3,3.3,0.53,-0.79,0.3614,0.3675,25.387,12.5826,12.3751,12.2782,2.25657,2.71438,0.7203,0.0
2012.01,14.84,0.71,0.043,0.005,3.06,0.0,Y,5,138294130,2,1291120362349158016,229.991205,36.229544,10.6506,320.451,0,1.1,0.14,0,0,0,20.48,0,35.14,35.44,9.5,19.3,4.628,-0.796,0.3223,0.3205,26.885,11.358,11.4225,243.3294,159.24904,465.13076,0.4691,0.0
2013.01,1.1,1.11,0.025,0.002,2.62,0.0,Y,2,188589164,2,1372215976327300480,239.577585,35.408114,10.2705,15.8095,0,0.306053,0.02,0,0,0,44.29,0,32.61,32.92,8.1,16.5,2.006,-0.795,0.2932,0.3455,24.53,11.3755,9.6508,1.1222,0.64702,1.20423,0.9595,22.0
2014.01,23.72,1.06,0.061,0.01,4.81,0.0,Y,5,198588220,2,1358614983131339392,256.610715,44.776886,9.63331,371.686,0,1.292,0.21,0,0,0,48.81,0,35.3,35.77,4.0,11.7,1.312,-0.797,0.3705,0.3389,26.804,12.1231,13.2516,191.4594,143.35425,675.11078,0.2841,0.0
2015.01,3.38,0.4,0.029,0.002,3.35,0.0,Y,1,368287008,2,1270814787767025408,232.132665,27.361072,12.8387,47.3444,0,0.304345,0.02,0,0,0,22.29,1,33.14,33.39,32.8,58.3,10.278,-0.795,0.3196,0.3688,25.184,12.3135,10.6724,5.1953,2.10034,2.94396,0.9249,162.0
2016.01,3.26,0.77,0.067,0.008,6.82,0.0,Y,1,219508169,2,1381401262105578624,246.79725,42.687767,10.408,115.834,0,0.877,0.11,0,0,0,48.48,0,34.32,34.59,8.8,16.5,1.779,-0.791,0.3957,0.3121,25.672,10.795,13.6885,21.8176,7.53927,15.53241,0.7635,52.0
2016.02,2.97,0.52,0.034,0.004,2.46,0.0,Y,2,219508169,2,1381401262105578624,246.79725,42.687767,10.408,115.834,0,0.877,0.11,0,0,0,48.48,0,34.32,34.59,8.8,16.5,1.779,-0.791,0.3957,0.3121,25.672,10.795,13.6885,21.8176,7.53927,15.53241,0.7639,64.0
2017.01,16.89,0.08,0.071,0.014,5.5,0.0,N,5,357416482,2,1271484768305363584,228.94983,27.361811,8.2057,115.605,0,1.55967323608,0.303558103277,1,0,0,25.29,0,34.72,35.15,2.9,7.7,1.804,-0.798,0.3248,0.372,26.628,13.0746,11.417,116.0944,72.73843,158.27882,0.0716,0.0
2018.01,2.61,0.35,0.065,0.009,7.44,0.0,Y,1,357501308,2,1272123859439770368,229.837455,29.207878,8.962,27.9956,0,0.66,0.09,0,0,0,25.29,0,33.41,33.8,4.9,12.2,2.642,-0.79,0.37,0.3367,25.287,11.3806,12.5057,9.7571,1.40145,1.81252,0.8902,146.0
2019.01,6.09,0.71,0.12,0.016,15.35,0.01,Y,3,159781361,2,1402405129651594624,234.431745,48.955206,9.6087,198.007,0,0.987,0.13,0,0,0,46.5,0,34.75,35.18,3.9,10.4,1.31,-0.79,0.357,0.3158,26.12,11.11,12.5591,66.435,38.26761,108.81205,0.5989,44.0
2020.01,12.69,0.5,0.067,0.01,5.63,0.0,Y,5,39903405,2,1380825667768742144,245.15142,41.047961,8.27468,127.774,0,1.29,0.19,0,0,0,49.24,0,34.63,35.16,2.0,7.0,0.852,-0.791,0.3398,0.323,26.096,11.3564,11.948,60.3039,34.85466,89.15895,0.4233,293.0
2021.01,13.13,0.56,0.049,0.006,3.94,0.0,Y,5,236312126,2,1316708918505350528,240.549285,28.169625,10.5484,163.553,0,1.023,0.13,0,0,0,21.84,0,34.62,34.86,9.9,17.4,4.178,-0.79,0.3539,0.3374,26.197,11.7628,12.3362,79.2998,38.64765,80.5113,0.5892,210.0
2022.01,5.81,1.75,0.01,0.0,0.45,0.0,N,5,11996814,2,518499451390013568,31.17054,65.289331,11.6484,89.3047,0,0.609693,0.02,0,0,0,67.96,0,33.99,34.16,21.2,31.6,2.085,-0.792,0.3126,0.3225,25.206,11.0175,10.6782,7.185,0.80498,0.87698,0.1183,264.0
2023.01,1.66,1.73,0.092,0.011,11.19,0.0,Y,2,16884216,2,1373893624912695936,232.86333,33.902517,8.5049,36.9284,0,0.82,0.1,0,0,0,20.53,0,33.37,34.04,1.7,7.8,2.344,-0.792,0.3221,0.3327,25.645,11.3252,10.9647,18.6966,0.56423,0.56299,0.7692,59.0
2024.01,7.97,0.41,0.041,0.005,2.88,0.0,Y,5,255930614,2,1331356474971716992,247.623,38.347536,7.6262,75.8643,0,1.14,0.15,0,0,0,45.75,0,34.26,34.87,1.4,5.6,0.777,-0.795,0.3359,0.3432,26.042,11.968,11.7124,38.9731,19.37718,37.40817,0.4389,344.0
2025.01,12.28,0.59,0.087,0.012,8.87,0.0,Y,3,394050135,2,2296342614570999552,282.795255,82.245414,10.9461,335.985,0,1.123,0.16,0,0,0,27.24,0,35.09,35.34,9.9,18.1,3.365,-0.797,0.3209,0.3572,26.727,12.6231,11.3418,152.5509,101.87748,258.09249,0.3713,80.0
2038.01,16.34,0.81,0.052,0.008,3.73,0.0,M,3,235937532,2,2295415623189777024,293.91459,81.554792,10.5352,603.172,0,1.36,0.22,0,0,0,27.24,0,35.62,35.97,7.2,16.2,3.148,-0.793,0.1768,0.365,27.085,13.13,6.3598,476.1782,385.25694,585.71876,0.1485,0.0
2048.01,2.56,0.19,0.106,0.013,13.79,0.0,Y,1,159873822,2,1404488390652463872,237.92412,52.306308,10.7545,116.567,0,0.835,0.1,0,0,0,66.84,0,34.22,34.52,9.5,19.1,1.483,-0.79,0.3171,0.3581,25.447,12.3616,10.9467,14.0297,4.89203,6.47944,0.7768,30.0
2065.01,10.19,0.8,-1.0,-1.0,0.0,0.0,M,3,356710041,2,3961485079994112896,192.577245,26.159536,9.0024,234.294,0,1.02,0.13,0,0,0,17.99,0,35.01,35.45,2.9,8.0,2.789,-0.795,0.3192,0.3213,26.939,11.3916,11.3166,288.5723,189.87491,549.21172,0.1814,0.0
2067.01,2.39,0.2,0.082,0.01,8.81,0.0,Y,2,147951030,2,1075276158117116032,167.865285,71.540753,10.4547,138.308,0,0.962,0.12,0,0,0,76.06,0,34.15,34.77,4.4,18.2,1.238,-0.792,0.342,0.3158,25.653,10.9796,11.8921,19.305,8.27636,16.09693,0.6532,25.0
2068.01,2.14,0.53,0.062,0.002,7.77,0.0,Y,1,417931300,2,1581657479535392256,186.27354,60.418344,11.1806,52.9328,0,0.538526,0.02,0,0,0,92.99,0,33.61,33.82,16.7,27.3,1.413,-0.802,0.3735,0.3681,25.167,12.4481,12.6328,2.8144,0.3982,0.47125,0.9395,46.0
2069.01,1.07,0.42,0.062,0.008,5.92,0.0,Y,2,198187049,2,1628229527914028544,245.728965,61.694836,7.9726,38.6215,0,0.9,0.11,0,0,0,248.43,0,33.73,34.18,2.1,6.0,0.153,-0.806,0.2816,0.3538,25.153,12.0944,9.6264,2.0473,0.27927,0.25348,0.8124,7.0
2070.01,2.42,0.21,0.069,0.008,6.38,0.0,Y,2,233182695,2,1670810207346944000,219.04338,68.940694,9.74428,148.003,0,1.056,0.13,0,0,0,116.96,0,34.43,34.88,3.7,10.4,0.526,-0.79,0.3548,0.3818,25.487,13.3188,12.3766,15.4635,8.33032,16.27326,0.5171,30.0
2071.01,2.73,0.5,0.064,0.008,5.67,0.0,Y,2,198360694,2,1433535636728892544,256.60116,57.661033,11.04,231.311,0,1.063,0.13,0,0,0,293.21,0,34.72,35.08,9.9,22.7,0.386,-0.79,0.3621,0.3214,25.249,11.2731,12.7016,8.8566,4.87363,12.93587,0.5242,24.0
2072.01,2.31,1.89,0.032,0.003,3.17,0.0,Y,2,900715901,2,1079565834014085632,173.986545,75.546628,11.6434,39.1185,0,0.42954314105,0.04472135955,0,1,0,75.23,0,32.94,33.3,10.1,22.8,1.487,-0.795,0.3924,0.2745,24.591,9.1422,13.0676,1.3336,0.47685,1.17662,0.9564,103.0
2073.01,3.08,1.98,0.366,0.043,79.83,0.0,Y,2,441642457,2,1659201361718007680,209.88234,58.932911,9.45253,123.946,0,1.023,0.12,0,0,0,89.36,0,34.44,34.81,4.2,9.8,0.664,-0.792,0.3785,0.2829,25.628,9.8463,13.1758,17.7775,7.28798,18.2357,0.6545,20.0
2074.01,3.6,0.72,0.688,0.11,177.58,0.01,Y,2,158075010,2,1493352470894653568,218.184375,43.756428,8.38689,131.275,0,1.375,0.22,0,0,0,42.61,0,34.8,34.98,3.3,4.9,0.786,-0.79,0.3468,0.3231,26.001,11.3005,12.1299,50.4691,26.12292,59.90266,0.4237,22.0
2075.01,2.1,2.55,0.048,0.006,4.8,0.0,Y,2,23814735,2,1495984598651943296,210.044625,38.705642,11.1345,74.1469,0,0.64,0.08,0,0,0,39.01,0,33.74,33.98,11.1,19.1,2.499,-0.79,0.3035,0.359,25.247,12.1999,10.3139,8.799,0.14429,0.12386,0.8546,48.0
2076.01,2.89,0.24,0.089,0.011,10.36,0.0,Y,1,27491137,2,1490845584382687232,217.392,39.7904,8.3745,41.9091,0,0.87,0.11,0,0,0,40.06,0,33.7,34.11,2.5,6.4,0.994,-0.791,0.3795,0.3216,25.364,10.971,12.945,10.8769,0.85096,1.09742,0.7848,106.0
2076.02,4.3,0.29,0.195,0.025,33.69,0.0,Y,1,27491137,2,1490845584382687232,217.392,39.7904,8.3745,41.9091,0,0.87,0.11,0,0,0,40.06,0,33.7,34.11,2.5,6.4,0.994,-0.791,0.3795,0.3216,25.364,10.971,12.945,10.8769,0.85096,1.09742,0.7843,108.0
2077.01,1.44,0.12,0.063,0.008,6.12,0.0,Y,2,230075227,2,1643740815186996352,244.376955,68.894664,9.7807,91.8282,0,0.91,0.12,0,0,0,296.05,0,34.19,34.48,5.7,11.4,0.208,-0.802,0.3074,0.3581,25.169,12.348,10.599,2.9809,0.97435,1.20604,0.7079,3.0
2078.01,2.54,2.48,0.064,0.008,6.28,0.0,Y,2,159244568,2,1722276770391825408,227.179965,82.446925,11.0372,151.103,0,0.896,0.11,0,0,0,48.72,0,34.41,34.68,11.3,21.1,2.225,-0.79,0.3537,0.3225,25.718,11.1838,12.2662,25.6756,10.17924,18.9964,0.7572,29.0
2079.01,1.4,1.47,0.02,0.001,1.49,0.0,Y,1,224298134,3,1575015639029998080,185.338215,57.752364,10.8515,37.066,0,0.48,0.02,0,0,0,40.02,2,33.23,33.55,10.6,21.9,65.663,-0.389,0.0016,0.0025,12.562,0.1124,0.0759,76.7613,28.20591,27.25147,0.9004,10.0
2080.01,3.04,1.32,0.289,0.036,63.59,0.0,Y,2,367739494,2,1709557443786770944,250.383,80.045881,11.4547,141.436,0,0.793,0.1,0,0,0,198.32,0,34.27,34.54,13.7,25.5,0.607,-0.796,0.3393,0.3796,25.183,13.1102,11.7205,4.9327,1.85577,2.58916,0.7968,20.0
2081.01,1.77,0.8,0.075,0.003,10.51,0.0,Y,2,321669174,2,1416730563570869376,264.30225,53.025567,11.642,62.3446,0,0.513208,0.02,0,0,0,183.26,0,33.53,33.83,15.2,30.3,0.751,-0.795,0.3592,0.3679,24.62,12.4455,12.1512,1.4534,0.19492,0.21941,0.9538,28.0
2082.01,2.7,0.36,0.197,0.025,30.2,0.0,Y,1,160039081,2,1428824435562332672,241.58121,53.514642,7.8206,63.7194,0,1.11,0.14,0,0,0,91.03,0,34.17,34.73,1.9,7.0,0.483,-0.79,0.3218,0.3217,25.473,11.1741,11.1756,14.9695,6.25312,10.74095,0.5176,49.0
2083.01,2.57,1.42,0.119,0.014,17.97,0.0,Y,2,233633993,2,2155847637249690112,284.767755,60.154456,11.8737,146.594,0,0.69,0.08,0,0,0,289.57,0,34.16,34.5,14.5,31.8,0.501,-0.801,0.3634,0.3234,25.171,11.1581,12.5359,3.1651,0.98399,1.64403,0.8675,20.0
2084.01,2.56,0.67,0.05,0.002,6.08,0.0,Y,2,441738827,2,1652137995942479744,259.25454,72.747022,13.3257,114.549,0,0.464271,0.02,0,0,0,183.24,0,33.75,34.09,36.0,77.6,1.686,-0.804,0.3404,0.3378,25.16,11.5168,11.6059,2.3436,0.15846,0.17132,0.9422,31.0
2084.02,2.58,0.6,0.061,0.003,8.15,0.0,N,5,441738827,2,1652137995942479744,259.25454,72.747022,13.3257,114.549,0,0.464271,0.02,0,0,0,183.24,0,33.75,34.09,36.0,77.6,1.686,-0.804,0.3404,0.3378,25.16,11.5168,11.6059,2.3436,0.15846,0.17132,0.1312,28.0
2085.01,3.4,0.59,-1.0,-1.0,0.0,0.0,Y,2,103633672,2,1070704702302152832,152.223465,70.394558,9.8499,84.5772,0,0.87,0.11,0,0,0,102.95,0,33.95,34.42,4.2,12.4,0.679,-0.791,0.3104,0.3375,25.214,11.6161,10.6848,7.6153,2.12057,2.6664,0.7919,0.0
2086.01,2.8,1.3,0.229,0.027,41.75,0.0,Y,2,230387153,2,2255228610635189248,285.92166,65.785672,11.316,202.265,0,0.921,0.11,0,0,0,290.99,0,34.55,34.82,11.3,20.9,0.365,-0.794,0.3233,0.3687,25.185,12.8396,11.2583,5.6174,2.81732,4.72603,0.695,13.0
2086.02,2.24,1.53,0.142,0.017,20.26,0.0,Y,2,230387153,2,2255228610635189248,285.92166,65.785672,11.316,202.265,0,0.921,0.11,0,0,0,290.99,0,34.55,34.82,11.3,20.9,0.365,-0.794,0.3233,0.3687,25.185,12.8396,11.2583,5.6174,2.81732,4.72603,0.6945,12.0
2087.01,2.27,0.47,-1.0,-1.0,0.0,0.0,Y,2,219462190,2,1712288703684932992,208.052955,75.165261,10.0537,131.542,0,1.002,0.13,0,0,0,147.39,0,34.28,34.77,4.5,13.9,0.518,-0.79,0.3079,0.3511,25.298,12.2075,10.7063,10.0077,4.63744,7.26778,0.6785,0.0
2088.01,3.58,0.61,0.454,0.057,124.73,0.0,Y,1,441765914,2,1656835487573730048,261.37488,75.882281,10.8812,126.46,0,0.802,0.1,0,0,0,295.59,0,34.22,34.51,9.1,18.0,0.31,-0.801,0.3419,0.3255,25.171,11.2332,11.7989,3.1587,1.00345,1.5606,0.8084,22.0
2089.01,3.35,0.53,0.257,0.031,49.99,0.0,Y,2,341815197,2,1417332679330555008,267.30717,54.415931,11.5509,187.927,0,0.904,0.11,0,0,0,243.32,0,34.48,34.84,13.9,32.1,0.596,-0.792,0.3334,0.3285,25.201,11.4434,11.6162,6.9194,3.25363,6.26738,0.6919,17.0
2090.01,3.68,0.95,0.8,0.125,230.92,0.02,Y,2,233721037,2,2256655639288088192,276.394035,64.636881,8.80613,203.217,0,1.282,0.2,0,0,0,306.41,0,34.87,35.49,2.3,9.6,0.19,-0.792,0.3111,0.3374,25.631,11.9748,11.0421,18.0157,12.35454,34.37299,0.3281,14.0
2091.01,2.04,0.95,0.626,0.072,177.22,0.01,Y,2,219778329,2,1440557392862024192,263.852085,64.380131,8.1529,70.2105,0,1.04,0.12,0,0,0,297.93,0,34.38,34.5,3.4,4.6,0.106,-0.801,0.336,0.3339,25.171,11.5212,11.5934,3.0812,0.9835,1.45552,0.707,16.0
2092.01,3.19,1.38,0.051,0.006,4.3,0.0,Y,2,393965778,2,1505964930120207616,212.547495,45.563869,10.6375,176.759,0,0.956,0.12,0,0,0,37.65,0,34.51,34.88,7.3,16.9,2.378,-0.79,0.3647,0.3272,25.976,11.4125,12.7209,47.6121,23.07706,52.07938,0.6154,36.0
2093.01,2.15,1.37,0.248,0.028,53.82,0.0,Y,2,402898317,2,2251459209896210816,302.737545,70.869653,10.6699,82.7982,0,0.7,0.08,0,0,0,236.76,0,33.86,34.25,7.7,18.7,0.4,-0.804,0.3629,0.3702,25.162,12.6798,12.4282,2.4465,0.46957,0.56832,0.8719,20.0
2094.01,1.54,1.01,0.099,0.005,18.79,0.0,Y,2,356016119,2,1649377156604531712,254.14254,70.027317,12.2669,50.0248,0,0.365046,0.02,0,0,0,296.21,0,33.18,33.51,19.2,40.9,0.587,-0.797,0.314,0.2916,24.223,9.7725,10.5237,0.5002,0.14026,0.21271,0.9698,27.0
2095.01,1.32,0.8,0.102,0.004,17.66,0.0,Y,1,235678745,2,2268372099615724288,285.63654,75.418514,11.0788,41.9176,0,0.460544,0.02,0,0,0,289.31,0,33.34,33.56,13.0,21.6,0.384,-0.796,0.3063,0.3287,24.268,11.0299,10.2789,0.5616,0.15906,0.20434,0.9693,4.0
2095.02,1.29,0.76,0.14,0.006,28.17,0.0,Y,1,235678745,2,2268372099615724288,285.63654,75.418514,11.0788,41.9176,0,0.460544,0.02,0,0,0,289.31,0,33.34,33.56,13.0,21.6,0.384,-0.796,0.3063,0.3287,24.268,11.0299,10.2789,0.5616,0.15906,0.20434,0.9689,3.0
2096.01,1.47,0.7,0.025,0.002,3.12,0.0,Y,2,142748283,3,1126422935076082176,151.61871,74.827211,13.4764,48.4809,0,0.22,0.02,0,0,0,103.18,1,33.14,33.51,56.2,131.0,5.347,-0.794,0.3598,0.4123,24.676,13.6286,11.8214,1.6959,1.00585,2.67553,0.9849,9.0
2096.02,2.08,0.56,0.041,0.004,6.39,0.0,Y,2,142748283,3,1126422935076082176,151.61871,74.827211,13.4764,48.4809,0,0.22,0.02,0,0,0,103.18,1,33.14,33.51,56.2,131.0,5.347,-0.794,0.3598,0.4123,24.676,13.6286,11.8214,1.6959,1.00585,2.67553,0.9853,73.0
2097.01,1.67,1.13,0.028,0.003,1.79,0.0,N,5,279982557,2,2248604224877067264,297.39375,66.293958,11.6685,198.345,0,0.901,0.11,0,0,0,218.7,0,34.5,34.8,14.4,29.2,0.602,-0.792,0.3479,0.3515,25.205,12.2306,12.1083,7.1628,3.41377,6.43397,0.1058,19.0
2098.01,2.56,0.39,-1.0,-1.0,0.0,0.0,Y,2,356700488,2,1648927593788025984,254.455665,68.699581,8.20773,148.944,0,1.845,0.28,0,0,0,299.7,0,34.99,35.2,3.3,5.3,0.117,-0.791,0.2966,0.3611,25.361,12.7124,10.4419,10.8193,6.83069,13.73759,0.2521,0.0
2099.01,4.31,0.52,0.124,0.015,19.51,0.0,Y,3,230386397,2,2252876755263063296,285.786,64.230256,11.2011,95.3985,0,0.67,0.08,0,0,0,286.31,0,34.04,34.2,14.2,20.6,0.364,-0.794,0.3302,0.3113,24.7,10.6468,11.2915,1.8333,0.24486,0.30105,0.8751,54.0
2100.01,2.8,3.45,0.16,0.021,23.66,0.0,Y,2,219436394,2,1713192536602821376,205.593465,76.647981,10.8676,163.982,0,0.974,0.13,0,0,0,103.13,0,34.33,34.78,6.8,19.3,0.926,-0.792,0.3595,0.3171,25.519,11.0292,12.5034,14.5476,6.31678,13.19852,0.6621,18.0
2101.01,2.36,1.69,0.085,0.01,9.08,0.0,Y,1,165527918,2,1416938611786587776,266.133705,54.090972,10.6397,178.427,0,0.995,0.12,0,0,0,221.87,0,34.6,34.91,8.8,17.8,0.429,-0.79,0.3763,0.3281,25.24,11.4542,13.1372,8.6107,4.28097,10.33392,0.687,19.0
2102.01,2.29,0.42,0.067,0.009,6.71,0.0,Y,2,289590465,2,1635066737891844864,253.44279,65.293961,11.4106,183.737,0,0.909,0.12,0,0,0,289.25,0,34.45,34.72,11.9,22.1,0.383,-0.796,0.3376,0.3652,25.182,12.6809,11.7228,4.7115,2.13997,3.53477,0.7003,20.0
2103.01,1.22,0.11,0.035,0.004,2.66,0.0,Y,2,160491359,2,1702450239280035328,239.016915,73.073919,10.3366,95.5156,0,0.8,0.09,0,0,0,247.82,0,34.07,34.4,6.7,14.4,0.321,-0.801,0.3408,0.3585,25.17,12.3334,11.725,3.0787,0.86583,1.13539,0.8092,4.0
2104.01,1.37,1.99,0.04,0.005,3.27,0.0,Y,2,367630162,2,1146658793750549248,151.612215,83.087839,10.0556,76.7418,0,0.8,0.09,0,0,0,123.63,0,33.99,34.25,6.9,12.3,0.572,-0.796,0.3255,0.3649,25.181,12.4994,11.1498,4.6554,0.88211,0.95951,0.7995,5.0
2104.02,1.54,0.72,0.059,0.007,5.9,0.0,Y,2,367630162,2,1146658793750549248,151.612215,83.087839,10.0556,76.7418,0,0.8,0.09,0,0,0,123.63,0,33.99,34.25,6.9,12.3,0.572,-0.796,0.3255,0.3649,25.181,12.4994,11.1498,4.6554,0.88211,0.95951,0.799,33.0
2105.01,2.16,3.2,0.113,0.013,15.92,0.0,Y,2,156199502,2,1720328951183843072,181.06446,83.438033,9.8565,72.9091,0,0.76,0.09,0,0,0,97.96,0,33.91,34.26,5.1,11.6,0.687,-0.793,0.342,0.3792,25.187,12.9903,11.7156,5.9886,1.21615,1.36052,0.795,37.0
2106.01,5.3,3.75,0.014,0.002,0.63,0.0,N,5,393911494,2,1502884377711953920,207.178455,44.911753,9.85649,121.167,0,0.988,0.13,0,0,0,40.81,0,34.26,34.74,4.2,12.7,1.738,-0.79,0.379,0.355,25.832,12.3327,13.1662,34.2067,15.52525,31.04107,0.0996,176.0
2110.01,3.21,0.26,0.209,0.029,32.77,0.0,Y,2,394029948,2,2293304182907513088,282.22962,78.568947,9.69902,182.323,0,1.135,0.16,0,0,0,230.77,0,34.7,35.07,4.4,10.4,0.253,-0.791,0.3481,0.2979,25.363,10.4469,12.2077,11.0825,5.76268,15.04515,0.414,22.0
2111.01,2.46,1.57,0.023,0.003,1.27,0.0,N,5,356235833,2,4554798321902003584,260.09637,20.281856,9.1597,83.1749,0,0.96,0.12,0,0,0,47.35,0,33.9,34.6,2.0,10.3,1.242,-0.791,0.3795,0.3632,25.682,12.5666,13.1319,22.6755,8.94647,15.6314,0.1009,80.0
2116.01,3.64,0.21,0.068,0.013,5.31,0.0,N,5,422838133,2,534656328082308736,23.829465,72.936844,9.68129,239.945,0,1.512,0.28,0,0,0,47.34,0,35.11,35.37,6.4,11.7,1.398,-0.798,0.3407,0.3741,26.549,13.2331,12.0498,94.2985,65.32886,181.90829,0.0498,42.0
2119.01,12.12,0.36,0.058,0.002,7.2,0.0,Y,3,236387002,3,1303675097215915264,244.429875,26.304211,10.3978,31.4006,0,0.5,0.02,0,0,0,46.32,12,33.34,33.59,12.3,22.0,6.007,-1.3,0.4099,0.0,42.739,0.0173,13.7319,12.6129,0.49257,7.54384,0.9088,613.0
2120.01,2.58,0.24,0.038,0.004,5.8,0.0,Y,3,389900760,2,513299860904522752,23.50734,65.513989,12.8233,32.1755,0,0.210366,0.02,0,0,0,65.94,0,32.96,33.24,45.9,87.9,4.935,-0.795,0.3695,0.315,24.603,10.4695,12.2833,1.376,0.58307,1.25107,0.9862,148.0
2121.01,12.4,2.58,0.034,0.005,2.32,0.0,M,5,88996391,2,1342147661906585600,263.94438,36.196492,11.9441,210.0,0,0.97547703432,0.136507861105,0,0,0,41.62,0,34.48,34.86,15.9,37.8,3.999,-0.792,0.3307,0.3132,25.98,10.9166,11.5284,41.6892,19.26537,38.55805,0.1899,169.0
2122.01,14.83,0.76,0.047,0.006,3.59,0.0,Y,5,311408969,2,4593808272896243328,264.273495,25.731147,12.658,511.388,0,1.06,0.13,0,0,0,42.87,0,35.21,35.56,27.4,62.6,5.917,-0.797,0.2861,0.323,26.717,11.4848,10.173,148.7795,102.14483,266.96472,0.4767,0.0
2123.01,4.24,0.35,0.091,0.012,10.32,0.0,Y,1,105840719,2,1198767948326201088,243.940875,17.023903,9.5373,86.2732,0,0.95,0.12,0,0,0,23.95,0,34.17,34.57,5.0,12.8,3.076,-0.791,0.3549,0.3386,25.981,11.7063,12.2692,42.9751,15.42011,25.49715,0.6203,72.0
2124.01,21.2,1.12,0.048,0.007,3.55,0.0,Y,5,159742538,2,4609062308806929152,268.30434,37.211739,11.1116,515.98,0,1.18,0.16,0,0,0,74.72,0,35.51,35.71,13.1,21.1,1.379,-0.798,0.28,0.3362,26.615,12.0073,10.0005,112.5841,82.62698,226.54138,0.3824,0.0
2125.01,16.16,0.75,0.062,0.009,5.03,0.0,Y,5,116242971,2,4608935250790855296,267.6405,36.570175,10.1213,368.03,0,1.26,0.18,0,0,0,74.72,0,35.34,35.68,7.0,15.2,1.073,-0.798,0.3312,0.3436,26.594,12.2611,11.8189,106.5884,78.37905,277.29858,0.3046,0.0
2126.01,15.02,0.93,0.023,0.003,1.31,0.0,Y,5,116264089,2,4609131509318715136,268.02912,37.546328,11.7213,231.337,0,0.962,0.13,0,0,0,74.72,0,34.7,34.94,17.7,31.1,1.933,-0.79,0.2975,0.371,25.728,12.9634,10.3937,26.9063,14.85328,24.3184,0.6394,0.0
2127.01,10.73,0.74,0.056,0.007,5.51,0.0,Y,5,21744120,2,1334573817793362560,256.34637,33.012325,11.733,161.4,0,0.773,0.09,0,0,0,39.68,0,34.45,34.68,20.4,34.7,3.964,-0.79,0.3172,0.3253,25.795,11.2805,11.0001,31.4368,12.5459,20.21997,0.7537,154.0
2128.01,2.05,0.68,0.13,0.015,16.34,0.0,Y,2,21832928,2,1334288219648212352,256.981785,32.105303,6.6813,36.578,0,1.1,0.13,0,0,0,43.07,0,34.22,34.47,2.3,4.0,0.625,-0.792,0.3472,0.3381,25.641,11.6556,11.9678,19.5372,5.98724,8.91029,0.7128,73.0
2129.01,13.62,0.62,0.061,0.011,4.63,0.0,Y,5,101721385,2,1340497608486742400,260.11617,38.242169,9.54417,222.663,0,1.433,0.25,0,0,0,47.48,0,34.93,35.3,4.4,10.2,1.264,-0.79,0.3784,0.2933,26.207,10.354,13.3589,80.9297,47.2941,170.30367,0.3104,193.0
2130.01,14.43,0.65,0.06,0.008,5.01,0.0,Y,5,320798691,2,4583004815239650176,271.537665,26.426606,11.0269,344.05,0,1.153,0.16,0,0,0,50.77,0,35.22,35.41,13.9,21.6,2.118,-0.798,0.3005,0.3549,26.554,12.5679,10.6409,95.5139,65.34055,157.87076,0.3873,0.0
2131.01,15.51,0.81,0.032,0.005,1.85,0.0,Y,5,27848472,2,2095108312831835648,278.63175,35.661431,10.1058,231.161,0,1.261,0.19,0,0,0,43.46,0,34.89,35.29,6.2,15.7,1.914,-0.798,0.2903,0.3111,26.526,10.9775,10.244,88.8319,53.57091,121.56083,0.3086,0.0
2132.01,16.8,0.75,0.043,0.006,3.24,0.0,Y,5,358516596,2,4534144923690481408,283.305465,24.127247,10.2025,197.572,0,1.016,0.13,0,1,0,50.77,0,34.55,35.12,4.3,15.8,1.694,-0.791,0.3596,0.3534,26.078,12.4107,12.6308,55.0576,32.92502,84.13711,0.6087,0.0
2133.01,2.9,0.41,0.042,0.005,3.83,0.0,Y,2,39200363,2,1333818968701222272,261.24384,32.798397,10.8571,75.1973,0,0.65,0.08,0,0,0,39.8,0,33.9,34.08,12.2,18.2,2.4,-0.791,0.317,0.3449,25.359,11.7557,10.8051,10.5566,0.64991,0.6349,0.8506,79.0
2134.01,3.02,0.26,0.076,0.009,9.23,0.0,Y,1,75878355,2,4610267648427698816,271.935495,39.072928,7.7945,22.6202,0,0.69,0.08,0,0,0,50.76,0,33.44,33.84,2.8,7.0,0.837,-0.795,0.3349,0.314,25.184,10.625,11.332,5.3404,0.58336,0.70122,0.8933,206.0
2135.01,13.86,0.79,0.039,0.005,2.79,0.0,Y,5,76419763,2,4606030169272920320,274.405545,36.621461,11.3998,303.336,0,1.051,0.14,0,0,0,50.76,0,34.96,35.22,14.0,25.1,2.41,-0.79,0.3755,0.329,26.116,11.5888,13.2262,65.8454,39.71791,123.24725,0.4927,147.0
2136.01,2.21,0.87,0.053,0.003,7.85,0.0,Y,2,336128819,2,2096535783864546944,281.176335,36.563131,11.7371,33.3631,0,0.327134,0.02,0,0,0,44.81,0,33.03,33.19,18.9,27.0,2.913,-0.794,0.3362,0.345,24.706,11.4501,11.1599,1.8441,0.87506,1.60847,0.9471,96.0
2137.01,18.5,1.27,0.106,0.012,14.15,0.0,M,3,23059280,2,4605117677701118208,274.14396,34.173011,12.2186,244.755,0,0.797,0.09,0,0,0,45.78,0,34.55,35.05,18.0,55.9,5.055,-0.79,0.3467,0.3302,26.027,11.5732,12.1534,53.5845,29.4666,70.32988,0.1948,0.0
2138.01,27.38,12.21,0.029,0.005,1.48,0.0,M,3,336267424,2,2104661316529883520,281.661915,41.560019,12.5466,772.026,0,1.48,0.26,0,0,0,76.35,0,35.57,35.86,25.2,49.0,2.756,-0.797,0.2572,0.3421,26.704,12.2663,9.2216,144.1332,110.8267,289.4503,0.1543,0.0
2139.01,14.02,0.93,0.023,0.003,1.4,0.0,Y,5,308172249,2,4596481632339898240,267.28488,29.879042,12.4197,298.214,0,0.82,0.1,0,0,0,23.53,0,34.78,35.14,24.4,56.4,9.409,-0.798,0.3088,0.3262,26.651,11.4621,10.8503,123.442,71.00787,154.18648,0.7337,185.0
2140.01,13.99,0.57,0.036,0.004,2.47,0.0,Y,5,399860444,2,2131314401800665344,286.808535,49.316422,10.854,215.32,0,1.057,0.13,0,0,0,48.8,0,34.72,35.03,9.5,19.6,2.057,-0.79,0.2922,0.3453,25.984,12.0968,10.2358,48.5069,27.12146,48.49275,0.4993,223.0
2141.01,3.61,0.23,0.136,0.018,18.26,0.0,Y,1,287256467,2,4548496986402688384,258.76233,18.340344,8.8975,77.682,0,1.01,0.13,0,0,0,47.47,0,34.1,34.45,3.0,6.6,0.922,-0.792,0.3224,0.3025,25.62,10.4202,11.1063,17.2853,4.65062,6.85555,0.6558,62.0
2142.01,1.46,1.37,0.061,0.003,9.3,0.0,Y,1,44313455,2,4501226503320682368,267.04662,15.980108,11.0768,27.7525,0,0.350325,0.02,0,0,0,23.53,0,33.01,33.22,13.8,22.4,4.749,-0.799,0.3704,0.2985,25.175,9.9159,12.3031,3.6189,1.50175,3.41911,0.9337,9.0
2143.01,15.81,0.59,0.074,0.012,5.59,0.0,Y,3,103195323,2,549998638456973184,62.572995,75.170931,10.1041,378.684,0,1.7,0.28,0,0,0,43.36,0,35.54,35.93,10.4,25.2,2.854,-0.795,0.186,0.3662,26.933,13.1569,6.6821,284.3497,228.48676,365.45999,0.2406,0.0
2144.01,2.31,1.07,0.215,0.027,37.34,0.0,Y,1,428988981,2,2283059483316155136,350.25312,79.441783,9.90667,105.806,0,0.952,0.12,0,0,0,115.15,0,34.27,34.57,5.9,11.9,0.587,-0.79,0.2897,0.3325,25.25,11.4931,10.0149,8.8756,3.13845,4.10596,0.6839,19.0
2145.01,12.41,0.69,0.098,0.015,10.26,0.0,Y,3,88992642,2,1344163891352965632,263.75808,40.695042,8.55942,224.731,0,1.191,0.18,0,0,0,50.76,0,35.18,35.4,3.1,5.2,0.679,-0.798,0.3335,0.3624,26.547,12.8297,11.8069,93.7835,64.62688,181.04696,0.3877,124.0
2146.01,16.98,1.11,0.075,0.012,5.89,0.0,N,5,158916431,2,4584649753353926272,269.989995,29.655175,9.9094,402.908,0,1.64,0.27,0,0,0,27.24,0,35.41,35.76,5.6,12.6,2.489,-0.795,0.3677,0.364,26.977,13.0153,13.1491,326.6353,251.90605,1122.87574,0.0302,0.0
2147.01,10.32,0.5,0.181,0.024,26.21,0.0,Y,3,341630071,2,1146601241188708608,155.64159,83.083725,10.7047,282.108,0,1.15,0.15,0,0,0,27.24,0,34.92,35.25,7.8,16.7,3.019,-0.798,0.3579,0.3308,26.668,11.6597,12.6163,129.4575,79.49287,233.21493,0.3771,54.0
2148.01,14.02,1.02,0.165,0.021,23.49,0.0,N,5,233569098,2,2253849479455275904,281.814165,64.806519,10.6746,299.668,0,1.08,0.14,0,0,0,27.24,0,35.0,35.32,7.9,16.8,3.207,-0.797,0.2955,0.3505,26.714,12.3799,10.438,147.0903,96.40115,214.0519,0.0823,76.0
2151.01,16.11,0.89,0.123,0.016,15.65,0.0,N,5,23389848,2,4591522353859440256,275.117955,30.855881,10.142,277.934,0,1.005,0.13,0,0,0,27.21,0,35.07,35.42,6.7,15.1,2.867,-0.797,0.3201,0.2953,26.777,10.4591,11.3366,176.4695,109.2705,326.057,0.092,0.0
2153.01,2.99,0.19,0.038,0.005,2.72,0.0,Y,1,406855039,2,2260501176909280768,274.8705,71.248625,9.54581,238.675,0,1.007,0.13,0,0,0,27.23,0,35.03,35.45,4.8,12.5,2.448,-0.797,0.3295,0.3493,26.796,12.3836,11.6793,186.3634,128.3085,373.49313,0.5616,30.0
2154.01,16.1,0.79,0.051,0.007,3.82,0.0,Y,3,428787891,2,570653411060484480,71.028165,84.364264,10.6611,296.46,0,1.21,0.17,0,0,0,25.26,0,35.01,35.29,8.4,16.0,3.319,-0.797,0.3248,0.3044,26.721,10.7428,11.4605,149.8989,89.21059,243.40613,0.3735,0.0
2158.01,10.46,0.61,0.08,0.009,8.6,0.0,Y,3,342642208,2,4525545299652540672,276.810045,20.526886,10.1669,198.473,0,0.935,0.11,0,0,0,27.24,0,34.83,35.12,7.8,15.1,2.908,-0.798,0.2861,0.3384,26.58,11.8863,10.0494,102.082,59.43517,111.43457,0.5807,95.0
2159.01,14.25,0.68,0.093,0.011,10.05,0.0,M,5,270515566,2,1363495509089066880,264.454035,47.230289,10.8595,294.398,0,1.05,0.13,0,0,0,27.24,0,35.01,35.28,10.0,18.7,3.563,-0.797,0.3334,0.3331,26.688,11.751,11.7608,136.7425,85.50778,228.51614,0.1756,101.0
2160.01,2.69,0.2,0.035,0.005,2.24,0.0,Y,1,284477310,2,2141998360586355712,291.125955,56.881297,10.6071,244.804,0,1.115,0.15,0,0,0,25.52,0,34.88,35.14,8.5,15.6,3.145,-0.798,0.3974,0.3461,26.622,12.1632,13.9632,113.9917,68.04248,209.49852,0.3815,30.0
2161.01,1.15,0.1,0.025,0.003,1.59,0.0,N,5,366563452,3,2290522860869280000,304.44471,77.166678,9.5998,73.1018,0,0.84,0.1,0,0,0,197.7,1,33.91,34.31,4.1,10.3,0.525,-0.794,0.3889,0.1669,25.185,5.7706,13.4418,5.4498,1.08259,3.54955,0.1143,6.0
2162.01,4.63,0.26,0.12,0.02,12.98,0.0,Y,3,284564230,2,2142573229072032128,291.52404,58.510181,10.2182,315.323,0,1.38,0.23,0,0,0,27.24,0,35.02,35.48,5.0,14.4,2.702,-0.797,0.3112,0.3054,26.815,10.8373,11.0417,196.8043,127.30676,371.5588,0.2819,27.0
2164.01,12.26,-99.0,0.026,0.006,1.09,0.0,N,5,49967354,2,4508620104851450624,277.907745,13.897883,10.879,529.49,0,1.91223104957,0.431393092202,0,0,0,27.24,0,35.52,35.77,10.2,18.3,3.314,-0.795,0.3099,0.386,26.982,13.8086,11.0864,332.5727,263.61255,843.60095,0.0222,152.0
2165.01,15.82,0.83,0.023,0.004,0.95,0.0,M,3,73560357,2,4510837957242656256,281.405745,16.415367,10.8207,557.364,0,1.697,0.28,0,0,0,27.24,0,35.63,35.9,11.3,20.9,3.709,-0.794,0.3398,0.3334,27.05,11.9701,12.1972,420.0907,322.40573,1437.19525,0.1418,0.0
2166.01,3.27,0.2,0.064,0.011,5.14,0.0,Y,1,233680651,2,1440382811031201024,260.30304,63.239283,10.0788,348.554,0,1.34,0.22,0,0,0,27.24,0,35.17,35.56,5.0,12.3,2.493,-0.796,0.3669,0.3012,26.863,10.7104,13.0455,227.5506,150.42131,622.37249,0.2779,24.0
2167.01,17.82,4.35,0.16,0.02,23.05,0.0,M,3,160162987,2,1724019079708265088,242.36409,84.491119,10.7791,232.304,0,1.029,0.13,0,0,0,27.23,0,34.85,35.04,10.6,16.2,3.136,-0.798,0.2814,0.3158,26.525,11.0653,9.8587,88.1758,46.78289,84.78986,0.1872,0.0
2168.01,13.51,0.8,0.247,0.042,37.84,0.0,N,5,364075352,2,2276541406587684608,306.223035,74.837344,10.9591,310.885,0,1.396,0.24,0,0,0,27.24,0,35.09,35.26,12.0,18.0,3.183,-0.798,0.2949,0.3554,26.675,12.5311,10.3979,131.8421,84.82459,178.34197,0.048,66.0
2169.01,11.87,0.76,0.084,0.012,8.21,0.0,Y,3,8516795,2,4535299582687857920,279.17013,23.258619,10.5527,351.487,0,1.183,0.17,0,0,0,27.24,0,35.15,35.49,7.4,16.5,2.948,-0.797,0.3575,0.3456,26.821,12.267,12.6885,200.4113,139.18884,482.92145,0.361,80.0
2170.01,2.67,0.2,0.09,0.012,9.28,0.0,Y,1,154741689,2,1152636941550345216,164.31387,89.086922,10.4679,206.368,0,1.113,0.15,0,0,0,27.24,0,34.75,35.02,7.9,14.4,2.84,-0.79,0.3622,0.3182,26.219,11.1448,12.6855,83.3559,43.88018,111.81526,0.3904,22.0
2171.01,13.91,-99.0,0.034,0.006,1.78,0.0,N,5,75656058,2,4610093620651495552,270.89871,38.073511,10.8181,420.268,0,1.64591364939,0.31384709653,0,1,0,27.24,0,35.6,35.99,18.9,46.0,7.048,-0.793,0.2557,0.3609,27.094,12.9884,9.2018,493.5055,399.07289,1099.03536,0.0271,169.0
2172.01,18.65,-99.0,0.037,0.009,1.78,0.0,Y,3,76197937,2,4606882050266361216,273.70266,37.629994,10.8642,600.502,0,2.14269783272,0.509539193119,0,0,0,27.24,0,35.64,35.91,10.6,19.7,3.487,-0.794,0.3532,0.3243,27.055,11.6443,12.6846,427.6883,324.93809,1594.42208,0.225,0.0
2173.01,3.21,0.25,0.016,0.002,0.69,0.0,N,5,293567206,2,1152410270355577472,145.79913,87.868531,10.4929,185.849,0,1.05,0.14,0,0,0,27.24,0,34.54,34.93,6.2,15.1,3.001,-0.79,0.3539,0.3739,26.156,13.0617,12.3611,70.8024,39.01277,80.26077,0.0845,71.0
2174.01,4.43,0.28,0.042,0.006,2.96,0.0,Y,3,159815224,2,4611495047002895616,268.823955,40.167475,10.5817,262.427,0,1.134,0.15,0,0,0,27.24,0,34.81,35.21,6.2,15.4,2.889,-0.798,0.3185,0.3278,26.641,11.5402,11.2133,120.3385,72.05221,171.90888,0.3793,46.0
2175.01,17.91,1.07,0.054,0.007,4.44,0.0,Y,5,405717754,2,2133599775377340672,286.243455,50.040367,12.9614,881.386,0,1.09,0.14,0,0,0,27.03,0,35.6,35.94,30.7,66.5,9.786,-0.793,0.3149,0.385,27.07,13.836,11.3166,451.2969,370.4597,1390.8306,0.4606,0.0
2176.01,12.89,0.13,0.079,0.01,7.89,0.0,Y,5,123495874,2,2107114704928577792,282.629625,46.323281,12.9934,722.795,0,1.07,0.14,0,0,0,27.23,0,35.42,35.61,31.2,48.6,7.169,-0.796,0.2031,0.3914,26.892,13.9364,7.2332,249.1217,190.73415,279.8593,0.4687,41.0
2177.01,15.87,-99.0,0.048,0.008,3.52,0.0,Y,5,123233041,2,2116730994965905280,281.28813,42.451097,13.1448,1021.87,0,1.18,0.187882942281,0,0,0,27.24,0,35.7,36.0,33.8,67.7,9.549,-0.793,0.288,0.3435,27.099,12.365,10.3664,502.3986,399.09796,1389.75896,0.3388,0.0
2178.01,13.66,-99.0,0.043,0.006,3.03,0.0,Y,5,164892194,2,2107314266289095296,285.24084,46.668242,13.4633,1005.84,0,1.12,0.161245154966,0,0,0,27.23,0,35.56,35.89,34.1,72.0,10.022,-0.794,0.3606,0.3199,27.045,11.4829,12.9432,412.6253,310.09435,1569.60918,0.3419,44.0
2179.01,11.8,0.75,0.121,0.014,15.17,0.0,Y,3,237913194,2,4715813347286590080,22.44579,-60.739908,11.4864,306.063,0,1.02,0.12,0,0,0,39.45,0,34.9,35.14,12.8,22.6,2.83,-0.791,0.3355,0.3677,26.198,12.9217,11.7902,72.7996,45.0711,102.8402,0.5949,62.0
2180.01,8.77,0.44,-1.0,-1.0,0.0,0.0,Y,3,298663873,2,2151078741786155008,277.943625,56.650678,8.56854,116.685,0,1.025,0.12,0,0,0,291.58,0,34.45,34.94,2.1,6.6,0.144,-0.792,0.3791,0.361,25.201,12.6141,13.2463,6.9381,3.76208,8.8238,0.6914,0.0
2181.01,4.98,1.42,0.08,0.01,8.38,0.0,Y,3,233068569,2,2160980913441629056,270.55809,63.549631,12.1625,322.09,0,0.984,0.12,0,0,0,76.35,0,34.82,35.13,18.2,37.3,2.165,-0.795,0.3528,0.3611,26.042,12.6845,12.3937,37.5098,22.84987,56.42017,0.6269,25.0
2184.01,9.36,0.53,0.071,0.008,6.91,0.0,Y,1,176956893,2,5280444557068991616,100.83312,-66.947656,11.4057,788.317,0,1.02,0.12,0,0,0,229.01,0,35.77,35.98,13.6,21.7,0.474,-0.791,0.1614,0.3995,26.094,14.3726,5.8069,58.4155,48.96188,63.50691,0.6052,27.0
2185.01,10.12,0.87,0.073,0.01,7.21,0.0,Y,3,355096431,2,6773750534938711040,314.57667,-40.268633,12.7421,493.871,0,0.98,0.13,0,0,0,23.3,0,35.15,35.45,28.6,57.0,9.875,-0.796,0.3483,0.37,26.848,13.1174,12.3476,217.1081,153.99209,477.47915,0.554,37.0
2186.01,14.54,0.42,0.054,0.008,4.48,0.0,Y,3,238171173,2,6388458742619491328,357.00234,-68.487697,13.0654,771.822,0,1.02,0.143178210633,0,0,0,42.0,0,35.49,35.77,34.2,64.2,6.132,-0.796,0.2898,0.3551,26.848,12.7037,10.3668,217.8457,166.61428,491.9381,0.5536,0.0
2187.01,13.59,0.22,0.039,0.005,2.75,0.0,Y,3,270472265,2,5211106673759919872,96.940785,-79.409778,13.0769,587.277,0,1.07,0.147648230602,0,0,0,155.73,0,35.22,35.56,31.8,69.9,1.758,-0.79,0.3236,0.3012,25.9,10.7113,11.506,39.9571,26.41468,87.79161,0.5038,77.0
2188.01,14.56,0.45,0.048,0.007,3.73,0.0,Y,3,260797169,2,6381573154130013568,347.94396,-69.854169,13.0943,780.137,0,1.04,0.147648230602,0,0,0,42.06,0,35.45,35.76,30.8,62.9,6.048,-0.796,0.3355,0.3611,26.842,12.9128,11.9989,213.9357,164.41891,619.42777,0.5558,0.0
2189.01,11.83,0.47,0.051,0.007,4.43,0.0,Y,3,270342589,2,4632490638147502720,34.085415,-78.700708,13.458,542.659,0,0.89,0.120830459736,0,0,0,42.06,0,35.07,35.38,37.0,76.0,6.788,-0.798,0.3364,0.3741,26.597,13.2352,11.9029,107.1451,74.5065,204.92146,0.7345,52.0
2190.01,19.6,1.16,0.06,0.007,5.32,0.0,Y,3,389421473,2,6681850359495299968,311.751165,-38.670656,12.5965,677.662,0,1.01,0.12,0,0,0,23.3,0,35.43,35.8,24.8,57.5,9.772,-0.794,0.2152,0.3368,27.042,12.0557,7.7035,408.4559,307.29921,588.03172,0.5345,0.0
2191.01,15.35,0.89,0.051,0.006,4.01,0.0,Y,3,262471759,2,6778500115933513088,313.40292,-36.821547,12.8641,596.389,0,1.07,0.13,0,0,0,23.23,0,35.33,35.57,32.6,56.2,9.312,-0.796,0.3714,0.3415,26.918,12.1487,13.2115,269.8421,191.33932,763.49937,0.4655,0.0
2192.01,11.48,0.75,0.065,0.008,6.26,0.0,Y,3,277890574,2,6377434729802003072,353.28171,-76.819156,12.5625,426.477,0,0.92,0.12,0,0,0,42.06,0,34.92,35.24,18.9,39.2,4.048,-0.79,0.3179,0.3079,26.207,10.8487,11.2036,80.9956,47.36583,119.76788,0.5874,56.0
2193.01,12.98,1.46,0.034,0.004,2.12,0.0,Y,3,401604346,2,6373308503181838592,313.69125,-72.804642,11.3996,337.064,0,1.14,0.15,0,0,0,18.83,0,34.98,35.28,11.7,23.8,5.828,-0.797,0.3452,0.3245,26.822,11.4498,12.1784,200.9466,123.73724,354.86512,0.3602,139.0
2194.01,1.96,0.67,0.109,0.013,15.34,0.0,Y,1,271478281,2,6748283784056800384,299.15634,-31.335181,7.4259,19.5711,0,0.74,0.09,0,0,0,23.3,0,33.4,33.61,2.4,3.9,1.167,-0.791,0.3633,0.2959,25.212,9.9449,12.2119,7.4734,1.74385,2.8833,0.8911,118.0
2195.01,8.92,0.5,0.049,0.006,4.16,0.0,Y,3,24695044,2,4644501668809042560,34.84008,-72.708894,10.9916,174.267,0,0.91,0.11,0,0,0,62.71,0,34.4,34.76,8.0,18.3,1.477,-0.791,0.371,0.3344,25.686,11.6252,12.8966,23.1158,10.2412,21.13106,0.6483,132.0
2196.01,3.5,4.73,0.022,0.003,1.2,0.0,Y,2,372172128,2,6375983988633147392,312.34008,-70.485072,11.3643,259.947,0,1.02,0.13,0,0,0,17.57,0,34.82,35.05,13.3,22.3,6.41,-0.797,0.3816,0.3599,26.696,12.6149,13.3733,139.4297,81.02497,211.30836,0.574,45.0
2197.01,12.54,0.57,0.063,0.01,4.95,0.0,Y,5,389352124,2,6681720724498802176,311.042745,-39.225486,9.0532,162.303,0,1.36,0.22,0,0,0,23.3,0,34.64,35.14,2.7,8.6,2.085,-0.798,0.3264,0.3214,26.651,11.2947,11.4706,123.442,70.34803,167.35322,0.3001,230.0
2198.01,18.45,0.86,0.061,0.008,4.95,0.0,Y,5,100566492,2,6482103014085857024,309.511245,-48.462083,11.117,523.756,0,1.23,0.17,0,0,0,22.93,0,35.45,35.76,11.4,23.2,4.968,-0.794,0.3392,0.3278,27.034,11.7217,12.1297,396.3743,291.37223,1170.70431,0.3424,0.0
2199.01,8.61,1.04,0.044,0.006,3.38,0.0,Y,5,369455629,2,6677909439240233472,311.67333,-41.820983,11.4513,327.602,0,0.99,0.13,0,0,0,23.3,0,35.02,35.26,14.4,25.3,5.168,-0.797,0.3464,0.349,26.73,12.3055,12.2139,153.6647,97.83777,266.12544,0.5678,69.0
2200.01,7.19,0.43,0.038,0.004,2.94,0.0,Y,3,142105158,2,5265633242088573952,98.783505,-72.456778,12.3181,251.245,0,0.85,0.1,0,0,0,262.47,0,34.61,34.8,21.0,32.7,0.583,-0.793,0.2977,0.3285,25.187,11.4326,10.3597,5.984,2.7168,4.37086,0.7955,81.0
2201.01,3.66,2.64,0.025,0.004,1.35,0.0,Y,3,219306934,2,6456793527725297408,316.66971,-57.577978,10.2001,252.501,0,1.21,0.17,0,0,0,23.31,0,34.74,35.25,4.0,12.9,3.042,-0.797,0.3277,0.3674,26.723,12.9505,11.5526,150.8887,98.47821,236.65622,0.3726,59.0
2202.01,11.65,0.78,0.097,0.013,11.92,0.0,Y,3,358107516,2,4641274773980363520,51.22842,-73.957544,12.173,235.933,0,0.85,0.11,0,0,0,107.96,0,34.6,34.82,20.5,33.8,1.441,-0.79,0.2951,0.3605,25.474,12.5533,10.2756,15.02,7.41598,11.20142,0.7755,87.0
2203.01,20.07,1.18,0.045,0.007,3.06,0.0,M,3,355600246,2,6461805720199585664,325.104585,-54.034228,12.3775,701.717,0,1.26,0.19,0,0,0,40.72,0,35.53,35.77,23.9,41.6,4.481,-0.796,0.3971,0.3473,26.863,12.4222,14.2038,228.339,172.8896,923.5855,0.153,0.0
2204.01,10.09,0.58,0.032,0.004,2.23,0.0,Y,5,467971286,2,6445881974332225536,289.29741,-60.891761,13.191,414.537,0,0.86,0.111803398875,0,0,0,20.91,0,34.92,35.19,35.8,66.6,12.761,-0.797,0.3483,0.3475,26.732,12.2301,12.2575,154.4389,94.84827,246.66814,0.7314,71.0
2205.01,18.8,7.9,0.015,0.0,0.89,0.0,Y,3,260298958,2,5496364210988165376,94.315665,-56.509858,15.0804,409.034,0,0.627042,0.02,0,0,0,188.41,0,34.78,34.97,152.8,235.5,3.861,-0.79,0.3249,0.319,25.357,11.1551,11.3628,11.2806,5.7482,12.02789,0.8493,0.0
2206.01,10.5,3.85,0.026,0.003,1.77,0.0,Y,5,381856447,2,6458529931463278848,322.253745,-58.836147,10.7218,91.299,0,0.75,0.09,0,0,0,22.91,0,33.83,34.21,6.0,14.5,3.374,-0.791,0.3788,0.342,25.689,11.7013,12.9592,23.2605,3.5458,4.67585,0.8359,370.0
2207.01,11.08,0.7,0.082,0.011,8.0,0.0,Y,3,90850770,2,6675883485986480256,307.596705,-44.887619,10.9651,373.345,0,1.17,0.16,0,0,0,21.34,0,35.26,35.41,12.4,17.4,4.212,-0.796,0.2732,0.318,26.852,11.262,9.6724,220.0705,141.70651,314.13428,0.3575,68.0
2208.01,11.28,0.69,0.01,0.001,0.67,0.0,Y,3,38680052,2,4678187647067684992,65.52879,-61.368592,15.7438,181.731,0,0.301683,0.02,0,0,0,187.91,0,34.15,34.25,334.9,421.2,6.254,-0.801,0.3639,0.3412,25.17,11.6877,12.4619,3.0794,0.5492,0.71749,0.9382,269.0
2209.01,13.49,0.3,0.045,0.006,3.44,0.0,Y,3,271806353,2,5211491262311306112,111.44238,-77.776658,13.3304,626.478,0,1.01,0.13416407865,0,0,0,183.24,0,35.24,35.61,37.7,86.9,1.771,-0.795,0.3826,0.35,26.042,12.4638,13.6238,37.7824,27.46015,118.26205,0.6261,58.0
2210.01,11.73,0.51,0.105,0.014,12.79,0.0,Y,3,317089588,2,6352703002442003200,347.462955,-79.699997,13.4669,483.235,0,0.95,0.13,0,0,0,23.3,0,34.97,35.34,38.5,89.4,13.738,-0.797,0.3323,0.3809,26.78,13.4605,11.7421,177.7683,122.8816,317.77952,0.5629,39.0
2211.01,1.67,1.32,0.04,0.005,3.09,0.0,Y,2,212253390,2,6796762076358897408,308.53908,-29.672614,9.2551,70.2932,0,0.9,0.11,0,0,0,23.31,0,33.91,34.22,3.2,6.5,1.728,-0.791,0.3298,0.3648,25.683,12.4843,11.2863,22.7023,3.83071,4.12823,0.7626,45.0
2212.01,8.82,0.58,0.056,0.007,5.13,0.0,Y,3,280803917,2,4647674859366932352,44.529255,-66.949286,12.4235,324.412,0,0.89,0.11,0,0,0,81.44,0,34.79,35.02,21.1,35.4,1.97,-0.79,0.3324,0.3482,25.752,12.1927,11.6407,28.463,15.8982,33.6709,0.755,66.0
2213.01,9.53,1.26,0.06,0.008,5.18,0.0,Y,3,406318573,2,6409854379902897536,326.582715,-61.107836,13.2598,762.655,0,1.06,0.147648230602,0,0,0,41.48,0,35.48,35.74,41.3,74.3,7.051,-0.796,0.3211,0.3691,26.837,13.1926,11.4745,211.1772,163.05278,553.15586,0.4718,34.0
2214.01,-99.0,-99.0,0.038,0.006,2.42,0.0,Y,3,272236017,2,5263246580301229696,117.867585,-72.285047,12.6562,571.376,0,1.22451368027,0.196977156036,0,0,0,257.87,0,35.19,35.45,21.4,39.4,0.665,-0.792,0.3292,0.3122,25.66,11.0681,11.6715,19.9011,12.88391,39.83983,0.4095,0.0
2215.01,2.68,1.45,0.058,0.007,5.78,0.0,Y,2,425561347,2,6756796546685748864,286.07313,-32.354278,9.977,70.9015,0,0.77,0.09,0,0,0,21.87,0,33.6,34.21,3.1,12.3,3.176,-0.791,0.3008,0.3874,25.718,13.2544,10.2891,24.321,4.15504,3.80719,0.7612,71.0
2216.01,6.5,0.37,0.067,0.01,5.68,0.0,Y,3,39018923,2,4702811519209190016,12.075,-68.439297,12.0253,563.621,0,1.23,0.18,0,0,0,43.58,0,35.33,35.57,16.8,28.8,3.156,-0.797,0.3495,0.3651,26.715,12.9883,12.4306,148.0969,108.5361,375.75783,0.3739,31.0
2217.01,11.88,0.64,0.049,0.006,3.83,0.0,Y,3,234330672,2,4645187454827112192,35.750415,-71.457944,12.8172,698.996,0,1.1,0.14,0,0,0,43.93,0,35.33,35.71,22.4,53.9,4.917,-0.797,0.3438,0.3209,26.804,11.4598,12.2768,191.0058,137.0195,548.47659,0.4731,49.0
2218.01,10.19,1.95,0.01,0.002,0.35,0.0,Y,3,348995212,2,5285592504869495296,107.15571,-64.2328,11.5547,330.15,0,1.23,0.19,0,1,0,242.33,0,34.6,35.05,6.0,16.5,0.365,-0.79,0.3538,0.3083,25.304,10.8065,12.3999,10.1435,5.33005,13.71556,0.4149,217.0
2219.01,12.97,0.68,0.096,0.013,10.17,0.0,Y,3,278138619,2,5211463190404899072,107.81958,-78.238464,12.9901,687.409,0,1.14,0.15,0,0,0,202.0,0,35.33,35.67,27.4,60.8,1.167,-0.795,0.3797,0.2653,26.036,9.4637,13.5425,38.1759,24.41279,126.19416,0.4046,41.0
2220.01,17.23,4.31,0.025,0.003,1.39,0.0,Y,3,150437346,2,5284537244286207232,97.320495,-65.337781,11.6659,356.5,0,1.04,0.12,0,0,0,234.34,0,35.0,35.22,14.3,23.3,0.5,-0.79,0.3575,0.3419,25.457,12.0433,12.5913,14.2944,8.82433,24.7286,0.6639,0.0
2221.01,4.03,0.21,-1.0,-1.0,0.0,0.0,Y,1,441420236,3,6794047652729201024,311.29113,-31.34245,6.755,9.7221,0,0.66,0.02,0,0,0,47.85,34,33.38,33.75,4.9,11.5,5.986,-1.744,0.1374,0.0135,58.711,0.4539,4.6318,95.0282,0.74359,9.46893,0.8897,0.0
2222.01,17.51,0.76,0.038,0.006,2.25,0.0,Y,3,306510653,2,5274560623672709120,119.185215,-67.071931,12.7427,859.449,0,1.41,0.24,0,0,0,278.03,0,35.55,35.85,23.3,47.2,0.748,-0.794,0.3169,0.3467,26.037,12.4298,11.361,38.5905,29.77896,110.26086,0.3224,0.0
2223.01,13.41,0.74,0.075,0.011,6.93,0.0,Y,3,273695332,2,4630347312027956480,18.68988,-81.982164,12.0599,601.919,0,1.19,0.17,0,0,0,68.05,0,35.39,35.61,17.6,29.3,1.964,-0.798,0.3358,0.3299,26.577,11.7492,11.9561,101.907,71.91535,251.89792,0.3864,58.0
2224.01,4.97,1.71,0.012,0.001,0.51,0.0,Y,3,388198242,2,4626086498311592448,61.24296,-78.374681,11.9987,290.755,0,0.9,0.11,0,0,0,100.41,0,34.8,35.07,18.1,34.2,1.604,-0.79,0.3741,0.3607,25.718,12.6507,13.1193,25.3386,14.92008,38.3494,0.7577,75.0
2225.01,-99.0,-99.0,0.049,0.008,3.58,0.0,Y,3,271891552,2,5263000079240792704,112.767465,-72.667447,13.3639,842.388,0,1.24349626077,0.207964514505,0,0,0,279.67,0,35.38,35.74,28.7,66.4,0.944,-0.79,0.3581,0.3722,25.788,13.3011,12.7988,30.8854,23.93206,98.7912,0.4064,0.0
2226.01,4.05,1.74,0.018,0.002,0.9,0.0,Y,3,403135192,2,6411016151375115008,333.55959,-59.568325,9.6968,164.418,0,1.04,0.12,0,0,0,41.17,0,34.62,34.93,4.5,9.1,1.317,-0.79,0.3799,0.3192,25.972,11.1483,13.2707,47.1796,23.35993,59.25454,0.6163,89.0
2227.01,3.01,1.2,0.052,0.007,4.22,0.0,Y,2,405425498,2,6385929006882225024,337.517745,-67.850147,10.0106,165.441,0,1.03,0.13,0,0,0,66.68,0,34.47,34.91,4.2,11.4,0.989,-0.79,0.358,0.2832,25.753,9.8854,12.498,28.518,12.76237,31.86363,0.6358,39.0
2242.01,6.78,0.52,0.071,0.01,6.53,0.01,Y,3,92562123,2,6775659768161418880,315.171795,-35.8711,9.9279,349.478,0,1.12,0.15,0,0,0,23.31,0,35.15,35.6,4.2,11.9,2.867,-0.795,0.3294,0.2971,26.935,10.5752,11.7251,284.8839,189.52089,673.71409,0.3504,45.0
2245.01,4.57,1.11,0.049,0.006,3.8,0.0,Y,3,278415929,2,5206983986192101248,117.280995,-80.893886,10.8366,264.842,0,1.08,0.13,0,0,0,70.64,0,34.78,35.17,7.2,17.7,1.265,-0.792,0.3504,0.372,25.987,13.0818,12.3232,43.3631,27.44369,68.08552,0.5016,42.0
2246.01,2.01,0.13,0.042,0.006,2.97,0.0,N,5,349786918,2,5287259433217021568,113.043495,-65.811394,9.9676,226.06,0,1.12,0.15,0,1,0,202.58,0,34.63,35.07,3.2,8.7,0.257,-0.791,0.3229,0.3384,25.425,11.8673,11.3258,12.616,7.13516,15.34004,0.0707,21.0
2250.01,1.1,0.55,0.017,0.002,0.82,0.0,N,5,264303333,2,2249081550361956224,296.355,67.310969,10.1583,142.086,0,1.023,0.13,0,0,0,262.2,0,34.5,34.8,7.0,13.8,0.297,-0.793,0.3585,0.3639,25.187,12.6633,12.4761,5.984,2.92285,5.59838,0.1063,4.0
2251.01,18.38,0.97,0.101,0.012,11.57,0.0,Y,3,229715760,2,2259596248776175616,278.989545,70.160756,12.7778,711.751,0,1.04,0.12,0,0,0,100.02,0,35.46,35.73,28.5,52.3,2.207,-0.798,0.3754,0.315,26.516,11.2553,13.4122,86.872,62.10264,300.6373,0.5856,0.0
2252.01,7.75,4.21,0.116,0.019,12.38,0.0,Y,3,233066156,2,2158874077364663424,270.27762,61.347153,10.8841,713.878,0,1.37,0.22,0,0,0,144.5,0,35.77,36.03,9.9,18.5,0.642,-0.798,0.339,0.3275,26.586,11.7983,12.2145,104.8663,82.17299,406.60899,0.305,24.0
2253.01,4.42,1.65,0.381,0.045,85.42,0.0,Y,3,367855829,2,2267063410197539584,276.868125,73.264575,9.9558,172.284,0,1.01,0.12,0,0,0,251.22,0,34.49,35.04,3.9,13.9,0.304,-0.79,0.3573,0.3074,25.28,10.7709,12.5188,9.6049,5.00436,12.9924,0.6812,19.0
2254.01,3.38,0.38,0.175,0.022,26.45,0.0,Y,2,233688779,2,2159889613791668352,275.39358,62.369003,9.34244,139.078,0,1.015,0.13,0,0,0,172.82,0,34.4,34.98,2.8,10.5,0.348,-0.791,0.367,0.3096,25.422,10.8282,12.8383,12.5651,6.31624,16.1986,0.6687,28.0
2255.01,19.77,33.27,0.108,0.017,11.95,0.0,Y,3,265146266,2,2276846933380823936,316.892715,74.383253,12.0836,394.556,0,1.19202712426,0.187882942281,0,0,0,69.34,0,34.9,35.31,13.5,34.9,2.289,-0.791,0.2838,0.3446,26.09,12.168,10.0226,56.7009,36.64883,76.78241,0.3975,0.0
2256.01,2.28,1.58,0.114,0.016,13.96,0.0,Y,2,262880065,2,1296939287120546176,225.31566,40.946828,10.446,117.892,0,1.00619868043,0.139550483286,0,0,0,41.31,0,34.17,34.64,6.2,18.3,2.268,-0.79,0.3344,0.3077,25.742,10.6594,11.585,27.8385,10.14941,17.73241,0.6372,24.0
2257.01,2.36,0.54,0.415,0.027,175.94,0.01,Y,1,198485881,2,1716345832872291968,194.73963,77.661717,12.9672,57.7911,0,0.30755,0.02,0,0,0,126.25,0,33.28,33.5,34.0,56.6,1.86,-0.795,0.3367,0.3545,24.537,11.8773,11.2783,1.1504,0.38557,0.54467,0.9582,22.0
2258.01,15.2,0.78,0.092,0.012,9.68,0.0,Y,3,219821826,2,1436602994996042240,268.02954,62.790939,12.2169,455.408,0,1.1,0.14,0,0,0,100.01,0,35.17,35.44,21.2,39.6,1.75,-0.79,0.3746,0.2626,25.993,9.3072,13.2772,49.6107,28.84222,122.20255,0.4984,0.0
2259.01,4.33,2.7,0.143,0.024,16.59,0.0,Y,3,219501568,2,1382133949166828288,244.564215,42.627058,7.97758,122.859,0,1.417,0.24,0,0,0,49.23,0,34.69,35.23,2.0,6.7,0.846,-0.791,0.3459,0.298,26.156,10.4991,12.1856,68.5233,39.06025,113.98346,0.4229,58.0
2260.01,1.59,1.87,0.01,0.001,0.35,0.0,Y,1,232568235,2,1411414592353022848,247.666995,49.046789,9.75874,101.251,0,0.947,0.12,0,0,0,70.16,0,34.23,34.67,5.1,14.3,1.135,-0.792,0.3323,0.3294,25.623,11.4217,11.5209,17.4572,6.95574,11.6914,0.655,57.0
2261.01,7.36,20.22,0.031,0.005,1.9,0.0,Y,3,229787062,2,2262452402027757312,284.02266,70.254119,12.4841,368.055,0,1.05083708879,0.155069347771,0,0,0,74.44,0,34.78,35.14,17.0,38.8,2.405,-0.794,0.3783,0.3524,26.044,12.3818,13.2935,39.1707,23.63696,66.56536,0.5064,69.0
2262.01,1.96,0.27,0.028,0.004,1.49,0.0,Y,2,165530380,2,1434991252684834816,266.406465,59.5142,10.4267,250.998,0,1.25,0.19,0,0,0,289.55,0,34.88,35.28,6.9,17.3,0.324,-0.79,0.3233,0.3545,25.419,12.5079,11.4056,12.9261,8.37971,20.59183,0.4113,26.0
2263.01,1.63,0.67,-1.0,-1.0,0.0,0.0,Y,2,159400561,2,1723038457072262144,237.961125,83.110889,9.7115,99.9023,0,0.99,0.12,0,0,0,173.82,0,34.25,34.49,5.2,9.2,0.317,-0.795,0.3685,0.2986,25.184,10.2992,12.7082,5.1447,1.47154,2.6519,0.6972,0.0
2264.01,4.23,0.53,0.505,0.069,121.34,0.0,Y,3,235943205,2,2291700132881177600,295.927755,78.725919,10.5653,189.22,0,1.164,0.16,0,0,0,196.08,0,34.6,34.93,7.3,15.4,0.426,-0.79,0.3428,0.3434,25.3,11.9964,11.9756,10.0584,5.23748,10.90085,0.4153,18.0
2265.01,2.48,2.42,0.018,0.003,0.83,0.0,Y,2,310231275,3,1323222253589591296,239.78775,32.395972,9.1021,88.0815,0,1.13,0.17,0,0,0,45.76,1,34.21,34.72,3.6,11.5,1.731,-0.796,0.4083,0.2742,26.06,9.4629,14.2099,36.5497,9.9868,41.17546,0.4393,107.0
2266.01,1.7,1.52,0.021,0.002,2.33,0.0,Y,2,8348911,3,1319243773843954304,245.280045,31.577042,13.5042,51.6004,0,0.23,0.02,0,0,0,45.1,3,33.17,33.47,53.9,106.5,25.595,-0.79,0.4006,0.2261,25.262,7.8237,13.9698,9.1922,2.44961,11.4079,0.9773,75.0
2267.01,1.21,1.11,0.027,0.003,3.49,0.0,Y,2,459837008,3,571488279686816256,65.061495,84.900825,12.2591,23.11,0,0.21,0.02,0,0,0,120.98,20,32.56,32.89,20.9,44.9,10.47,-0.942,0.2891,0.0426,29.768,1.3859,9.5142,2.0263,0.26581,2.15305,0.9827,14.0
2268.01,3.13,2.96,0.074,0.009,7.16,0.0,Y,2,20203297,2,1295879048673833984,226.469625,39.636553,10.1338,173.996,0,1.075,0.13,0,0,0,39.15,0,34.58,34.97,5.5,13.5,1.88,-0.79,0.362,0.3682,26.024,12.8747,12.6596,53.2767,29.86584,66.31216,0.4962,36.0
2269.01,1.2,1.36,0.02,0.001,1.42,0.0,N,5,441798995,2,1657159323811329152,264.14787,77.126217,11.9521,82.1896,0,0.543889,0.02,0,0,0,317.09,0,33.66,33.99,15.9,34.3,0.497,-0.795,0.383,0.3193,24.528,10.8527,13.0172,1.127,0.00826,0.00998,0.1321,4.0
2269.02,1.44,0.79,0.032,0.001,2.84,0.0,Y,1,441798995,2,1657159323811329152,264.14787,77.126217,11.9521,82.1896,0,0.543889,0.02,0,0,0,317.09,0,33.66,33.99,15.9,34.3,0.497,-0.795,0.383,0.3193,24.528,10.8527,13.0172,1.127,0.00826,0.00998,0.9586,4.0
2269.03,1.8,1.16,0.076,0.003,10.4,0.0,Y,1,441798995,2,1657159323811329152,264.14787,77.126217,11.9521,82.1896,0,0.543889,0.02,0,0,0,317.09,0,33.66,33.99,15.9,34.3,0.497,-0.795,0.383,0.3193,24.528,10.8527,13.0172,1.127,0.00826,0.00998,0.9591,21.0
2270.01,2.76,0.75,-1.0,-1.0,0.0,0.0,Y,2,198178505,2,1628115694100538624,244.38225,61.368247,7.7293,94.2106,0,1.27,0.2,0,0,0,221.19,0,34.56,34.94,2.0,4.7,0.147,-0.79,0.3239,0.3624,25.258,12.661,11.3187,9.0904,4.94122,9.23663,0.4309,0.0
2271.01,19.86,4.34,0.184,0.027,26.55,0.0,Y,3,258389327,2,2251095198530549120,296.71029,70.071944,11.8248,543.564,0,1.18,0.17,0,0,0,98.46,0,35.34,35.63,15.5,30.5,1.45,-0.79,0.3216,0.3606,26.156,12.8475,11.4599,71.5401,53.05579,167.68994,0.3948,0.0
2272.01,5.15,0.95,0.214,0.03,32.82,0.01,Y,2,265460043,2,2210966773629176320,359.85309,68.384119,8.1526,179.828,0,1.217,0.17,0,0,0,64.46,0,35.13,35.45,3.0,6.2,0.624,-0.79,0.3733,0.3244,26.193,11.4983,13.2339,78.5024,51.92126,194.51256,0.3908,40.0
2273.01,2.26,0.61,0.278,0.046,46.55,0.0,Y,1,142117976,2,553717633458545920,81.24021,79.749342,8.75584,110.177,0,1.329,0.22,0,0,0,122.42,0,34.35,34.92,2.3,8.4,0.406,-0.793,0.3576,0.3285,25.593,11.4707,12.4884,15.912,7.97753,18.03051,0.4295,22.0
2274.01,2.05,1.69,0.032,0.001,2.68,0.0,Y,2,289164482,2,2110345512468201344,277.45929,40.541411,10.3543,48.876,0,0.612463,0.02,0,0,0,76.33,0,33.7,33.93,11.2,19.1,1.236,-0.798,0.2739,0.3613,25.179,12.2597,9.2929,4.1684,0.23583,0.18814,0.8639,78.0
2275.01,2.45,2.52,0.134,0.017,20.16,0.0,Y,2,272679240,2,1647305607978588288,234.512295,69.017531,11.4208,138.034,0,0.792,0.1,0,0,0,218.42,0,34.21,34.47,12.3,22.4,0.519,-0.798,0.3581,0.341,25.177,11.7531,12.3433,3.9542,1.22016,1.87165,0.803,22.0
2276.01,1.78,0.58,0.554,0.069,153.72,0.0,Y,2,198456933,2,1434490695720170496,261.836745,58.214353,8.9072,68.1461,0,0.96,0.12,0,0,0,314.57,0,33.99,34.41,2.9,7.9,0.147,-0.804,0.3131,0.3087,25.163,10.6241,10.7752,2.475,0.62577,0.8513,0.7105,13.0
2277.01,3.38,0.72,0.462,0.069,101.95,0.0,Y,2,288516853,2,2294551716287593344,273.497295,80.658461,7.98614,156.777,0,1.264,0.19,0,0,0,198.74,0,34.97,35.4,2.3,6.2,0.197,-0.791,0.3547,0.3472,25.689,12.2918,12.5578,23.4592,15.79977,50.15261,0.3255,21.0
2278.01,1.13,0.28,0.017,0.001,1.47,0.0,Y,2,243313296,2,2142601408353793408,289.513335,56.236781,12.4199,43.5829,0,0.302712,0.02,0,0,0,158.06,0,32.91,33.36,15.6,43.9,1.204,-0.796,0.3468,0.3169,24.358,10.5728,11.5681,0.7102,0.265,0.47367,0.9635,10.0
2279.01,2.29,1.91,0.039,0.005,3.14,0.0,Y,2,115623434,3,1359544650277694720,255.24579,45.386283,10.2455,94.186,0,0.82,0.1,0,0,0,72.76,1,34.13,34.46,7.5,16.1,1.397,-0.79,0.1885,0.0208,25.437,0.9217,6.7352,13.7863,5.37294,15.47533,0.7772,54.0
2280.01,9.13,3.9,0.145,0.02,18.6,0.0,Y,3,115583726,2,1359447347793377280,254.588505,45.936444,8.44143,282.689,0,1.179,0.16,0,0,0,72.77,0,35.38,35.89,2.8,9.0,0.732,-0.797,0.3604,0.3079,26.742,11.0496,12.9352,160.4632,118.43975,609.64814,0.3699,61.0
2281.01,3.47,0.55,0.778,0.132,210.96,0.01,Y,2,264171144,2,2248917516970528000,294.390165,66.971433,9.13648,179.493,0,1.414,0.24,0,0,0,271.72,0,35.1,35.47,6.9,16.1,0.311,-0.792,0.2735,0.4295,25.655,15.2332,9.7026,19.5825,15.00583,29.84599,0.3268,14.0
2282.01,2.69,1.64,0.122,0.021,12.55,0.0,Y,2,237211410,2,2289021202863901568,294.376035,74.782311,9.29735,242.63,0,1.546,0.27,0,0,0,292.41,0,34.77,35.5,2.0,10.9,0.217,-0.792,0.3454,0.3552,25.65,12.6082,12.2616,19.2066,13.57402,44.1145,0.3277,21.0
2283.01,0.55,2.13,0.009,0.0,0.4,0.0,Y,2,198211976,2,1628840650220386560,248.333295,63.524494,11.2076,49.7627,0,0.517739,0.02,0,0,0,307.56,0,33.37,33.64,11.3,21.0,0.352,-0.796,0.3568,0.2857,24.301,9.6096,12.004,0.6124,0.12913,0.21079,0.9675,15.0
2284.01,2.57,1.01,0.06,0.008,4.97,0.0,Y,2,115446313,2,1408547306545878272,252.47187,47.316983,9.88372,174.932,0,1.15,0.16,0,0,0,72.78,0,34.59,35.06,4.4,13.1,0.994,-0.79,0.3571,0.3338,25.834,11.7046,12.5185,34.3855,19.16252,47.81176,0.4051,31.0
2285.01,1.9,1.49,0.137,0.006,27.27,0.0,Y,2,329148988,2,2199658670194983040,332.563245,58.706094,11.3078,42.409,0,0.457187,0.02,0,0,0,67.31,0,33.3,33.54,14.3,24.5,1.706,-0.805,0.3706,0.368,25.159,12.3422,12.4305,2.2888,0.73878,1.10034,0.9431,34.0
2286.01,4.1,0.4,0.711,0.129,179.41,0.01,Y,1,237201858,2,2263999689766075520,292.82334,72.538317,9.85236,233.507,0,1.487,0.27,0,0,0,289.31,0,34.86,35.29,4.5,12.1,0.241,-0.79,0.3128,0.3583,25.424,12.6446,11.0399,13.1597,8.61995,20.16771,0.3304,14.0
2287.01,1.95,0.23,0.105,0.013,11.81,0.0,Y,2,160077104,2,1727571606074274560,222.750795,85.895392,8.5709,94.9685,0,1.12,0.14,0,0,0,147.95,0,34.26,34.88,2.1,8.7,0.36,-0.79,0.3767,0.2999,25.385,10.462,13.1404,12.2245,5.56749,14.00291,0.4486,30.0
2288.01,4.08,0.59,0.072,0.009,8.92,0.0,Y,3,462615350,2,1624286610496481024,251.11917,60.086042,12.709,132.907,0,0.636,0.08,0,0,0,91.06,0,34.01,34.28,26.8,50.3,2.357,-0.792,0.3539,0.3312,25.196,11.3546,12.1333,6.6123,1.27148,1.69496,0.8599,47.0
2289.01,2.8,1.66,0.313,0.037,63.38,0.01,Y,2,82452140,2,1353631412319001600,255.097545,39.73025,10.0011,139.616,0,1.02,0.12,0,0,0,48.82,0,34.3,34.83,4.0,13.5,1.537,-0.79,0.3337,0.316,25.826,11.0065,11.6234,33.7133,15.28366,30.08191,0.6309,17.0
2290.01,1.49,1.01,0.009,0.0,0.39,0.0,Y,1,321688498,2,2222440310603730944,321.59958,68.640531,11.1079,58.0924,0,0.559686,0.02,0,0,0,88.47,0,33.84,34.05,22.2,35.6,1.767,-0.797,0.2874,0.3938,25.18,13.4088,9.7871,4.4951,0.19925,0.15124,0.9293,10.0
2291.01,1.92,1.51,0.068,0.003,9.41,0.0,Y,2,236934937,2,2245012120388954112,304.299045,65.871558,11.9959,69.3787,0,0.473535,0.02,0,0,0,149.95,0,33.62,33.77,20.9,29.7,0.963,-0.794,0.3537,0.3582,24.654,12.0959,11.9451,1.5976,0.27605,0.32914,0.9506,29.0
2292.01,2.8,1.06,0.073,0.009,7.08,0.0,Y,2,236934268,2,2244909075533103488,304.26663,65.153844,10.8746,204.888,0,1.037,0.13,0,0,0,86.87,0,34.69,34.92,9.9,17.2,1.026,-0.791,0.3278,0.3287,25.678,11.4783,11.4453,22.4072,11.23908,22.45946,0.6505,24.0
2293.01,2.06,1.79,0.052,0.002,6.07,0.0,Y,3,71347873,2,1110205894481936256,115.593375,70.404078,11.814,62.7576,0,0.497439,0.02,0,0,0,74.11,1,33.57,33.78,19.5,31.8,1.894,-0.801,0.3564,0.2976,25.172,10.0529,12.0377,3.244,0.45397,0.64179,0.9378,41.0
2294.01,3.5,0.8,1.04,0.161,340.38,0.01,Y,2,284361752,2,2140545596488111360,288.108585,54.640428,9.78288,191.396,0,1.295,0.2,0,0,0,111.62,0,34.66,35.15,4.0,12.3,0.627,-0.79,0.3166,0.3491,25.721,12.2713,11.1268,26.4015,15.92665,34.6453,0.325,12.0
2295.01,5.18,2.94,0.423,0.05,100.11,0.0,Y,3,48018596,2,2144184945615891712,281.576205,50.492467,9.00772,126.279,0,1.005,0.12,0,0,0,39.41,0,34.59,35.06,3.8,11.3,1.592,-0.792,0.3417,0.3483,26.158,12.2126,11.9797,63.0262,36.09308,82.08986,0.6012,31.0
2296.01,1.99,0.99,0.513,0.066,139.25,0.02,Y,2,165554103,2,1418435047111991936,266.931585,55.872814,10.4431,135.723,0,0.931,0.12,0,0,0,309.17,0,34.39,34.7,7.8,16.0,0.281,-0.797,0.3426,0.3216,25.179,11.1596,11.8881,4.2573,1.72207,3.13791,0.7043,8.0
2297.01,2.13,2.36,0.142,0.016,22.05,0.0,Y,2,233500935,2,1704917234135541760,250.73988,76.449586,11.6702,168.911,0,0.785,0.09,0,0,0,321.68,0,34.34,34.64,13.9,27.9,0.412,-0.799,0.3134,0.3029,25.176,10.4935,10.8579,3.6805,1.32529,2.16088,0.8048,15.0
2298.01,2.96,0.75,-1.0,-1.0,0.0,0.0,Y,3,229608594,2,2267279837892767488,274.512045,74.466536,11.1919,84.1738,0,0.66,0.08,0,0,0,287.05,0,33.88,34.12,12.4,21.6,0.388,-0.794,0.3637,0.3797,24.648,12.9552,12.4095,1.5785,0.15721,0.16687,0.8786,0.0
2299.01,3.77,0.88,0.514,0.015,165.0,0.0,Y,2,362220495,2,-2,286.22796,79.755947,9.863,34.2,0,0.66347,0.02,0,1,0,213.66,0,33.11,33.48,3.7,8.8,0.25,-0.796,0.3231,0.3383,24.328,11.3264,10.8172,0.6574,0.21896,0.31052,0.8977,69.0
2300.01,2.71,2.71,0.056,0.007,4.86,0.0,Y,1,280031353,2,2250961264271388672,297.41616,68.883353,11.8231,221.705,0,0.992,0.12,0,0,0,111.14,0,34.67,34.83,19.4,28.3,1.204,-0.79,0.3782,0.345,25.467,12.0157,13.1711,14.7495,7.12091,15.63449,0.6607,22.0
2300.02,6.84,0.52,0.121,0.015,15.43,0.0,Y,3,280031353,2,2250961264271388672,297.41616,68.883353,11.8231,221.705,0,0.992,0.12,0,0,0,111.14,0,34.67,34.83,19.4,28.3,1.204,-0.79,0.3782,0.345,25.467,12.0157,13.1711,14.7495,7.12091,15.63449,0.6603,46.0
2301.01,2.58,1.07,0.069,0.01,6.05,0.0,Y,2,283829553,2,1598781789022822400,228.56862,51.468847,8.36872,120.221,0,1.184,0.18,0,0,0,67.94,0,34.71,34.97,3.0,5.5,0.545,-0.79,0.3174,0.3586,25.794,12.54,11.0998,31.3395,17.27064,32.33708,0.4402,45.0
2302.01,9.86,9.51,0.023,0.003,1.31,0.0,M,3,144000801,2,6510393688785468416,336.279165,-52.536672,11.0075,171.909,0,0.89,0.11,0,0,0,18.75,0,34.58,34.74,12.6,18.4,5.018,-0.79,0.3342,0.3934,26.166,13.666,11.6111,73.8145,36.05366,56.64379,0.1939,224.0
2303.01,12.29,2.53,0.017,0.003,0.72,0.0,N,5,197959526,2,6500411184062140928,348.296715,-53.832814,11.8199,643.988,0,1.26,0.19,0,1,0,18.73,0,35.66,36.0,23.1,50.0,10.994,-0.792,0.2622,0.3533,27.227,12.7177,9.4389,736.5478,591.78406,1727.11721,0.0369,112.0
2304.01,3.86,3.09,0.093,0.013,9.41,0.0,Y,2,70420766,2,6607957650486030208,339.436245,-30.608281,10.2356,218.091,0,1.2,0.17,0,0,0,16.88,0,34.71,35.1,5.1,12.7,4.166,-0.797,0.3517,0.365,26.748,12.8109,12.3444,161.6845,97.53588,232.34542,0.3695,37.0
2305.01,15.21,15.42,0.018,0.002,0.92,0.0,M,3,232079930,2,4698206042957553024,29.608035,-66.339156,12.8483,568.299,0,0.99,0.12,0,0,0,39.45,0,35.27,35.43,31.3,45.3,4.67,-0.798,0.3063,0.3414,26.658,12.0942,10.8512,126.1349,85.14315,219.64802,0.185,0.0
2306.01,11.38,1.3,0.041,0.005,2.99,0.0,Y,3,147284470,2,6565632603211223808,324.80079,-44.375272,13.3456,694.32,0,1.01,0.13416407865,0,0,0,18.35,0,35.31,35.58,35.8,66.6,13.445,-0.795,0.3471,0.3634,26.994,12.931,12.3509,345.9884,253.76593,877.29576,0.5371,44.0
2307.01,14.22,1.52,0.038,0.005,2.68,0.0,Y,3,270219048,2,6616873345462433152,330.13596,-29.148589,12.2294,470.156,0,0.99,0.13,0,0,0,18.75,0,35.1,35.45,16.9,38.2,8.595,-0.796,0.2613,0.3628,26.923,12.8601,9.2626,273.557,192.08013,380.94997,0.5451,86.0
2308.01,13.76,0.75,0.052,0.008,3.87,0.0,Y,3,234489976,2,4708194728138803584,8.9805,-64.722442,12.2397,613.155,0,1.27,0.2,0,0,0,39.29,0,35.35,35.65,18.5,36.5,3.972,-0.797,0.3008,0.3333,26.799,11.8814,10.7226,188.243,135.17797,401.95366,0.2859,77.0
2309.01,4.61,0.35,0.156,0.023,20.28,0.01,Y,3,328012209,2,4706313876060334720,2.94483,-68.570119,10.0596,223.516,0,1.23,0.18,0,0,0,41.98,0,34.68,35.18,3.9,12.3,1.666,-0.79,0.3685,0.3376,26.169,11.8764,12.9639,74.3441,44.63481,127.99515,0.3935,33.0
2310.01,13.6,1.92,0.043,0.014,2.94,0.0,Y,3,38467100,2,4680027885935238528,61.524,-60.467253,12.9565,-1.0,1,1.2,0.4,0,0,0,143.51,0,1.15,1.45,26.6,53.3,0.683,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,-1.0,0.458,0.0
2311.01,9.01,0.35,0.027,0.004,1.59,0.0,M,3,25139786,2,6818415476100569088,326.272755,-20.032514,12.0892,264.874,0,1.01916943213,0.143178210633,0,0,0,18.75,0,34.75,35.0,21.3,38.0,8.742,-0.798,0.3053,0.3063,26.643,10.7207,10.6857,120.5884,61.02214,122.97419,0.1859,122.0
2312.01,9.7,0.3,0.045,0.007,3.19,0.0,Y,3,147425389,2,6564240484052097408,327.61767,-46.295256,12.526,490.314,0,1.19615739922,0.188595328778,0,0,0,18.75,0,35.14,35.39,23.1,41.0,9.351,-0.796,0.3289,0.3252,26.888,11.5071,11.6405,245.3768,158.70594,457.74863,0.353,71.0
2313.01,10.39,14.86,0.032,0.005,1.89,0.0,Y,3,325468685,2,-2,354.81687,-78.746528,11.449,330.949,0,1.22751654257,0.201246117975,0,0,0,18.75,0,34.97,35.28,12.8,25.5,6.271,-0.797,0.3606,0.3785,26.822,13.3538,12.7235,200.9466,135.09159,380.75891,0.3606,124.0
2314.01,11.92,1.0,0.13,0.019,15.94,0.01,Y,3,355446093,2,6501410262175066368,350.869755,-52.175942,11.7493,540.268,0,1.16,0.17,0,0,0,18.73,0,35.35,35.59,14.7,25.9,6.319,-0.795,0.2791,0.364,27.0,12.9531,9.9329,352.2829,259.34188,626.41393,0.3446,41.0
2315.01,9.78,1.51,0.027,0.004,1.44,0.0,M,3,302333151,2,6789726129652059392,320.52408,-27.554408,11.0675,290.436,0,1.22,0.17,0,0,0,18.75,0,34.81,35.26,8.0,22.7,5.669,-0.797,0.3683,0.298,26.81,10.5081,12.9846,193.7681,112.15112,370.23256,0.1645,161.0
2316.01,19.24,15.44,0.046,0.008,3.1,0.0,M,3,61980227,2,6614188514161182464,335.53692,-30.763928,12.0516,539.486,0,1.37,0.23,0,0,0,17.4,0,35.22,35.51,14.4,28.5,7.397,-0.795,0.372,0.3729,26.973,13.2413,13.2089,321.6314,233.66918,850.67617,0.1507,0.0
2317.01,11.63,0.91,-1.0,-1.0,0.0,0.0,N,5,274599700,2,1412705968760346240,255.328335,51.529397,11.8831,448.143,0,1.0,0.12,0,0,0,69.31,0,35.18,35.47,16.6,32.4,2.145,-0.79,0.3699,0.3129,26.176,11.0993,13.1187,75.5963,49.38385,188.75809,0.0952,0.0
2318.01,6.51,2.0,-1.0,-1.0,0.0,0.0,Y,3,88840705,2,1346780595884995968,262.58934,40.369464,8.6512,45.0103,0,0.957516361012,0.132005609279,0,0,0,47.48,0,33.81,34.25,3.6,9.9,1.214,-0.79,0.3133,0.36,25.376,12.3316,10.7296,11.9827,2.24304,2.36799,0.7208,0.0
2319.01,3.67,0.38,-1.0,-1.0,0.0,0.0,Y,1,349488688,2,4564566554995619072,253.78488,20.491525,8.40302,107.898,0,1.25,0.2,0,0,0,23.94,0,34.64,35.08,3.3,9.1,2.244,-0.798,0.3273,0.3441,26.611,12.0707,11.483,110.6193,63.60688,139.04423,0.4335,0.0
2320.01,18.0,-99.0,-1.0,-1.0,0.0,0.0,N,5,207501148,2,1430311799916217600,247.657125,56.399869,9.85317,167.542,0,1.065,0.14,0,0,0,134.06,0,34.61,35.01,4.9,12.2,0.495,-0.793,0.315,0.3417,25.615,11.9632,11.0281,17.0763,9.36248,18.44928,0.0885,0.0
2321.01,2.98,2.88,-1.0,-1.0,0.0,0.0,Y,2,138126035,2,3936692054859535744,196.736415,16.549339,9.84325,120.535,0,1.002,0.12,0,0,0,18.13,0,34.31,34.83,4.7,15.6,4.457,-0.798,0.32,0.3551,26.526,12.3684,11.1468,88.3356,43.52327,74.50571,0.5843,0.0
2322.01,1.85,0.26,0.129,0.015,20.23,0.0,Y,2,300812741,2,5264331179802870016,116.97309,-71.001967,10.0534,59.861,0,0.7,0.08,0,0,0,259.22,0,33.69,34.08,5.5,13.6,0.297,-0.794,0.3207,0.3398,24.659,11.5809,10.9292,1.6251,0.09861,0.09889,0.8773,31.0
2322.02,1.07,0.12,0.088,0.01,11.31,0.0,Y,1,300812741,2,5264331179802870016,116.97309,-71.001967,10.0534,59.861,0,0.7,0.08,0,0,0,259.22,0,33.69,34.08,5.5,13.6,0.297,-0.794,0.3207,0.3398,24.659,11.5809,10.9292,1.6251,0.09861,0.09889,0.8768,4.0
2324.01,2.49,0.16,0.022,0.004,1.04,0.0,Y,1,69819610,2,6627287747801625600,337.88709,-23.16505,9.14425,165.158,0,1.29,0.22,0,0,0,18.75,0,34.56,35.18,2.4,9.8,3.022,-0.797,0.3119,0.3568,26.76,12.5507,10.9723,167.5014,103.96148,223.38476,0.2912,60.0
2326.01,-99.0,-99.0,0.263,0.046,42.91,0.01,Y,3,175456679,2,6536790454707565696,350.491335,-40.174353,9.456,154.124,0,1.31667359959,0.232594066992,1,1,1,39.25,0,34.31,35.06,2.0,11.2,1.592,-0.792,0.2846,0.3126,26.158,10.9588,9.9796,63.0262,33.6365,63.22732,0.3148,0.0
2327.01,3.17,0.45,0.377,0.051,82.79,0.0,Y,1,177308364,2,5262401743054129280,103.422165,-73.075714,9.4088,100.351,0,1.04,0.14,0,0,0,552.09,0,34.51,34.83,7.3,15.2,0.151,-0.801,0.3181,0.3091,25.17,10.7669,11.0793,3.0531,1.36201,2.55427,0.7074,26.0
2328.01,9.88,0.63,0.127,0.016,17.1,0.0,Y,3,394287035,2,4619939536821435904,31.690755,-81.247375,11.584,231.782,0,0.94,0.12,0,0,0,68.05,0,34.69,34.86,15.1,22.4,1.694,-0.79,0.3759,0.3252,25.718,11.3356,13.1038,25.3089,12.01588,27.96885,0.6416,69.0
2330.01,11.67,0.54,0.034,0.004,2.21,0.0,Y,5,180991313,2,5382697351745548416,172.85862,-41.689517,11.8699,416.784,0,1.09,0.13,0,0,0,39.26,0,35.15,35.34,17.6,26.8,3.196,-0.798,0.3217,0.3502,26.597,12.3753,11.3694,107.022,70.69458,181.75939,0.482,95.0
2337.01,8.21,-99.0,0.049,0.01,2.99,0.0,Y,3,230001847,2,2239684947894267392,290.61987,60.853903,11.2347,536.046,0,1.70323605035,0.335592997868,0,0,0,27.24,0,35.44,35.71,11.4,21.3,3.896,-0.795,0.2771,0.3945,26.949,14.0864,9.895,298.4743,235.32527,590.19188,0.2259,66.0
2338.01,12.28,0.68,0.155,0.021,22.65,0.0,Y,3,24358417,2,4822916912388338176,81.34458,-34.66825,11.7024,313.996,0,0.97,0.13,0,0,0,21.86,0,34.94,35.13,16.3,25.5,5.336,-0.798,0.338,0.3735,26.676,13.1209,11.8755,132.166,82.15453,186.33394,0.5758,52.0
2345.01,1.42,1.79,0.018,0.002,1.05,0.0,Y,1,91555165,2,5049575943053753088,43.884795,-34.977975,10.3759,81.6541,0,0.73,0.09,0,0,0,44.66,0,33.86,34.24,6.0,14.3,1.736,-0.79,0.3109,0.3502,25.397,11.9913,10.6459,12.5512,2.20849,2.3529,0.8462,7.0
2345.02,2.34,1.42,0.213,0.026,42.13,0.01,Y,1,91555165,2,5049575943053753088,43.884795,-34.977975,10.3759,81.6541,0,0.73,0.09,0,0,0,44.66,0,33.86,34.24,6.0,14.3,1.736,-0.79,0.3109,0.3502,25.397,11.9913,10.6459,12.5512,2.20849,2.3529,0.8466,25.0
2353.01,5.63,0.37,0.069,0.011,5.75,0.0,Y,3,177079323,2,5281608458846404608,103.245375,-67.539261,11.895,723.392,0,1.34,0.21,0,0,0,81.74,0,35.55,35.81,15.2,27.7,1.547,-0.798,0.3404,0.3611,26.649,12.9303,12.1896,123.6417,96.18753,387.19262,0.2997,20.0
2360.01,15.18,0.83,0.162,0.021,22.85,0.0,N,5,31656385,2,4671762272913404160,46.65966,-66.007933,11.9961,580.188,0,1.09,0.14,0,0,0,59.3,0,35.33,35.61,15.7,29.6,2.26,-0.798,0.3888,0.3212,26.63,11.4371,13.8436,117.0877,81.49027,377.68851,0.0831,0.0
2373.01,11.24,0.67,0.109,0.013,13.34,0.0,Y,3,332558858,2,5097529733950580736,61.68621,-16.755756,12.5882,508.686,0,0.97,0.12,0,0,0,22.6,0,35.23,35.47,28.0,48.2,8.87,-0.796,0.3401,0.3507,26.873,12.4395,12.0649,234.8154,163.16942,507.75416,0.5514,34.0
2374.01,8.02,0.59,0.048,0.006,4.31,0.0,Y,3,439366538,2,6828814283414902912,319.498245,-22.049822,11.2057,134.655,0,0.773,0.09,0,1,0,18.75,0,34.5,34.72,20.5,34.1,8.33,-0.79,0.3532,0.3053,26.157,10.5994,12.2626,71.1998,28.27811,56.67101,0.7377,157.0
2376.01,8.9,2.6,0.043,0.005,3.18,0.0,Y,3,326522874,2,2384477198909879040,344.743995,-23.148028,12.7119,665.583,0,1.03,0.13,0,0,0,20.39,0,35.38,35.69,25.5,53.1,10.631,-0.794,0.3411,0.3292,27.023,11.7496,12.1752,382.2087,276.05646,1059.31846,0.5353,39.0
2377.01,16.34,11.29,0.024,0.003,1.68,0.0,M,3,146165619,2,2596891021350706560,341.871795,-15.572947,14.1858,288.642,0,0.65,0.0943398113206,0,0,0,20.4,0,34.59,34.84,85.6,151.9,24.174,-0.79,0.3765,0.3323,26.201,11.5765,13.116,80.1079,37.98049,85.81478,0.1979,0.0
2378.01,11.49,0.44,0.042,0.006,3.5,0.0,Y,4,231063955,2,4742643355149948160,31.61754,-56.198881,13.3921,390.618,0,0.81,0.111803398875,0,0,0,42.77,0,34.85,35.2,40.8,92.5,7.928,-0.79,0.3457,0.2937,26.175,10.3386,12.1697,75.3055,41.85716,120.44532,0.7372,81.0
2379.01,11.45,0.48,0.052,0.002,5.47,0.0,Y,3,201177276,2,6521531466699512064,358.092045,-53.043156,13.6521,211.247,0,0.61874,0.02,0,0,0,37.6,0,34.35,34.69,56.5,124.0,11.344,-0.79,0.3504,0.3341,25.825,11.5893,12.157,33.6987,13.87905,25.10723,0.8301,109.0
2380.01,17.67,0.88,0.061,0.008,5.22,0.0,Y,5,176220787,2,2441013811932929280,0.325755,-8.92625,9.4834,275.587,0,1.13,0.15,0,0,0,20.42,0,35.15,35.55,4.5,11.2,3.121,-0.795,0.323,0.3194,26.948,11.3537,11.4844,296.9387,201.95743,643.63525,0.349,0.0
2381.01,16.71,1.49,0.056,0.007,5.05,0.0,Y,3,39080923,2,4704350010854368384,13.64358,-67.915158,12.3643,422.151,0,0.93,0.12,0,0,0,62.76,0,35.04,35.27,21.0,35.6,2.531,-0.791,0.3544,0.3071,26.094,10.8313,12.4999,58.5261,34.6844,106.45982,0.6043,0.0
2382.01,12.17,0.85,0.056,0.007,4.66,0.0,Y,3,2760219,2,2418732758551062272,356.37516,-16.114125,11.4408,434.92,0,1.09,0.14,0,0,0,20.35,0,35.25,35.49,13.8,24.3,5.422,-0.796,0.3174,0.3259,26.914,11.5663,11.2638,266.3998,179.31583,525.05755,0.4664,75.0
2383.01,13.93,6.55,0.042,0.005,3.13,0.0,M,3,20897611,2,2365517907594715520,1.484835,-20.653956,10.459,174.593,0,1.0,0.13,0,1,0,19.29,0,34.93,35.18,16.7,29.6,6.997,-0.797,0.3078,0.3516,26.742,12.3709,10.8282,159.1806,97.95306,208.1746,0.1836,220.0
2384.01,11.5,0.38,0.028,0.001,2.14,0.0,Y,3,382602147,2,4699702272124241152,36.156165,-65.000194,13.3147,191.51,0,0.639465,0.02,0,0,0,39.4,0,34.24,34.55,39.0,79.1,7.475,-0.791,0.3375,0.341,25.718,11.7811,11.6623,24.8392,8.71065,13.24887,0.8346,177.0
2385.01,13.08,0.64,0.037,0.005,3.16,0.0,Y,3,231850364,2,4712695853864792576,26.96508,-61.686758,13.5445,401.837,0,0.68,0.0943398113206,0,0,0,39.5,0,34.83,35.11,42.7,81.8,7.491,-0.791,0.3272,0.333,26.154,11.691,11.4878,68.8251,39.43929,90.00475,0.8217,86.0
2386.01,13.8,0.75,0.04,0.005,2.76,0.0,Y,5,32487566,2,2416782701664155008,4.603035,-15.267406,10.5853,252.759,0,1.12,0.15,0,0,0,20.21,0,34.85,35.22,7.5,17.4,4.352,-0.797,0.3017,0.3395,26.751,11.9562,10.6273,163.1203,100.26375,217.62307,0.3686,183.0
2387.01,12.38,0.81,0.063,0.008,5.66,0.0,Y,3,237885040,3,4705896508318372096,20.41038,-64.875708,11.8933,396.308,0,1.05,0.13,0,0,0,39.43,1,35.01,35.25,14.4,25.2,30.147,-0.79,0.3359,0.3013,27.237,10.5885,11.7306,869.6872,476.84069,907.19518,0.4584,76.0
2388.01,-99.0,-99.0,0.033,0.009,1.34,0.0,Y,3,382625239,2,-2,118.38837,-63.769811,8.115,239.0,0,2.74999139733,0.701774126224,0,0,0,343.38,0,35.44,35.56,3.3,4.4,0.091,-0.792,0.3704,0.3063,25.635,10.8904,13.171,18.2641,12.18499,50.82411,0.2343,0.0
2389.01,17.46,32.94,0.034,0.005,2.34,0.0,Y,3,89544985,2,2390123259837905024,357.962295,-19.178481,13.3922,526.591,0,0.94,0.13,0,0,0,20.29,0,35.14,35.54,44.1,111.1,19.198,-0.795,0.3236,0.358,26.942,12.7227,11.4999,291.6199,209.67472,626.97956,0.542,0.0
2390.01,10.1,0.65,0.036,0.006,2.12,0.0,Y,3,369965258,2,4905056375217435904,5.12859,-61.386175,11.3641,659.201,0,1.4,0.25,0,0,0,39.52,0,35.65,35.82,13.8,20.7,2.522,-0.796,0.3302,0.3483,26.9,12.4753,11.8293,256.1117,196.6049,765.94137,0.2726,56.0
2391.01,21.3,1.29,0.076,0.01,7.84,0.0,Y,3,299897516,2,4903399170675741568,10.162035,-60.880425,12.937,859.509,0,0.96,0.12,0,0,0,39.52,0,35.54,35.86,26.9,56.8,6.016,-0.795,0.3721,0.3587,26.923,12.8629,13.3417,275.2925,216.0524,1079.29708,0.5447,0.0
2392.01,3.12,0.18,0.068,0.01,5.91,0.0,Y,1,149349867,2,4756986999746124544,83.783715,-64.116619,10.3998,325.608,0,1.21,0.18,0,0,0,233.1,0,35.06,35.48,6.0,15.8,0.356,-0.791,0.3303,0.3316,25.685,11.7665,11.7174,23.0844,15.62858,48.0522,0.4086,23.0
2392.02,2.96,0.2,0.047,0.007,3.41,0.0,Y,1,149349867,2,4756986999746124544,83.783715,-64.116619,10.3998,325.608,0,1.21,0.18,0,0,0,233.1,0,35.06,35.48,6.0,15.8,0.356,-0.791,0.3303,0.3316,25.685,11.7665,11.7174,23.0844,15.62858,48.0522,0.4082,25.0
2396.01,8.89,0.72,0.026,0.004,1.51,0.0,M,3,333734769,2,3531941174474325120,170.150085,-26.153136,11.4944,469.613,0,1.02,0.14,0,0,0,20.2,0,35.26,35.52,12.6,22.8,5.592,-0.795,0.333,0.3528,26.931,12.5309,11.8266,281.2618,199.43786,620.73098,0.1819,69.0
2398.01,8.75,0.55,0.134,0.016,19.41,0.0,Y,3,322807675,2,3485624792613332480,173.703285,-25.604717,11.6701,195.153,0,0.856,0.1,0,0,0,20.2,0,34.46,34.75,13.5,26.6,5.994,-0.791,0.3434,0.359,26.16,12.4765,11.9333,68.112,31.47281,55.13498,0.7386,71.0
2401.01,19.09,1.05,0.068,0.01,5.87,0.0,Y,3,11521555,2,5658673155407726464,146.44725,-25.457736,9.0982,323.506,0,1.23,0.18,0,0,0,17.81,0,35.24,35.73,2.8,8.8,2.987,-0.793,0.3375,0.3514,27.086,12.5555,12.0602,477.8363,359.979,1355.39194,0.3393,0.0
2403.01,21.99,1.1,0.031,0.005,1.81,0.0,Y,5,293435336,2,2512326349403275520,26.63292,2.700389,9.02706,194.459,0,1.226,0.18,0,0,0,21.96,0,34.57,35.47,1.6,12.3,3.114,-0.796,0.3574,0.2745,26.888,9.7355,12.6781,245.3717,148.46566,577.3448,0.3535,0.0
2404.01,4.06,0.83,0.153,0.021,20.36,0.0,Y,3,142087638,2,5262245367587966208,98.442165,-74.190097,11.1464,295.737,0,1.16,0.16,0,0,0,257.44,0,34.89,35.18,9.7,18.9,0.385,-0.79,0.3513,0.3835,25.383,13.4905,12.3581,12.1048,7.83449,19.33448,0.4117,19.0
2404.02,9.23,13.76,0.364,0.05,74.61,0.0,Y,3,142087638,2,5262245367587966208,98.442165,-74.190097,11.1464,295.737,0,1.16,0.16,0,0,0,257.44,0,34.89,35.18,9.7,18.9,0.385,-0.79,0.3513,0.3835,25.383,13.4905,12.3581,12.1048,7.83449,19.33448,0.4126,36.0
2404.03,7.18,3.55,1.692,0.233,746.07,0.0,Y,3,142087638,2,5262245367587966208,98.442165,-74.190097,11.1464,295.737,0,1.16,0.16,0,0,0,257.44,0,34.89,35.18,9.7,18.9,0.385,-0.79,0.3513,0.3835,25.383,13.4905,12.3581,12.1048,7.83449,19.33448,0.4122,12.0
2405.01,3.45,4.03,0.026,0.003,1.98,0.0,Y,1,231297123,2,4747325797215734400,45.14409,-51.7936,12.5515,153.332,0,0.62,0.08,0,0,0,22.01,0,34.13,34.34,23.3,38.0,7.592,-0.79,0.3519,0.3803,25.777,13.0606,12.0827,29.4621,7.58696,9.34348,0.8333,57.0
2406.01,2.82,0.41,0.023,0.003,3.08,0.0,Y,1,212957629,2,2528453161326406016,8.806035,-3.372083,14.3109,55.419,0,0.165654,0.02,0,0,0,21.78,0,33.34,33.5,146.4,208.0,30.352,-0.792,0.342,0.3288,25.197,11.0144,11.4561,6.6643,2.10013,3.21533,0.9782,123.0
2407.01,3.79,0.53,0.031,0.001,2.7,0.0,Y,1,153078576,2,4847001302277419904,49.74654,-46.458025,12.5264,92.4366,0,0.52181,0.02,0,0,0,44.74,0,33.72,33.92,24.7,39.3,3.779,-0.792,0.3954,0.3095,25.203,10.4992,13.413,7.0104,0.38853,0.5297,0.9177,80.0
2408.01,5.46,0.45,0.082,0.01,9.46,0.0,Y,3,67630845,2,5026717439909664128,18.242415,-32.966017,11.9205,186.328,0,0.81,0.1,0,0,0,22.01,0,34.41,34.63,16.6,27.7,5.75,-0.79,0.3641,0.295,25.996,10.215,12.6082,49.9191,17.37798,34.73344,0.7439,53.0
2409.01,6.17,5.73,0.102,0.012,12.97,0.0,N,5,321068176,2,4948043530355426560,44.33841,-41.191772,11.2711,187.553,0,0.83,0.1,0,0,0,44.74,0,34.46,34.74,10.2,19.6,2.24,-0.79,0.3521,0.3194,25.792,11.0959,12.2311,31.1664,13.08082,25.61714,0.1116,55.0
2410.01,6.32,10.05,0.015,0.002,0.8,0.0,M,3,248391319,2,2533837126169762688,19.62687,-0.056397,12.2478,232.822,0,0.772,0.09,0,0,0,21.94,0,34.56,34.85,20.5,40.2,8.294,-0.792,0.3359,0.3882,26.273,13.5285,11.7078,78.2364,41.63933,72.75972,0.1934,119.0
2411.01,1.75,1.63,0.014,0.002,0.78,0.0,Y,2,10837041,2,2471334872292716288,20.922465,-8.701794,10.4238,59.5362,0,0.64,0.08,0,0,0,21.89,0,33.75,34.0,9.1,16.4,3.84,-0.793,0.3499,0.2442,25.609,8.3039,11.895,16.5909,0.0,0.0,0.8408,88.0
2413.01,12.43,0.86,0.106,0.012,13.42,0.0,N,5,206498307,2,6825245573613327616,332.18838,-18.992719,11.3882,340.766,0,0.88,0.1,0,0,0,18.75,0,35.01,35.25,12.4,21.4,5.489,-0.797,0.3324,0.3677,26.804,12.962,11.7179,190.2745,124.24533,305.07,0.1103,62.0
2414.01,12.91,0.72,0.029,0.004,1.78,0.0,Y,5,237320326,2,6491038642006989056,344.87358,-60.447819,12.003,327.506,0,1.0,0.13,0,0,0,16.58,0,34.87,35.15,17.1,32.2,8.683,-0.797,0.3104,0.3157,26.78,11.0976,10.9109,177.1137,100.34711,225.81187,0.5634,128.0
2415.01,12.43,0.69,0.011,0.0,0.52,0.0,Y,3,161223358,2,6507204692749292800,340.977,-53.428367,14.9333,341.299,0,0.602015,0.02,0,0,0,18.75,0,34.71,34.88,157.4,237.6,38.529,-0.798,0.3273,0.3678,26.561,12.8304,11.4166,96.811,50.86772,91.10272,0.8208,147.0
2416.01,11.96,0.77,0.08,0.01,8.28,0.0,Y,4,237922465,2,4680527991927519744,57.338955,-60.787186,12.4333,557.733,0,1.0,0.12,0,0,0,101.02,0,35.28,35.51,22.3,38.5,1.718,-0.79,0.3368,0.3319,26.056,11.785,11.9608,55.8565,38.23932,124.31435,0.6078,41.0
2418.01,7.41,3.13,0.162,0.019,25.87,0.0,Y,3,65347776,2,5069724527992582528,39.72525,-27.324228,10.9166,135.101,0,0.855,0.1,0,0,0,37.12,0,34.22,34.53,8.1,16.8,2.247,-0.791,0.3674,0.342,25.718,11.808,12.6878,25.2061,8.60008,14.26236,0.7599,75.0
2419.01,4.62,1.19,0.143,0.018,18.91,0.01,Y,3,358248442,2,4730528077041899136,53.27037,-56.588436,10.4354,245.495,0,1.1,0.14,0,0,0,65.06,0,34.84,35.18,6.7,14.5,1.205,-0.79,0.3159,0.334,25.973,11.7496,11.1142,47.3109,28.21856,64.31176,0.4998,27.0
2423.01,14.28,0.85,-1.0,-1.0,0.0,0.0,Y,3,197807043,2,4729324799004150400,53.467245,-57.621294,9.5137,133.354,0,1.13,0.15,0,0,0,44.61,0,34.25,34.78,2.5,8.4,1.141,-0.79,0.3351,0.3285,25.823,11.4254,11.6563,33.5185,14.93828,27.6737,0.4398,0.0
2424.01,17.19,1.02,0.111,0.015,12.38,0.0,N,5,313891529,2,2333107053587898368,0.31509,-28.493222,10.2845,410.945,0,1.18,0.16,0,0,0,18.97,0,35.38,35.7,7.1,14.9,4.13,-0.794,0.3518,0.3325,27.057,11.8717,12.5597,429.3836,312.56108,1272.48234,0.0574,0.0
2425.01,5.63,0.62,0.258,0.035,50.69,0.0,Y,3,248387177,2,2534555412207560960,19.130715,-0.290103,11.2415,159.676,0,0.89,0.12,0,0,0,21.93,0,34.43,34.65,12.9,21.7,4.931,-0.79,0.3666,0.3676,26.032,12.7364,12.7041,54.1234,22.90121,39.56852,0.7421,35.0
2426.01,2.38,0.18,0.05,0.006,4.08,0.0,Y,2,97486178,2,5079868690989382528,43.811715,-20.781289,9.97008,138.301,0,1.019,0.13,0,0,0,19.2,0,34.41,34.8,5.1,12.5,3.63,-0.79,0.3278,0.3236,26.207,11.2626,11.4081,78.2772,35.15253,64.90558,0.5909,33.0
2427.01,2.0,0.41,0.02,0.003,1.31,0.0,Y,1,142937186,2,5055663973297050624,52.291755,-31.362867,9.0138,28.5147,0,0.64,0.08,0,0,0,22.73,0,33.19,33.53,3.0,6.4,1.839,-0.792,0.3281,0.3639,25.199,12.2023,11.0,6.7338,2.19213,2.87017,0.8924,182.0
2429.01,2.57,0.22,0.071,0.01,7.08,0.0,Y,2,420051632,2,2501506295992493568,36.363915,1.057528,9.4752,87.0852,0,0.97,0.13,0,0,0,41.31,0,34.12,34.54,4.2,11.0,1.483,-0.791,0.3489,0.3331,25.688,11.5069,12.0497,23.2291,7.87823,12.61502,0.6478,46.0
2431.01,4.16,0.96,0.006,0.001,0.22,0.0,Y,1,258804746,2,22707874346819712,37.76529,8.381625,9.5209,36.0559,0,0.64,0.08,0,0,0,22.1,0,33.37,33.68,4.5,9.2,2.426,-0.79,0.356,0.3453,25.25,11.6286,11.9885,8.866,1.99148,2.65879,0.8542,622.0
2433.01,1.81,0.66,-1.0,-1.0,0.0,0.0,Y,2,405763009,2,2234652178234899712,299.440245,56.971092,12.0349,32.6094,0,0.286819,0.02,0,0,0,64.0,0,32.95,33.22,21.2,39.1,2.648,-0.795,0.3174,0.3211,24.595,10.6667,10.5428,1.3469,0.59026,1.03472,0.9871,0.0
2434.01,7.55,3.06,0.032,0.004,1.38,0.0,M,3,155001079,2,1936088042049360896,345.155415,46.032536,9.06657,594.987,0,2.397,0.33,0,0,0,35.2,0,35.7,36.33,2.3,9.8,1.646,-0.792,0.2836,0.3632,27.226,13.1944,10.3026,711.1232,609.79417,2544.942,0.1405,88.0
2435.01,3.78,0.75,-1.0,-1.0,0.0,0.0,Y,2,298164705,2,1610656720761692928,219.338415,56.666183,10.5142,150.086,0,1.003,0.12,0,0,0,84.8,0,34.51,34.81,9.0,17.9,1.11,-0.792,0.3384,0.3626,25.645,12.623,11.7793,18.8152,9.24809,16.5522,0.6536,0.0
2436.01,2.41,0.92,-1.0,-1.0,0.0,0.0,Y,2,154568734,2,1689544206152233472,191.29791,72.123083,8.55595,102.97,0,1.232,0.18,0,0,0,103.16,0,34.45,34.88,2.7,7.2,0.456,-0.792,0.3674,0.3413,25.623,11.9062,12.8152,17.4823,8.72817,19.32373,0.4446,0.0
2437.01,4.11,1.42,0.06,0.007,5.17,0.0,M,3,251094370,2,2488833531129286784,37.938585,-5.514986,11.2571,286.8,0,1.08,0.13,0,0,0,21.95,0,34.93,35.18,12.6,22.3,5.203,-0.797,0.3423,0.3764,26.709,13.2412,12.0437,144.7964,92.7219,222.25275,0.1752,31.0
2438.01,-99.0,-99.0,0.022,0.003,1.94,0.0,N,5,686072378,2,4871521270570577152,68.22687,-32.887119,16.2463,299.842,0,0.395860708346,0.04472135955,0,1,0,44.6,0,33.97,34.18,125.5,206.3,14.671,-0.79,0.3856,0.3067,25.36,10.483,13.1808,11.2549,1.34348,1.95058,0.1254,0.0
2439.01,5.05,0.98,0.122,0.019,14.36,0.0,Y,3,274194927,2,3271026343647458816,54.02838,1.933814,11.2212,246.165,0,1.16831050756,0.1788854382,0,0,0,22.13,0,34.86,35.02,14.3,20.4,4.5,-0.798,0.3122,0.3683,26.586,12.8967,10.9335,103.4108,59.86621,111.87623,0.3855,35.0
2440.01,15.36,8.06,0.014,0.002,0.65,0.0,M,3,129839175,2,4856951641990246400,55.270035,-36.943731,11.0529,212.588,0,0.9,0.11,0,0,0,22.73,0,34.72,34.93,11.7,19.0,4.346,-0.798,0.3426,0.3642,26.523,12.7223,11.9668,87.6979,47.4945,94.9442,0.193,0.0
2441.01,2.87,0.65,0.083,0.004,12.89,0.0,Y,2,219175972,2,5549679632897904640,91.410165,-51.679614,12.8332,84.5243,0,0.465235,0.02,0,0,0,209.38,0,33.56,33.91,26.8,59.9,1.136,-0.795,0.3684,0.3504,24.625,11.8814,12.4916,1.4742,0.10325,0.11695,0.9529,38.0
2441.02,2.03,0.27,0.048,0.002,5.55,0.0,Y,2,219175972,2,5549679632897904640,91.410165,-51.679614,12.8332,84.5243,0,0.465235,0.02,0,0,0,209.38,0,33.56,33.91,26.8,59.9,1.136,-0.795,0.3684,0.3504,24.625,11.8814,12.4916,1.4742,0.10325,0.11695,0.9533,31.0
2443.01,2.69,0.55,0.107,0.013,15.67,0.0,Y,1,318753380,2,2501948402746099456,40.17987,1.199675,8.2969,23.9258,0,0.66,0.08,0,0,0,22.09,0,33.29,33.66,2.7,6.5,1.867,-0.79,0.3189,0.3494,25.239,11.762,10.7354,8.5482,2.04591,2.42449,0.8906,138.0
2444.01,15.74,21.55,0.023,0.001,1.65,0.0,Y,3,29959760,2,5156648687468486784,42.26379,-16.559281,13.6732,190.748,0,0.583202,0.02,0,1,0,22.73,0,33.89,34.08,24.7,38.2,7.564,-0.792,0.3752,0.3385,25.639,11.5355,12.7863,18.3632,1.10999,1.314,0.9062,0.0
2445.01,1.41,0.83,0.006,0.001,0.37,0.0,Y,1,439867639,2,2498140931418172416,43.31616,0.052336,13.1292,48.582,0,0.245288,0.02,0,0,0,41.31,0,33.13,33.39,39.5,73.3,6.914,-0.802,0.342,0.3202,25.167,10.6907,11.4188,2.8159,1.01988,1.73634,0.9813,17.0
2446.01,4.21,0.36,0.141,0.018,18.69,0.0,Y,2,142868621,2,5054967123443063936,50.942745,-31.265186,10.208,159.87,0,1.08,0.14,0,0,0,41.69,0,34.49,34.87,5.6,13.5,1.717,-0.792,0.3564,0.3269,25.977,11.3992,12.4261,42.4304,20.38745,44.20712,0.5024,37.0
2447.01,10.22,0.52,-1.0,-1.0,0.0,0.0,Y,3,1167538,2,4877544322252002048,70.99758,-31.906636,10.0127,148.987,0,1.049,0.14,0,0,0,68.49,0,34.43,34.78,4.8,10.8,0.907,-0.791,0.347,0.3313,25.672,11.5215,12.07,21.8992,9.81999,18.94389,0.514,0.0
2449.01,11.91,0.55,0.133,0.016,16.65,0.0,Y,3,170729775,2,4870809920906672384,67.98438,-34.455533,9.8999,156.786,0,1.13,0.14,0,0,0,43.36,0,34.48,34.89,4.4,11.3,1.464,-0.792,0.2941,0.3469,25.987,12.1032,10.2602,42.0397,21.38963,34.76459,0.4037,134.0
2450.01,6.42,0.48,0.131,0.017,17.88,0.0,Y,3,408114363,2,3241613136295387136,77.95254,6.795744,11.4894,188.967,0,0.945,0.12,0,0,0,21.22,0,34.47,34.77,12.8,25.3,5.59,-0.79,0.3521,0.339,26.126,11.7873,12.244,67.3244,30.41504,58.37157,0.598,47.0
2451.01,8.56,1.9,0.008,0.0,0.34,0.0,N,5,4294779,2,3220568964775337216,81.31266,-0.770747,15.8552,361.474,0,0.536614,0.03,0,1,0,21.19,0,34.08,34.37,78.6,153.1,23.209,-0.79,0.3897,0.3128,25.812,10.7524,13.3934,32.523,7.60929,12.80569,0.1232,104.0
2453.01,3.06,1.39,0.042,0.002,4.44,0.0,Y,2,59128183,2,3295485490907597696,74.837505,12.936353,12.4223,81.9043,0,0.500519,0.02,0,0,0,45.58,0,33.68,33.88,25.7,40.6,3.808,-0.793,0.3769,0.3114,25.193,10.5511,12.7687,6.374,0.52555,0.69956,0.9209,59.0
2454.01,2.51,2.83,0.072,0.009,8.51,0.0,Y,2,67782629,2,3193008228357017856,64.32267,-7.766008,10.7047,91.9976,0,0.69,0.09,0,0,0,21.44,0,34.02,34.29,9.2,16.9,4.105,-0.79,0.3424,0.3354,25.747,11.5006,11.7394,28.1172,5.64176,7.22186,0.8341,40.0
2455.01,11.6,0.95,0.043,0.002,4.72,0.0,Y,3,434260570,3,3311529431437442560,64.24383,14.771561,12.986,143.9793,0,0.49,0.02,0,0,0,21.43,3,34.08,34.43,34.8,77.6,30.81,-1.3,0.0,0.0,43.826,0.0639,0.1642,154.174,21.09701,70.8292,0.8995,146.0
2456.01,2.84,2.43,-1.0,-1.0,0.0,0.0,Y,2,311271011,2,3339208743313866368,80.57988,10.57505,9.588,69.1329,0,0.82,0.1,0,0,0,21.36,0,33.99,34.32,5.4,11.6,3.064,-0.79,0.3687,0.3296,25.778,11.3102,12.6536,29.6989,6.40274,9.27043,0.7541,0.0
2457.01,2.76,1.3,0.098,0.012,14.2,0.0,Y,2,117799904,2,3174921811836948864,70.16733,-12.890725,10.8749,61.425,0,0.63,0.08,0,0,0,21.88,0,33.57,33.88,8.6,17.4,4.218,-0.79,0.3204,0.3491,25.427,11.8288,10.8562,13.3369,1.2265,1.2347,0.8444,59.0
2458.01,2.38,5.72,0.049,0.006,3.74,0.0,Y,2,449197831,2,3233785128901216128,79.621545,1.253439,8.71008,112.958,0,1.143,0.15,0,0,0,21.28,0,34.44,34.9,2.5,7.2,2.103,-0.798,0.3047,0.3549,26.519,12.3868,10.6326,86.7685,45.18404,76.36909,0.4349,48.0
2459.01,2.94,0.55,0.122,0.015,19.1,0.0,Y,2,192790476,2,4807503030677131392,82.14333,-39.373044,9.3951,36.6113,0,0.66,0.08,0,0,0,90.43,0,33.43,33.82,4.5,11.0,0.689,-0.802,0.3472,0.3312,25.168,11.1996,11.7439,2.8766,0.36892,0.44527,0.8693,97.0
2460.01,6.57,13.44,0.013,0.002,0.52,0.0,M,3,454224694,2,3234538431805345408,79.52817,2.563675,11.3357,279.5,0,1.104,0.14,0,0,0,21.11,0,34.92,35.11,14.2,22.1,4.812,-0.798,0.2929,0.3871,26.663,13.5922,10.2838,127.4249,80.05115,141.96243,0.1761,126.0
2461.01,12.52,0.85,0.073,0.012,6.18,0.0,Y,5,411839167,2,3393939026234131584,78.91983,16.2787,10.8243,372.632,0,1.338,0.23,0,0,0,21.49,0,35.17,35.5,8.7,18.8,4.263,-0.796,0.3481,0.3457,26.905,12.2729,12.3558,259.0759,180.57889,602.91835,0.2717,93.0
2462.01,17.45,1.24,0.107,0.013,12.86,0.0,Y,3,248434780,2,3211657899772374272,77.314455,-5.557408,11.7884,516.495,0,0.98,0.12,0,0,0,21.32,0,35.41,35.52,19.7,25.0,5.361,-0.796,0.354,0.3115,26.917,11.0631,12.5751,268.6279,178.31861,658.78993,0.546,0.0
2463.01,11.66,0.67,0.104,0.016,10.61,0.0,Y,3,452375478,2,4794976427843854208,88.090245,-48.090858,9.0318,332.825,0,1.32,0.21,0,0,0,46.1,0,35.19,35.74,2.2,7.9,0.987,-0.797,0.3362,0.3637,26.8,13.0004,12.0149,188.9493,144.9524,537.63982,0.2855,80.0
2464.01,12.55,0.77,0.045,0.006,3.77,0.0,Y,5,32949762,2,2910755484609597312,87.679545,-27.623322,12.3352,288.326,0,0.873,0.11,0,1,0,46.05,0,34.69,34.98,19.7,38.0,3.722,-0.805,0.3118,0.3749,26.504,13.1145,10.9078,47.816,27.29696,48.8259,0.7448,114.0
2465.01,3.16,0.83,0.054,0.01,3.76,0.0,Y,2,146523262,2,2975705113928463488,76.737045,-18.904622,10.2994,219.093,0,1.466,0.26,0,0,0,21.83,0,34.83,35.13,7.2,14.5,3.433,-0.798,0.3172,0.347,26.676,12.1896,11.142,132.166,78.58306,169.4917,0.2988,41.0
2466.01,18.8,0.98,0.041,0.006,2.63,0.0,Y,5,293612446,2,3394923127797114496,76.867335,16.867694,12.0364,663.834,0,1.32,0.2,0,0,0,21.49,0,35.58,35.76,22.2,33.5,6.842,-0.794,0.1631,0.3412,27.046,12.2017,5.833,414.0723,310.18913,387.89763,0.2623,0.0
2467.01,1.77,1.72,0.026,0.003,1.76,0.0,Y,2,71013298,2,3178494331272874752,65.717625,-12.677036,10.2712,94.7639,0,0.8,0.09,0,0,0,45.47,0,33.89,34.36,4.3,12.6,1.55,-0.79,0.314,0.3316,25.482,11.394,10.7875,15.2734,3.67074,4.54002,0.7746,48.0
2472.01,3.36,0.25,-1.0,-1.0,0.0,0.0,Y,2,248650906,2,3204809355377070336,67.042755,-3.145653,8.94848,148.667,0,1.049,0.13,0,0,0,24.09,0,34.64,34.96,2.9,6.1,1.591,-0.79,0.3558,0.3842,26.22,13.4307,12.4395,83.7055,47.9001,100.09335,0.4869,0.0
2478.01,2.74,3.02,0.038,0.005,2.65,0.0,Y,2,262435954,2,3231558995812433920,73.55433,1.233622,10.6827,209.93,0,1.028,0.13,0,0,0,21.34,0,34.6,34.99,6.7,16.3,3.92,-0.798,0.3232,0.2777,26.582,9.7171,11.3094,102.3178,47.99068,111.44738,0.5803,31.0
2479.01,3.79,0.91,0.212,0.027,36.84,0.0,Y,3,167661160,2,4822523493384074496,79.70934,-36.037694,9.354,104.896,0,0.93,0.12,0,0,0,66.27,0,34.2,34.5,3.1,6.2,0.605,-0.79,0.3562,0.2968,25.429,10.2379,12.288,13.5276,3.91491,6.85725,0.6679,38.0
2481.01,3.11,0.22,0.102,0.013,11.99,0.0,Y,2,262258341,2,3234936626811905408,77.804415,2.427361,10.6675,151.756,0,0.982,0.13,0,0,0,23.94,0,34.45,34.73,8.8,16.6,3.71,-0.791,0.3593,0.36,26.094,12.5036,12.4787,57.4873,26.09997,47.67641,0.606,29.0
2486.01,3.73,0.41,0.023,0.003,1.54,0.0,Y,1,369376388,2,4857787610128450176,59.85216,-36.476025,11.1869,96.5003,0,0.66,0.08,0,0,0,22.73,0,33.91,34.23,10.0,21.2,4.655,-0.791,0.3457,0.3241,25.718,11.0949,11.8331,24.1278,3.80571,4.84748,0.835,115.0
2487.01,14.71,0.68,0.046,0.006,3.4,0.0,Y,3,394346745,2,4619775061049918464,42.88833,-81.006992,12.8466,646.188,0,1.16,0.15,0,0,0,67.61,0,35.29,35.66,24.9,58.3,3.408,-0.798,0.3471,0.3235,26.617,11.5375,12.3773,113.2742,80.38517,313.60514,0.3819,0.0
2488.01,10.16,2.43,0.093,0.012,10.76,0.0,Y,3,139251123,2,6540012814051114496,347.136165,-45.026494,10.6292,385.238,0,0.94,0.12,0,0,0,18.75,0,35.2,35.51,7.4,15.3,4.339,-0.795,0.312,0.3047,26.956,10.8197,11.0799,304.9168,199.21202,597.35233,0.5407,44.0
2489.01,8.83,12.02,0.024,0.003,1.43,0.0,Y,3,279327604,2,6567569977058424448,332.55309,-45.049614,11.2451,215.394,0,0.91,0.11,0,0,0,18.75,0,34.63,34.89,11.3,20.4,5.482,-0.798,0.3289,0.3168,26.568,11.0536,11.477,98.6006,47.08756,94.88255,0.5811,150.0
2490.01,7.89,0.61,-1.0,-1.0,0.0,0.0,Y,3,77437543,2,4818818585874648320,73.124505,-36.257097,11.2759,267.648,0,0.95,0.12,0,0,0,44.61,0,34.73,35.09,9.4,21.6,2.369,-0.791,0.3864,0.3628,26.097,12.7301,13.5587,59.0323,35.28286,96.65888,0.6038,0.0
2491.01,20.41,1.05,0.082,0.013,5.93,0.0,M,3,80567842,2,3335854167698456192,87.28338,9.627514,11.0233,533.726,0,2.06,0.32,0,0,0,24.23,0,35.32,35.67,7.2,16.5,3.46,-0.795,0.3232,0.3531,26.961,12.5967,11.5272,310.5124,230.65292,765.35822,0.1427,0.0
2492.01,17.9,3.97,0.101,0.037,10.1,0.0,M,3,282498590,2,3321419774751152128,90.09975,5.114469,11.6749,421.423,0,1.34,0.49,0,0,0,24.25,0,35.14,35.41,14.2,26.5,4.895,-0.797,0.2174,0.3694,26.81,13.082,7.699,193.8936,135.46194,198.87061,0.1534,0.0
2493.01,2.66,3.71,-1.0,-1.0,0.0,0.0,Y,3,123664207,2,2917842382508546560,89.746245,-21.575094,11.433,93.1416,0,0.66,0.08,0,0,0,24.24,0,33.9,34.12,13.1,21.7,4.508,-0.792,0.3756,0.3303,25.636,11.2695,12.816,18.1733,1.58511,1.9875,0.8395,0.0
2494.01,9.54,0.59,0.079,0.01,8.38,0.0,Y,3,282576340,2,3122498604956156416,90.15954,0.131481,10.7202,152.866,0,0.932,0.12,0,0,0,24.24,0,34.45,34.7,9.3,16.2,3.481,-0.79,0.3446,0.3074,26.015,10.6662,11.9593,52.1622,20.3798,38.7475,0.6109,127.0
2494.02,2.24,0.21,0.034,0.004,2.41,0.0,Y,1,282576340,2,3122498604956156416,90.15954,0.131481,10.7202,152.866,0,0.932,0.12,0,0,0,24.24,0,34.45,34.7,9.3,16.2,3.481,-0.79,0.3446,0.3074,26.015,10.6662,11.9593,52.1622,20.3798,38.7475,0.6105,32.0
2495.01,1.89,1.37,0.054,0.003,7.8,0.0,Y,2,33091590,2,3101630222157629056,104.827005,-4.828272,12.2285,43.0789,0,0.337569,0.02,0,0,0,24.16,0,33.09,33.34,19.9,35.9,6.503,-0.797,0.3601,0.3385,25.18,11.2848,12.006,4.3474,1.74821,3.16708,0.9302,59.0
2496.01,22.96,13.03,0.022,0.001,1.57,0.0,Y,3,160328683,3,2890062263458259968,91.19616,-32.580197,14.1969,196.683,0,0.57,0.02,0,1,0,46.06,4,33.77,34.12,28.6,63.3,14.241,-1.203,0.5059,0.9032,39.876,30.8692,17.0898,33.7071,10.31966,9.83545,0.9031,0.0
2497.01,12.06,0.6,0.107,0.019,10.66,0.0,Y,3,97568467,2,3342228616422593664,90.06258,11.884058,9.14112,285.289,0,1.428,0.25,0,0,0,24.23,0,35.21,35.56,3.5,7.7,1.877,-0.796,0.3828,0.3207,26.899,11.4042,13.6141,254.5279,174.09393,752.35989,0.273,97.0
2498.01,4.79,1.96,0.048,0.006,3.74,0.0,Y,3,263179590,2,3330907293088717824,95.416215,11.251647,10.844,275.265,0,1.084,0.14,0,1,0,24.15,0,34.89,35.18,8.6,16.6,3.394,-0.798,0.3184,0.3291,26.663,11.5777,11.2029,127.5146,75.36838,175.40351,0.4784,44.0
2499.01,17.79,4.96,0.038,0.005,2.56,0.0,Y,3,67196573,2,2998927486704012416,89.45667,-11.418203,10.7996,233.953,0,1.097,0.14,0,0,0,24.25,0,34.76,35.04,8.6,16.4,3.463,-0.798,0.3316,0.3233,26.568,11.3289,11.6186,98.7167,53.2026,119.67451,0.4838,0.0
2500.01,13.91,0.74,0.05,0.008,2.96,0.0,Y,3,206785987,2,3325523186507839744,96.698955,8.200978,11.619,702.71,0,1.86,0.31,0,0,0,24.15,0,35.64,35.96,15.1,31.7,5.767,-0.793,0.361,0.326,27.11,11.723,12.9817,522.6037,402.59636,2142.6626,0.2214,95.0
2501.01,2.9,1.06,0.051,0.006,5.33,0.0,Y,2,134471108,2,5559795380393570560,108.066585,-44.027544,11.6751,93.8832,0,0.64,0.08,0,0,0,44.46,0,33.9,34.07,16.4,24.0,2.64,-0.79,0.3504,0.3723,25.263,12.6833,11.9372,9.2126,0.53653,0.53524,0.8537,57.0
2502.01,13.07,0.93,0.046,0.008,3.14,0.0,Y,5,52689469,2,5582647836223843840,101.394795,-33.881692,13.6373,1477.98,0,1.35,0.245967477525,0,0,0,44.47,0,35.94,36.3,43.4,101.4,7.868,-0.793,0.361,0.3345,27.118,12.1417,13.1036,539.5532,447.77828,3110.42415,0.2579,31.0
2503.01,13.24,0.48,0.027,0.004,1.68,0.0,Y,5,124778445,2,2885350546895266432,94.444755,-35.706364,13.9819,743.972,0,0.95,0.13,0,0,0,24.24,0,35.29,35.61,53.8,112.8,16.655,-0.795,0.2381,0.3606,26.928,12.8427,8.4782,278.6236,205.4469,394.87246,0.5438,59.0
2504.01,14.73,20.14,0.142,0.023,13.59,0.01,Y,3,206906112,2,3331036107747867264,97.21488,11.531889,10.6358,508.561,0,2.08,0.33,0,0,0,24.15,0,35.56,35.79,9.8,16.6,3.574,-0.794,0.3159,0.3396,27.026,12.155,11.3075,385.4121,290.35029,1031.86868,0.2254,0.0
2507.01,2.77,0.24,0.133,0.016,17.31,0.0,Y,1,354519019,2,4805634616824440192,82.559835,-43.798458,9.4951,103.454,0,1.05,0.13,0,0,0,90.31,0,34.17,34.6,3.4,9.2,0.607,-0.79,0.3681,0.3301,25.375,11.4203,12.7373,11.9469,4.37479,7.92008,0.5198,37.0
2510.01,2.78,0.21,0.033,0.005,1.98,0.0,N,5,170103435,2,5552600657336678272,101.397375,-46.565472,10.0879,204.166,0,1.24,0.18,0,0,0,20.46,0,34.71,35.02,5.1,10.6,2.856,-0.798,0.369,0.3459,26.62,12.1134,12.9223,113.2174,62.97214,156.11639,0.0645,46.0
2512.01,2.03,0.15,0.038,0.006,2.39,0.0,Y,2,124491883,2,2941018167776358144,93.509715,-20.997714,9.22605,199.337,0,1.281,0.2,0,0,0,20.33,0,34.71,35.32,2.4,10.0,2.69,-0.797,0.3279,0.3045,26.813,10.7536,11.5808,195.6901,118.12258,334.42665,0.2823,29.0
2514.01,2.1,0.18,0.067,0.009,6.4,0.0,Y,2,317134140,2,2970881212822317568,86.719545,-17.029089,10.667,173.764,0,0.981,0.13,0,0,0,20.16,0,34.39,34.81,5.8,15.2,3.927,-0.79,0.3532,0.3243,26.178,11.2879,12.2965,75.8537,34.4235,70.73702,0.5927,18.0
2525.01,6.64,-99.0,0.149,0.021,23.35,0.0,Y,3,149601126,2,4758931211166869632,86.85096,-60.521308,13.4006,395.398,0,0.81,0.111803398875,0,0,0,254.04,0,34.78,35.14,33.7,78.1,1.189,-0.79,0.3197,0.3217,25.359,11.304,11.2338,11.3897,6.49425,14.97098,0.7817,24.0
2525.02,10.34,-99.0,0.245,0.034,49.24,0.0,Y,3,149601126,2,4758931211166869632,86.85096,-60.521308,13.4006,395.398,0,0.81,0.111803398875,0,0,0,254.04,0,34.78,35.14,33.7,78.1,1.189,-0.79,0.3197,0.3217,25.359,11.304,11.2338,11.3897,6.49425,14.97098,0.7812,29.0
2534.01,12.1,0.78,-1.0,-1.0,0.0,0.0,Y,3,219332978,2,6504497488962370816,338.64462,-57.570425,10.8209,392.929,0,1.29,0.19,0,0,0,18.75,0,35.23,35.48,9.1,16.2,4.657,-0.795,0.2945,0.3881,26.939,13.7713,10.4486,288.8185,211.87487,499.08927,0.2686,0.0
2536.01,-99.0,-99.0,0.212,0.036,31.99,0.0,Y,3,20299658,2,2882955398252590464,90.963915,-39.546447,12.7022,631.951,0,1.24876730204,0.210237960416,0,0,0,45.82,0,35.33,35.54,25.0,41.0,4.051,-0.797,0.3081,0.359,26.68,12.758,10.9502,134.1716,96.60202,265.9113,0.3762,0.0
2539.01,5.2,2.97,0.02,0.003,0.99,0.0,Y,3,201508515,2,2896290202258381056,93.03846,-30.787931,11.5606,386.525,0,1.018,0.14,0,0,0,24.25,0,35.1,35.31,13.8,22.3,4.473,-0.797,0.3427,0.382,26.747,13.4897,12.1008,161.6367,110.57786,292.80428,0.566,48.0
2540.01,2.59,0.3,0.091,0.012,12.72,0.0,Y,1,354518617,2,4805806449875760384,82.558545,-42.697947,8.2731,19.1419,0,0.63,0.08,0,0,0,44.54,0,32.98,33.4,2.1,5.4,0.774,-0.803,0.3041,0.3608,25.165,12.0504,10.1557,2.6749,1.04999,1.39653,0.8955,177.0
2540.02,2.29,0.25,0.132,0.017,22.08,0.0,Y,1,354518617,2,4805806449875760384,82.558545,-42.697947,8.2731,19.1419,0,0.63,0.08,0,0,0,44.54,0,32.98,33.4,2.1,5.4,0.774,-0.803,0.3041,0.3608,25.165,12.0504,10.1557,2.6749,1.04999,1.39653,0.896,125.0
2542.01,-99.0,-99.0,0.067,0.015,4.11,0.0,Y,3,431971818,2,5699061035002885248,120.55692,-23.523375,14.9801,4625.12,0,2.39641202044,0.526307894678,0,1,0,20.22,0,36.98,37.15,168.7,251.0,37.736,-0.792,0.1321,0.3933,28.119,14.6125,4.9079,5450.6556,5136.28749,8759.55047,0.2094,0.0
2543.01,9.69,0.9,0.08,0.011,7.54,0.0,Y,3,270604417,2,579084083968560256,136.596915,3.567669,10.8165,426.798,0,1.219,0.17,0,0,0,20.22,0,35.31,35.63,9.2,19.0,4.545,-0.795,0.3721,0.3111,26.992,11.0854,13.2589,343.0648,236.34577,1043.517,0.3455,63.0
2544.01,9.07,2.28,0.098,0.013,10.53,0.0,Y,3,341419787,2,5320246568758675328,120.153375,-54.509003,10.7607,377.872,0,1.12,0.15,0,0,0,40.41,0,35.15,35.48,7.8,16.8,2.221,-0.797,0.3628,0.3586,26.682,12.7244,12.8735,134.8283,95.10906,329.45151,0.3757,52.0
2545.01,2.56,2.08,0.08,0.01,7.99,0.0,Y,2,149845414,2,5762607889340459008,135.54579,-3.420819,8.90594,107.118,0,1.055,0.13,0,0,0,36.13,0,34.33,34.8,2.6,7.8,1.259,-0.792,0.3853,0.3375,25.977,11.7441,13.4082,42.3956,19.6267,43.81392,0.5029,41.0
2546.01,10.46,3.12,0.035,0.005,2.18,0.0,M,3,388089437,2,3147890181029001984,120.96921,11.135461,11.8215,515.356,0,1.16,0.16,0,0,0,20.22,0,35.33,35.62,16.5,32.3,6.955,-0.795,0.3611,0.3642,26.986,12.9724,12.8639,336.9351,250.32652,959.04159,0.1636,69.0
2547.01,14.22,0.64,0.035,0.004,2.31,0.0,Y,5,444013020,2,596931979481073152,133.32429,8.523017,11.302,273.703,0,1.038,0.13,0,0,0,20.22,0,34.86,35.12,12.4,22.5,5.073,-0.798,0.3352,0.3412,26.686,11.984,11.7732,135.9198,79.54233,186.73495,0.5745,170.0
2548.01,11.72,0.58,0.079,0.01,8.52,0.0,Y,5,350293646,2,3078836109158636928,131.107005,1.859894,10.0471,100.588,0,0.894,0.11,0,0,0,20.21,0,34.29,34.57,7.9,15.0,3.97,-0.79,0.3066,0.3657,26.001,12.6408,10.6003,49.0438,18.69372,24.30029,0.7443,224.0
2549.01,-99.0,-99.0,0.074,0.017,4.86,0.0,Y,3,80711765,2,5520533018461930752,121.982715,-44.666911,11.732,970.123,0,2.28170720442,0.528015151298,0,1,0,38.03,0,35.77,36.14,12.0,28.4,3.528,-0.793,0.3356,0.3564,27.079,12.8799,12.1269,466.5452,385.9659,1971.15539,0.2232,0.0
2550.01,7.16,0.64,0.136,0.016,18.14,0.0,Y,3,294500964,2,650072785203431936,122.22813,12.207622,10.7757,182.937,0,1.025,0.12,0,1,0,20.22,0,34.36,34.81,5.4,15.1,3.927,-0.79,0.2775,0.3562,26.178,12.4,9.6583,75.8537,36.82007,51.41365,0.5932,59.0
2551.01,7.8,0.55,0.075,0.012,5.44,0.0,Y,3,6276559,2,3034870693621314432,112.51563,-11.790481,11.7664,730.421,0,1.92,0.31,0,0,0,20.22,0,35.68,35.88,17.7,28.6,6.191,-0.793,0.2162,0.3379,27.117,12.1228,7.7587,537.3023,412.84527,832.79683,0.221,41.0
2552.01,3.01,2.95,0.03,0.004,2.37,0.0,Y,2,31515092,2,3040398213449865984,115.91871,-10.257081,11.8762,102.256,0,0.626,0.08,0,1,0,20.22,0,33.7,34.09,10.6,25.6,6.122,-0.791,0.3824,0.3488,25.655,11.8913,13.0362,20.4784,1.42809,1.68888,0.8368,69.0
2553.01,11.33,0.52,0.085,0.012,8.38,0.0,Y,3,238542895,2,5514331601078595584,121.852335,-49.602939,11.8225,339.025,0,1.15,0.16,0,0,0,58.22,0,34.98,35.2,17.6,28.7,2.352,-0.791,0.3256,0.3034,26.078,10.6784,11.462,55.0585,31.24695,80.32777,0.3984,74.0
2554.01,17.77,1.09,0.076,0.013,6.26,0.0,N,5,144043410,2,5706296470044551424,126.755085,-20.680147,10.5484,483.922,0,1.5,0.26,0,0,0,20.22,0,35.59,35.92,10.7,23.0,5.549,-0.792,0.2795,0.3704,27.136,13.304,10.0394,577.0542,464.82914,1408.33271,0.0378,0.0
2555.01,19.33,0.97,0.136,0.021,16.05,0.0,Y,3,155491828,2,5697796768429439488,123.48846,-24.7173,11.1169,441.932,0,1.3,0.2,0,0,0,20.21,0,35.33,35.53,11.8,18.6,4.721,-0.795,0.3337,0.3362,26.937,11.9466,11.8564,286.3948,198.79173,641.56046,0.269,0.0
2556.01,9.64,0.55,0.082,0.01,8.0,0.0,Y,3,468981993,2,596557801930836480,128.70288,8.569483,10.7003,277.281,0,1.129,0.14,0,0,0,20.22,0,35.02,35.25,10.0,17.1,4.225,-0.797,0.2947,0.3312,26.77,11.6756,10.3876,172.2838,105.87656,230.06197,0.3659,84.0
2557.01,24.45,3.11,0.102,0.018,9.83,0.0,Y,3,269400980,2,5517162538584504832,119.245965,-49.473564,11.2047,797.474,0,1.48,0.26,0,0,0,38.02,0,35.64,36.02,8.1,19.6,2.619,-0.794,0.2546,0.3935,27.018,14.1743,9.1719,376.3811,316.02335,853.85039,0.2637,0.0
2558.01,11.93,0.4,0.144,0.023,17.78,0.0,Y,3,283307274,2,5695421342275155712,128.245785,-25.256244,11.6919,400.905,0,1.25511821675,0.201246117975,0,0,0,38.03,0,35.12,35.36,15.2,26.2,3.189,-0.798,0.3121,0.3679,26.62,13.0093,11.0355,113.8348,77.86658,188.65844,0.3024,59.0
2562.01,14.54,0.76,0.052,0.007,4.05,0.0,Y,3,420177051,2,2289934042329666688,292.018965,77.378608,12.5945,587.158,0,1.13,0.15,0,0,0,21.46,0,35.3,35.59,24.7,48.0,9.361,-0.795,0.2969,0.3307,26.956,11.7689,10.5683,304.8683,214.01712,599.3185,0.3486,0.0
2567.01,11.8,0.75,0.064,0.008,5.98,0.0,Y,3,258920431,2,2254929887069708160,288.46566,66.347939,11.7489,504.775,0,0.99,0.12,0,0,0,27.24,0,35.28,35.51,14.4,24.5,4.418,-0.796,0.3725,0.3127,26.833,11.1027,13.2292,207.8218,137.74591,551.17297,0.5567,49.0
2574.01,17.7,0.93,0.06,0.01,4.48,0.0,Y,3,159332859,2,1708481163638057216,232.80954,79.267228,12.881,834.038,0,1.44,0.25,0,0,0,27.24,0,35.55,35.91,28.6,65.2,9.023,-0.794,0.367,0.3029,27.055,10.8782,13.18,427.6883,314.82993,1720.90601,0.261,0.0
2575.01,14.03,0.69,0.044,0.007,3.17,0.0,Y,3,142784687,2,1077605683954786048,153.79962,72.010236,13.152,928.149,0,1.16,0.1788854382,0,0,0,26.43,0,35.65,35.94,36.5,71.9,10.578,-0.793,0.359,0.3074,27.08,11.0469,12.9022,467.6658,349.1886,1857.1084,0.3402,50.0
2579.01,14.45,0.73,0.048,0.006,3.71,0.0,Y,5,103751498,2,1076515002779544960,157.41234,70.527083,10.9101,281.498,0,1.04,0.13,0,0,0,27.24,0,34.88,35.26,8.5,20.5,3.554,-0.798,0.3356,0.3614,26.675,12.7428,11.8321,131.8421,85.63634,217.19303,0.5763,0.0
2582.01,9.14,0.4,0.041,0.006,3.02,0.0,Y,3,21279791,2,2120385707194675712,277.291785,48.059939,12.4848,348.135,0,1.04111507503,0.138924439894,0,0,0,27.24,0,34.76,35.06,18.1,36.8,5.94,-0.798,0.3631,0.2973,26.539,10.4224,12.7292,91.4652,47.19145,130.41025,0.4851,80.0
2583.01,14.86,0.76,0.056,0.007,4.52,0.0,Y,3,7548817,2,2115776451371641984,272.26704,45.3369,12.0453,566.189,0,1.13,0.15,0,0,0,27.24,0,35.33,35.57,17.2,29.9,4.979,-0.796,0.2499,0.3685,26.869,13.109,8.888,231.7123,170.56997,340.09342,0.3553,0.0
2585.01,1.95,0.15,0.048,0.005,4.03,0.0,N,5,62530991,2,5762276558384057600,132.54171,-2.979644,9.8961,89.409,0,0.9,0.1,0,0,0,15.97,0,34.04,34.37,4.9,10.3,3.639,-0.791,0.328,0.3236,25.967,11.1217,11.2732,44.7383,10.77953,14.423,0.1112,40.0
2589.01,11.74,0.57,1.725,0.24,796.42,0.0,Y,3,157698565,2,5566108398204103424,107.48817,-37.230947,10.7211,200.273,0,1.08,0.15,0,0,0,44.46,0,34.56,34.94,6.8,16.3,1.855,-0.791,0.3449,0.315,25.967,11.0057,12.0495,44.8919,22.1891,49.80552,0.5002,28.0
2602.01,18.84,0.93,0.083,0.014,7.23,0.0,Y,3,191928543,2,5621109504578990336,136.507545,-39.548225,11.83,622.34,0,1.45,0.24,0,0,0,17.81,0,35.4,35.7,13.6,26.8,7.458,-0.793,0.3483,0.3371,27.071,12.036,12.4342,452.8087,331.81182,1317.38053,0.2601,0.0
2603.01,11.73,0.57,0.02,0.001,1.33,0.0,Y,3,176772671,2,5678383069566263552,142.56666,-18.843067,13.8995,228.0,0,0.583571,0.02,0,0,0,17.81,0,34.41,34.74,68.8,149.6,28.4,-0.792,0.3365,0.3408,26.269,11.8392,11.6911,78.2214,34.45534,60.56863,0.9,141.0
2604.01,15.25,1.22,0.063,0.01,4.91,0.0,Y,5,189625051,2,5632704511826797824,144.287625,-29.800444,12.487,1080.15,0,1.38,0.23,0,0,0,17.81,0,35.84,36.05,22.3,36.5,9.239,-0.79,0.2716,0.3682,27.229,13.2751,9.7905,844.9264,696.35804,2199.89663,0.2539,0.0
2605.01,8.18,3.55,0.116,0.005,20.6,0.0,Y,3,146776480,3,5546354572312740352,124.356585,-34.466853,10.4767,36.2852,0,0.49,0.02,0,0,0,54.13,4,33.15,33.53,6.5,15.7,7.187,-0.712,0.4121,0.2853,22.743,9.6641,13.8096,12.3929,1.01938,7.34644,0.9093,258.0
2606.01,20.54,5.83,0.028,0.004,1.45,0.0,Y,3,355800238,2,5301643549272386560,132.30138,-60.334983,11.7785,442.105,0,1.32,0.21,0,0,0,57.05,0,35.2,35.39,16.2,25.5,2.122,-0.79,0.3454,0.3163,26.195,11.1931,12.2244,78.8802,50.21581,159.40694,0.3112,0.0
2607.01,3.12,1.3,0.036,0.006,2.23,0.0,Y,2,149539158,2,4759030403435982336,86.01858,-59.946092,9.1251,176.841,0,1.29,0.21,0,0,0,477.8,0,34.66,35.26,2.5,10.0,0.124,-0.791,0.3055,0.3673,25.213,12.9524,10.771,7.5785,4.96795,10.80723,0.3361,60.0
2608.01,12.13,1.1,0.055,0.007,4.72,0.0,Y,3,269850928,2,4622475599046993152,69.42738,-80.507847,13.2247,884.523,0,0.99,0.13416407865,0,0,0,90.91,0,35.58,35.85,36.3,68.3,2.863,-0.798,0.3261,0.3472,26.637,12.4487,11.6923,119.9337,92.61008,361.24591,0.5776,31.0
2609.01,6.13,1.28,0.022,0.003,1.16,0.0,M,3,308883808,2,3765885393090760320,152.49225,-12.178678,11.4514,347.307,0,1.099,0.15,0,0,0,17.82,0,35.03,35.24,13.3,21.6,5.748,-0.797,0.3031,0.3657,26.816,12.8874,10.6802,197.1396,127.74887,271.22108,0.1743,71.0
2610.01,16.02,1.01,0.026,0.002,2.15,0.0,Y,3,268914377,2,5518190925553638016,118.04991,-48.498597,15.8953,296.761,0,0.481767,0.03,0,1,0,38.02,0,33.73,34.06,54.4,116.4,10.635,-0.791,0.3649,0.2865,25.357,9.7581,12.4273,10.44,0.40515,0.53975,0.9106,0.0
2614.01,14.97,0.18,0.059,0.009,4.81,0.0,Y,3,263075864,2,4635190862611016448,17.195295,-78.173119,11.457,315.469,0,1.21179416781,0.191135842435,0,1,0,42.06,0,34.9,35.18,11.8,22.3,2.656,-0.791,0.3284,0.354,26.202,12.4521,11.5516,72.8573,45.00833,104.9439,0.3944,0.0
2631.01,13.0,2.53,0.07,0.009,6.63,0.0,Y,3,140067837,2,6560684113691404160,330.103125,-48.710639,12.4487,454.87,0,1.02,0.13,0,0,0,18.75,0,35.14,35.33,24.6,37.9,9.115,-0.796,0.24,0.3673,26.853,12.9771,8.4787,220.0612,148.6082,238.84557,0.5531,62.0
2633.01,8.83,0.88,0.166,0.025,18.2,0.0,Y,3,386131764,2,3031953238292174720,111.590415,-13.925636,11.6886,746.036,0,1.85,0.28,0,0,0,20.22,0,35.64,35.94,14.6,29.0,6.555,-0.792,0.3587,0.3587,27.145,12.8934,12.8927,597.9923,477.56485,2371.12335,0.2192,31.0
2634.01,5.84,0.32,-1.0,-1.0,0.0,0.0,Y,3,318812447,2,5642251292706560,41.036535,3.910231,10.9648,155.755,0,1.01593320593,0.14257202237,0,0,0,22.1,0,34.37,34.7,9.1,19.6,4.42,-0.791,0.2973,0.352,26.091,12.2153,10.3174,56.803,24.59576,34.92517,0.6074,0.0
2635.01,14.53,1.54,0.082,0.014,7.46,0.01,Y,3,358557578,2,5418429761664383872,151.148745,-42.905058,11.2581,792.01,0,1.33,0.22,0,0,0,20.2,0,35.8,36.06,12.3,22.4,5.205,-0.792,0.279,0.3352,27.227,12.0865,10.0609,743.0542,591.50438,2048.02289,0.2543,0.0
2636.01,14.13,-99.0,0.05,0.01,3.11,0.0,Y,3,119925436,2,5361026321165412224,162.412755,-50.599283,10.9786,502.342,0,1.76225510342,0.366196668472,0,0,0,39.26,0,35.41,35.68,9.8,18.4,2.26,-0.797,0.361,0.3395,26.817,12.115,12.8803,198.7743,145.32752,604.44266,0.2272,128.0
2637.01,-99.0,-99.0,0.008,0.001,0.3,0.0,M,3,349408306,2,5282634371914454912,110.42616,-64.014144,15.8445,874.657,0,0.790278742768,0.0997637756376,0,0,0,267.65,0,35.33,35.76,233.0,631.9,5.853,-0.79,0.3284,0.319,25.822,11.4073,11.7451,33.4632,24.27702,93.19325,0.1956,0.0
2638.01,-99.0,-99.0,0.062,0.015,3.93,0.0,Y,3,458342769,2,5353676910584543872,159.842535,-55.491806,11.1671,647.694,0,2.03179949571,0.49258568621,0,0,0,39.25,0,35.56,35.85,9.8,18.9,2.355,-0.796,0.2894,0.3746,26.918,13.4302,10.3738,270.3689,215.55324,657.07316,0.2263,0.0
2639.01,16.19,1.87,0.118,0.016,15.34,0.0,Y,3,98753307,2,3578463779187183744,187.35771,-10.985069,14.3693,858.145,0,0.94,0.13,0,0,0,40.88,0,35.49,35.83,90.6,200.0,15.131,-0.796,0.4032,0.3722,26.898,13.3357,14.447,254.5066,201.46913,1137.28426,0.5478,0.0
2640.01,7.92,0.76,0.012,0.001,0.91,0.0,Y,3,135036669,2,5404579488593432576,150.27321,-52.435797,15.709,131.444,0,0.24827,0.02,0,1,0,39.25,0,33.19,33.53,66.1,144.2,11.944,-0.799,0.3788,0.3147,25.176,10.553,12.7018,3.8448,1.10985,1.94839,0.9804,257.0
2641.01,8.64,0.74,0.06,0.009,4.88,0.0,Y,3,162802770,2,5382970374226953600,171.13038,-42.732139,11.1897,344.045,0,1.24,0.18,0,0,0,39.25,0,34.93,35.32,8.4,20.5,2.575,-0.798,0.2887,0.351,26.583,12.3966,10.1968,103.1808,67.67438,144.94945,0.3859,80.0
2642.01,13.35,0.7,0.044,0.006,3.07,0.0,Y,5,448589187,2,5401743332678544640,166.318785,-34.122744,12.3077,539.36,0,1.2,0.17,0,0,0,20.2,0,35.23,35.48,19.0,34.2,7.171,-0.796,0.3041,0.3548,26.908,12.5898,10.7903,261.6197,183.54598,475.90188,0.3522,86.0
2643.01,12.11,4.6,0.109,0.026,9.16,0.01,Y,5,152852327,2,3582339626395387264,182.166255,-8.747217,11.0295,609.818,0,2.03720095716,0.494240073845,0,0,0,20.2,0,35.48,35.88,8.1,20.5,4.794,-0.793,0.3589,0.3697,27.117,13.2653,12.8763,537.3023,428.86987,2003.05728,0.2205,67.0
2644.01,9.53,0.37,0.095,0.015,9.74,0.0,M,3,385332171,2,3567876272485095680,181.693005,-16.510294,10.9206,235.146,0,1.19752111964,0.194791551439,0,0,0,20.2,0,34.77,35.06,9.6,18.7,4.46,-0.798,0.3262,0.3735,26.646,13.0953,11.436,121.8083,72.85788,148.23438,0.1659,99.0
2664.01,10.4,1.25,0.05,0.006,3.96,0.0,N,5,277871306,2,3855170410190523008,156.92238,0.501028,10.1483,156.291,0,1.06,0.13,0,0,0,17.81,0,34.36,34.88,4.2,13.7,4.219,-0.798,0.3163,0.3893,26.582,13.5777,11.0333,102.1714,55.74427,91.77971,0.0836,179.0
2666.01,16.66,0.95,-1.0,-1.0,0.0,0.0,M,3,170889511,2,3837451574150437120,139.480875,-3.387525,6.9887,32.6024,0,0.89,0.1,1,0,0,17.8,0,34.01,34.17,2.4,3.4,1.407,-0.79,0.2937,0.3468,25.74,11.8493,10.0359,27.6264,3.50668,3.36591,0.1992,0.0
2670.01,9.65,-99.0,1.784,0.319,748.52,0.0,Y,3,190721237,2,5622175382329777664,133.755,-37.341244,9.5986,171.703,0,1.35203439083,0.241429155758,0,0,0,17.81,0,34.9,35.23,7.2,15.4,4.466,-0.797,0.3247,0.2946,26.81,10.3779,11.4392,193.5852,109.53376,291.98649,0.2832,33.0
2810.01,2.1,0.15,0.083,0.01,8.4,0.0,Y,2,80682484,2,5361549791779367424,165.955125,-50.887153,9.0397,99.5473,0,1.07,0.13,0,0,0,39.26,0,34.18,34.7,2.5,8.2,1.283,-0.792,0.3386,0.353,25.89,12.2478,11.7498,32.7213,14.19637,23.75393,0.5087,34.0
2812.01,3.63,0.27,0.047,0.008,3.08,0.0,N,5,105801221,2,5441753358224320256,156.685215,-38.042192,9.6913,241.582,0,1.5,0.26,0,0,0,22.04,0,35.16,35.45,7.3,14.3,3.396,-0.796,0.3596,0.3592,26.862,12.7327,12.7478,226.4505,158.18994,525.84981,0.0422,49.0
2891.01,17.42,1.55,0.147,0.025,17.31,0.0,Y,3,342167886,2,5315749463121977088,122.89059,-57.315236,11.7498,627.007,0,1.42,0.24,0,0,0,77.27,0,35.55,35.72,17.5,25.8,1.568,-0.798,0.2525,0.3973,26.607,14.1904,9.0178,110.2764,87.41093,189.43991,0.3032,0.0
3082.01,3.29,2.28,0.026,0.003,1.93,0.0,Y,1,428699140,2,3509135344808097024,195.908085,-19.218983,11.7662,113.048,0,0.664,0.08,0,0,0,19.06,0,34.02,34.26,16.2,28.1,6.884,-0.79,0.3636,0.3289,25.774,11.2694,12.4586,29.2914,5.23576,7.12432,0.8337,78.0
3353.01,2.64,0.32,0.055,0.007,4.67,0.0,Y,1,391903064,3,5212899427468919296,106.529835,-75.819558,8.7843,78.7577,0,1.0,0.13,0,0,0,528.62,1,34.18,34.52,3.1,6.7,0.463,-0.79,0.2128,0.3102,25.297,10.6964,7.1098,9.985,2.93463,3.34635,0.679,62.0
3353.02,2.33,0.12,0.084,0.011,8.82,0.0,Y,1,391903064,3,5212899427468919296,106.529835,-75.819558,8.7843,78.7577,0,1.0,0.13,0,0,0,528.62,1,34.18,34.52,3.1,6.7,0.463,-0.79,0.2128,0.3102,25.297,10.6964,7.1098,9.985,2.93463,3.34635,0.6794,42.0
3357.01,6.69,2.04,0.047,0.007,2.65,0.0,N,5,412259468,2,5619755116719112704,110.390835,-21.938389,11.0285,607.29,0,1.94,0.31,0,0,0,20.22,0,35.6,35.84,10.7,18.8,4.589,-0.793,0.3538,0.308,27.098,11.038,12.681,500.2291,364.55901,1739.53432,0.02,52.0
3358.01,10.76,0.58,0.106,0.015,8.81,0.0,N,5,146244533,2,5328557708437006592,133.542045,-48.072792,10.5387,454.844,0,2.06,0.3,0,0,0,38.01,0,35.35,35.67,6.9,14.7,2.098,-0.796,0.3651,0.3359,26.82,11.9816,13.0219,200.1519,145.14632,614.5875,0.0231,78.0
3460.01,17.27,0.79,0.06,0.01,4.63,0.0,Y,3,39858507,2,6028524643472937472,255.920835,-30.770097,8.82719,205.426,0,1.375,0.23,0,0,0,25.66,0,35.05,35.57,3.5,11.5,2.482,-0.796,0.3414,0.2867,26.893,10.198,12.1445,249.3246,160.88598,607.32479,0.2739,0.0
3487.01,19.32,2.35,0.128,0.016,16.01,0.0,M,3,301160638,2,5814384445948655616,255.112995,-67.781031,10.1862,173.108,0,1.09,0.14,0,0,0,19.2,0,34.65,35.0,6.8,15.3,4.012,-0.798,0.3064,0.2741,26.624,9.5934,10.7251,114.5843,53.62663,117.45168,0.1765,0.0
3492.01,15.31,0.66,0.093,0.014,9.22,0.0,Y,3,81077799,2,5347362071701193344,166.636665,-53.731981,8.4504,201.957,0,1.25,0.19,0,0,0,19.06,0,35.17,35.29,3.4,4.4,1.488,-0.797,0.3534,0.397,26.811,14.0102,12.473,194.4854,134.6782,361.19781,0.3615,0.0
3493.01,3.39,1.13,0.128,0.017,16.32,0.0,Y,1,203377303,2,6192360843805622528,205.79904,-22.585444,8.7028,96.7224,0,1.06,0.14,0,0,0,19.06,0,34.44,34.54,3.5,4.4,1.544,-0.79,0.3303,0.3223,25.986,11.1339,11.4097,48.7378,16.09427,24.75522,0.4989,54.0
3494.01,2.31,0.7,0.05,0.004,7.75,0.0,Y,1,165827520,2,6163541785049288960,204.391965,-37.183458,12.295,33.7173,0,0.285561,0.02,0,0,0,35.31,0,32.88,33.13,21.5,37.9,4.715,-0.806,0.3543,0.348,25.151,11.5286,11.739,2.0167,1.01232,2.08449,0.9831,104.0
3495.01,3.98,0.26,0.089,0.015,8.41,0.0,Y,3,272167060,2,6059506853847962752,187.429335,-58.240131,8.734,172.372,0,1.35,0.22,0,0,0,60.99,0,34.82,35.26,2.7,7.5,0.797,-0.79,0.3835,0.3374,26.086,11.8968,13.5238,59.2853,37.01013,121.10498,0.3153,53.0
3496.01,8.39,0.5,0.037,0.005,1.55,0.0,Y,3,448358913,2,5354590329864386048,158.743545,-52.777606,10.3363,656.87,0,2.86,0.38,0,0,0,39.26,0,35.67,36.01,5.8,12.5,1.829,-0.794,0.0893,0.3911,27.005,14.0818,3.2142,360.6161,301.59205,184.45536,0.2161,102.0
3497.01,9.87,0.19,0.057,0.011,4.22,0.0,Y,5,21113347,2,6128363666439822208,186.78729,-48.978411,11.4007,403.591,0,1.37269514037,0.266781971211,0,0,0,19.06,0,35.01,35.38,8.9,21.2,5.321,-0.796,0.2882,0.3542,26.866,12.5323,10.1957,229.0353,154.7202,343.21766,0.2775,82.0
3498.01,7.94,3.56,0.05,0.006,4.88,0.0,Y,3,310294189,2,6054828019568995200,185.138295,-62.401608,12.0475,165.222,0,0.72,0.09,0,1,0,44.74,0,34.26,34.49,17.0,29.0,3.162,-0.791,0.3533,0.3636,25.645,12.5405,12.1861,19.8109,6.66647,9.7034,0.839,113.0
3499.01,19.54,1.45,0.054,0.007,4.6,0.0,Y,3,446370039,2,5357372266081422848,155.797335,-52.750211,11.5226,748.181,0,1.01,0.13,0,0,0,19.06,0,35.71,35.96,14.5,26.1,6.056,-0.792,0.3548,0.3419,27.166,12.2962,12.758,649.8887,511.01093,2572.76191,0.5309,0.0
3500.01,4.0,1.93,0.072,0.009,7.35,0.0,Y,2,443666343,2,3471495415361216512,186.81687,-29.832997,10.8298,195.884,0,0.94,0.12,0,0,0,19.06,0,34.5,34.86,6.8,15.4,4.237,-0.798,0.3334,0.3394,26.528,11.8313,11.6228,88.6748,43.39333,82.93278,0.5838,33.0
3501.01,18.74,1.42,0.125,0.017,15.35,0.0,Y,3,98957720,2,3486043573401367168,181.000785,-28.325347,10.7413,206.21,0,1.099,0.15,0,0,0,19.06,0,34.65,34.98,8.0,17.2,4.429,-0.798,0.3024,0.3425,26.611,11.9793,10.5797,110.4678,59.46137,108.12525,0.4811,0.0
3502.01,15.03,24.46,0.055,0.009,3.45,0.0,Y,3,452281203,2,5343051878733534592,174.043125,-56.624175,11.4712,627.463,0,1.87,0.29,0,0,0,19.06,0,35.6,35.8,15.3,24.3,5.952,-0.793,0.3763,0.3282,27.092,11.7486,13.4708,488.4832,363.12906,1835.08202,0.2223,0.0
3503.01,9.32,1.04,0.028,0.004,1.19,0.0,Y,3,459850897,2,5338855012824002688,163.714455,-58.569283,10.2726,456.891,0,2.08,0.31,0,1,0,19.06,0,35.26,35.75,4.4,13.6,3.593,-0.794,0.3563,0.335,27.068,11.9753,12.7371,446.6179,330.81165,1430.24472,0.2241,146.0
3563.01,14.31,0.7,0.152,0.026,17.87,0.0,Y,3,169461816,2,2073860662955260416,297.45375,41.011019,10.931,399.398,0,1.454,0.25,0,0,0,40.14,0,35.36,35.56,13.3,21.2,2.597,-0.797,0.3519,0.2891,26.734,10.2815,12.5137,155.9755,100.76597,396.13757,0.2939,0.0
3780.01,16.25,-99.0,0.025,0.004,1.4,0.0,Y,3,468832904,2,1107773568602807552,92.609715,71.412133,13.4718,610.587,0,1.03,0.147648230602,0,0,0,27.23,0,35.37,35.68,58.5,121.7,15.623,-0.795,0.296,0.3822,26.932,13.6371,10.5614,282.7375,218.27955,605.79084,0.5434,0.0
3791.01,14.04,0.83,0.046,0.007,3.18,0.0,Y,3,400432230,2,2139082524468869248,295.38771,56.217806,11.5787,476.831,0,1.31,0.21,0,1,0,27.24,0,35.22,35.41,12.0,18.7,3.398,-0.797,0.3215,0.3244,26.771,11.4875,11.3846,173.2881,112.84508,318.85955,0.2895,107.0
3814.01,13.71,0.73,0.058,0.007,4.95,0.0,Y,3,155873992,2,1068736748287015552,139.83846,66.803272,12.4988,595.141,0,1.08,0.13,0,0,0,27.23,0,35.36,35.68,25.4,53.1,8.083,-0.795,0.3513,0.2878,26.932,10.2674,12.533,282.7375,189.85319,817.5379,0.4642,63.0
3848.01,9.55,-99.0,0.114,0.014,15.95,0.0,Y,3,147994863,2,1074329963937519104,170.689665,70.832278,13.3104,362.075,0,0.78,0.098488578018,0,0,0,27.24,0,34.82,35.14,41.1,85.3,11.486,-0.798,0.3678,0.3086,26.594,10.8425,12.9234,105.8856,58.7784,172.14471,0.735,48.0
4071.01,2.26,0.2,0.064,0.008,6.52,0.0,Y,2,115182469,2,1405307359313262976,249.291465,43.344761,10.7133,104.24,0,0.812,0.1,0,0,0,48.53,0,34.23,34.42,11.7,18.2,1.901,-0.793,0.3517,0.3483,25.597,11.9878,12.1065,16.0346,4.58528,6.49658,0.7732,38.0
4080.01,13.56,-99.0,0.046,0.006,3.75,0.0,Y,3,428892437,2,557190475293941760,84.865215,81.54345,13.3593,543.607,0,0.94,0.13,0,0,0,24.05,0,35.11,35.49,36.9,89.1,13.549,-0.796,0.3485,0.3693,26.858,13.1082,12.368,224.2056,161.06401,516.933,0.5518,64.0
4086.01,12.32,0.85,0.063,0.007,5.69,0.0,Y,3,328814605,2,1150880884042264448,138.28062,85.271031,12.111,592.872,0,1.04,0.12,0,0,0,27.24,0,35.39,35.58,19.1,29.3,4.957,-0.796,0.3374,0.3621,26.875,12.8844,12.0035,235.9489,172.75678,569.16352,0.55,49.0
4087.01,13.75,0.65,0.044,0.007,3.18,0.0,Y,3,310002617,2,1725490333641502976,217.92579,83.372706,11.2961,301.676,0,1.13,0.17,0,0,0,27.24,0,34.95,35.16,12.6,20.7,3.66,-0.798,0.3267,0.4025,26.608,14.1517,11.4884,109.8298,72.34752,153.04255,0.3833,146.0
4088.01,13.0,0.72,0.038,0.005,2.73,0.0,Y,3,302381397,2,1115757466129413760,100.081035,76.553069,12.2523,439.803,0,1.01,0.12,0,0,0,23.07,0,35.08,35.42,19.2,42.1,7.888,-0.796,0.341,0.3411,26.83,12.0817,12.0792,205.5987,138.19845,421.41809,0.5571,85.0
4099.01,2.06,0.17,0.048,0.006,4.4,0.0,Y,1,264173803,2,2263529476746810240,294.56196,71.574533,11.9512,177.305,0,0.785,0.09,0,0,0,41.29,0,34.4,34.62,18.6,31.0,3.452,-0.79,0.3748,0.3453,25.727,11.9535,12.9766,26.8445,10.44675,18.99609,0.7554,23.0
4102.01,2.34,0.22,0.036,0.005,2.68,0.0,N,5,237235093,2,2263902932743358208,297.48459,73.086464,11.812,185.25,0,0.89,0.12,0,0,0,107.18,0,34.45,34.68,17.0,28.9,1.27,-0.79,0.3225,0.3404,25.364,11.8058,11.1834,11.6432,4.8106,7.64783,0.1134,28.0
4103.01,12.32,0.65,0.104,0.012,12.27,0.0,Y,3,235902467,2,2301721322374723072,289.751205,82.875583,11.2056,243.002,0,1.009,0.12,0,0,0,27.24,0,34.82,34.99,13.2,19.5,3.595,-0.79,0.3305,0.3194,26.195,11.1772,11.5646,78.9291,40.82315,88.7365,0.59,87.0
4106.01,3.35,0.22,0.127,0.016,16.36,0.0,M,1,233535738,2,2157190587623926144,280.74579,62.818389,11.2452,243.519,0,1.026,0.13,0,0,0,37.83,0,34.79,35.06,12.6,23.7,3.067,-0.79,0.3456,0.3241,26.118,11.363,12.1161,66.0559,36.10813,87.48604,0.1881,19.0
4109.01,5.24,0.51,0.09,0.011,12.32,0.0,Y,3,230084146,2,1642319425826377088,246.36792,66.351586,12.73,153.444,0,0.642,0.08,0,0,0,22.05,0,34.15,34.48,28.7,61.5,11.243,-0.794,0.3754,0.3171,26.031,10.9334,12.9439,38.1854,11.2891,19.63633,0.8279,51.0
4112.01,2.16,0.24,0.086,0.011,10.72,0.0,N,5,229976631,2,2239890595225449216,290.108835,61.085433,11.024,83.7441,0,0.747571341523,0.098488578018,0,0,0,27.24,0,33.83,34.14,9.7,19.5,3.473,-0.793,0.3535,0.2912,25.613,9.9409,12.0687,16.8307,1.50794,2.03153,0.1174,36.0
4113.01,4.14,1.59,0.148,0.019,22.16,0.0,Y,3,229786610,2,2265910464879794304,283.88967,71.400672,11.101,148.616,0,0.877,0.11,0,0,0,242.24,0,34.37,34.62,11.2,19.9,0.427,-0.796,0.3721,0.3246,25.181,11.2379,12.883,4.6814,1.73617,3.28192,0.7986,33.0
4127.01,12.54,0.61,0.653,0.101,169.21,0.0,Y,3,141488193,2,1111639314047794944,105.404535,72.414931,11.0383,319.632,0,1.3,0.2,0,0,0,27.24,0,34.93,35.33,8.4,20.9,3.835,-0.797,0.3178,0.3731,26.72,13.1811,11.2286,149.796,102.01036,246.66754,0.2957,37.0
4132.01,11.88,0.63,0.104,0.013,11.76,0.0,Y,3,335655755,2,1714586541252422656,216.76563,78.762733,11.8921,578.129,0,1.07,0.13,0,0,0,27.24,0,35.38,35.62,15.9,27.8,4.597,-0.796,0.2925,0.373,26.898,13.2872,10.4206,253.6714,190.58042,501.76901,0.4682,40.0
4138.01,17.65,0.85,0.048,0.007,3.66,0.0,Y,3,257060897,2,1697129530714536320,227.532165,72.710314,11.2633,505.703,0,1.11,0.15,0,0,0,27.24,0,35.3,35.63,9.6,20.6,3.606,-0.796,0.3404,0.3051,26.904,10.8721,12.1282,258.3029,176.12522,668.46068,0.4673,0.0
4140.01,11.08,0.61,0.051,0.006,4.25,0.0,Y,3,400103802,2,1114282814878271360,96.97788,74.008131,12.1311,311.002,0,0.965,0.12,0,0,0,27.24,0,34.92,35.15,23.5,40.2,6.25,-0.798,0.3498,0.2801,26.601,9.8445,12.2966,107.8398,56.47108,164.48445,0.5798,81.0
4144.01,11.45,0.65,0.127,0.017,16.9,0.0,Y,3,313194972,2,502876967407491328,86.617785,75.045539,11.9039,260.002,0,0.949,0.13,0,0,0,27.24,0,34.68,34.97,15.8,31.1,5.171,-0.79,0.362,0.3552,26.179,12.4224,12.6578,76.1091,41.68501,94.71141,0.5923,64.0
4156.01,2.22,0.18,0.055,0.007,4.46,0.0,Y,1,462553953,2,1701162092688377984,230.780835,76.331881,10.7152,213.719,0,1.1,0.14,0,0,0,50.21,0,34.81,35.0,10.5,16.3,1.667,-0.791,0.3153,0.3524,25.968,12.3343,11.0365,44.2022,24.56693,47.16154,0.5011,21.0
4168.01,9.64,0.61,0.193,0.026,29.38,0.0,Y,3,372758077,2,1130051731468987520,173.83371,79.413053,11.447,326.475,0,1.11,0.15,0,0,0,27.24,0,34.95,35.18,12.5,21.0,3.702,-0.798,0.3403,0.3318,26.621,11.672,11.9732,113.9194,67.67074,173.29008,0.4802,46.0
4176.01,19.39,1.09,0.051,0.008,3.21,0.0,M,3,58533991,2,6182008701312188672,202.00137,-29.791078,9.5399,397.15,0,1.7,0.27,0,0,0,19.06,0,35.93,36.33,13.6,33.7,7.953,-0.794,0.2416,0.3592,27.556,13.0503,8.7758,1294.1923,1105.81683,3435.47109,0.1436,0.0
4178.01,14.22,2.33,0.033,0.004,2.2,0.0,Y,3,289988797,2,3528720292598617344,192.133125,-13.653381,10.0415,197.507,0,1.016,0.13,0,0,0,20.68,0,34.85,35.15,7.2,14.4,3.852,-0.797,0.3289,0.2977,26.706,10.4628,11.5619,143.5709,78.29449,199.46311,0.5714,232.0
4180.01,4.32,1.55,0.032,0.005,1.6,0.0,Y,3,126737992,3,5324292805909357824,136.91925,-50.640231,8.2938,166.873,0,1.75,0.28,0,0,0,77.18,1,35.01,35.28,3.0,5.5,0.742,-0.791,0.1346,0.1188,26.21,4.4825,5.1498,78.2187,50.02014,214.02888,0.2468,118.0
4181.01,2.99,1.73,0.011,0.001,0.6,0.0,N,5,426017070,2,4643820796233702656,42.812415,-73.155511,15.951,5885.3,0,0.47,0.03,0,1,0,107.85,0,36.68,37.12,127.9,357.6,9.235,-0.79,0.0391,0.3658,27.292,13.5794,1.4496,985.6249,914.44724,319.18996,0.1218,2.0
4182.01,3.02,1.55,0.176,0.022,27.85,0.0,Y,2,31637479,2,4646377985401977216,45.914745,-69.747697,9.2747,132.682,0,0.94,0.12,0,0,0,153.06,0,34.44,34.92,3.1,9.4,0.355,-0.791,0.3698,0.346,25.423,12.0807,12.9146,12.6534,6.57302,15.04489,0.6683,24.0
4183.01,3.27,4.83,0.109,0.016,11.79,0.0,Y,2,421951960,2,6823813081760831232,329.82987,-19.7446,9.10478,135.086,0,1.257,0.18,0,0,0,44.07,0,34.47,34.96,2.8,8.6,1.17,-0.79,0.3163,0.3087,25.968,10.7936,11.0568,46.5121,23.00633,47.06848,0.4246,48.0
4184.01,2.53,0.68,0.034,0.003,4.9,0.0,Y,2,394357918,2,4620574887039870720,43.828455,-79.414703,14.2612,69.3649,0,0.210978,0.02,0,0,0,70.99,0,33.3,33.65,81.9,184.0,8.272,-0.803,0.3564,0.3181,25.166,10.7028,11.9936,2.6917,0.60863,0.89566,0.9822,71.0
4185.01,3.32,0.9,0.112,0.013,16.54,0.0,Y,1,152563846,2,5385597829059734912,172.22787,-38.106978,10.7194,99.0303,0,0.69,0.08,0,0,0,59.48,0,33.86,34.34,5.5,16.8,1.513,-0.79,0.393,0.3684,25.361,12.6522,13.4971,11.2939,2.82993,4.0692,0.8488,44.0
4186.01,2.3,1.51,0.105,0.013,12.76,0.0,Y,2,300579472,2,6789228222682337280,321.108,-29.248222,8.985,68.4487,0,0.94,0.12,0,0,0,44.0,0,33.76,34.36,1.9,7.5,1.041,-0.79,0.3346,0.3094,25.491,10.6299,11.4973,15.6128,3.53165,4.99072,0.6585,42.0
4187.01,5.3,0.36,0.2,0.027,30.88,0.0,Y,3,176780257,2,5048187328587727744,48.283965,-34.375417,8.301,154.732,0,1.12,0.15,0,0,0,63.9,0,34.76,35.19,2.0,5.3,0.558,-0.79,0.3635,0.3286,25.994,11.5637,12.7913,49.6839,29.49216,84.83184,0.4011,44.0
4188.01,11.88,0.42,0.077,0.003,10.28,0.0,N,5,424747720,2,6645059089820043520,290.67225,-51.426408,13.0123,148.134,0,0.582602,0.02,0,0,0,40.54,0,34.1,34.38,35.9,67.7,6.763,-0.792,0.3561,0.3237,25.63,11.1276,12.2413,17.8081,4.39205,6.50947,0.1241,112.0
4189.01,2.47,0.4,0.257,0.032,46.96,0.0,Y,1,7422496,2,4799563663371481344,81.34887,-44.431286,8.7601,69.6026,0,1.03,0.13,0,0,0,113.06,0,34.13,34.23,3.5,4.4,0.261,-0.796,0.3518,0.3178,25.182,10.8779,12.0433,4.88,0.7559,0.99951,0.6985,31.0
4190.01,2.15,1.41,0.116,0.014,15.61,0.0,Y,2,65416038,2,5069375123813396736,40.924005,-28.343989,10.6617,121.494,0,0.847,0.1,0,0,0,62.54,0,34.24,34.53,8.4,16.4,1.38,-0.79,0.3462,0.3606,25.479,12.4501,11.9558,15.1933,5.40844,7.9893,0.775,22.0
4191.01,2.28,1.33,1.632,0.186,742.86,0.01,Y,2,167905035,2,5463620720353380352,151.70796,-29.966742,8.6282,83.9132,0,1.05,0.12,0,0,0,60.21,0,34.1,34.64,1.9,6.8,0.715,-0.792,0.3151,0.3267,25.652,11.318,10.9149,19.2257,7.34686,11.36173,0.5158,10.0
4279.01,15.25,1.1,0.033,0.004,2.1,0.0,Y,3,407146536,2,5772150967373155712,235.165335,-81.203317,11.2851,628.105,0,1.08,0.14,0,1,0,26.85,0,35.53,35.83,10.9,21.7,4.043,-0.794,0.1046,0.3806,27.024,13.6364,3.7495,383.9656,306.72978,212.78983,0.462,0.0
4296.01,3.15,1.4,0.135,0.016,19.97,0.0,M,2,72668830,2,5116608906391163904,33.45,-27.867678,10.4161,115.716,0,0.825,0.1,0,0,0,39.93,0,34.15,34.54,6.1,14.8,2.009,-0.791,0.3887,0.3155,25.717,10.8984,13.4243,24.3976,7.91745,15.15941,0.1961,36.0
4297.01,2.92,0.69,0.12,0.014,16.53,0.0,Y,2,28116365,2,2355423016462279552,14.35188,-21.550475,10.8724,132.887,0,0.837,0.1,0,0,0,39.49,0,34.26,34.55,8.9,17.4,2.247,-0.791,0.3206,0.313,25.718,10.8147,11.0773,24.8392,8.12909,12.44091,0.7608,30.0
4298.01,2.72,1.02,1.646,0.217,722.26,0.01,Y,2,146282666,2,4967249906845494144,35.988165,-34.109931,9.1259,125.077,0,1.14,0.15,0,0,0,39.9,0,34.54,34.81,3.8,7.1,1.131,-0.79,0.3073,0.3399,25.898,11.8331,10.6962,39.8241,18.69896,30.81371,0.4384,9.0
4302.01,2.73,0.3,0.224,0.027,38.76,0.0,Y,2,182078202,2,4636239182523918208,14.736165,-76.589892,10.2891,132.802,0,1.0,0.12,0,0,0,89.09,0,34.28,34.71,5.6,14.9,0.9,-0.79,0.3751,0.2919,25.467,10.1308,13.0205,14.7554,5.59904,12.48964,0.6598,19.0
4303.01,4.31,2.18,0.094,0.016,8.61,0.0,Y,3,200296137,2,4814539625920138496,72.35637,-43.353686,9.4623,256.048,0,1.5,0.26,0,0,0,45.85,0,34.81,35.36,2.3,8.1,1.083,-0.798,0.3035,0.3611,26.558,12.7683,10.7327,96.5958,65.41628,153.29698,0.3064,37.0
4304.01,2.77,0.84,0.132,0.02,15.57,0.01,Y,2,366443426,2,600698184764497664,126.61584,10.080369,8.4642,106.289,0,1.261,0.19,0,0,0,40.68,0,34.51,34.86,2.7,6.0,1.006,-0.791,0.3596,0.3307,25.978,11.5282,12.5362,42.6754,20.50485,44.31029,0.4255,45.0
4305.01,5.59,6.81,0.669,0.096,183.0,0.0,Y,2,372068780,2,6424554163172341888,310.443585,-68.134986,7.8459,159.007,0,1.19,0.17,0,0,0,44.13,0,35.05,35.23,2.4,3.6,0.583,-0.79,0.3443,0.3509,26.179,12.3617,12.1312,75.9945,47.86302,125.5282,0.3922,27.0
4305.02,5.12,1.9,1.077,0.154,374.36,0.01,Y,3,372068780,2,6424554163172341888,310.443585,-68.134986,7.8459,159.007,0,1.19,0.17,0,0,0,44.13,0,35.05,35.23,2.4,3.6,0.583,-0.79,0.3443,0.3509,26.179,12.3617,12.1312,75.9945,47.86302,125.5282,0.3926,19.0
4306.01,1.35,0.77,0.019,0.003,2.73,0.0,Y,2,44898913,2,4886243456388510720,64.13091,-28.315792,14.2683,32.4298,0,0.127219,0.02,0,0,0,87.26,0,32.63,33.07,79.4,217.7,7.81,-0.796,0.401,0.3728,24.382,12.3286,13.2603,0.7541,0.41471,1.0256,0.9884,9.0
4307.01,1.12,1.14,0.209,0.028,32.7,0.0,Y,2,141186075,2,4648266774581927296,81.327495,-75.693733,6.6418,36.0469,0,1.14,0.15,0,0,0,508.21,0,33.95,34.54,1.2,4.7,0.063,-0.794,0.359,0.3537,24.716,12.2163,12.4004,1.9244,0.68475,1.08283,0.4575,5.0
4307.02,0.61,0.16,0.057,0.007,4.65,0.0,Y,2,141186075,2,4648266774581927296,81.327495,-75.693733,6.6418,36.0469,0,1.14,0.15,0,0,0,508.21,0,33.95,34.54,1.2,4.7,0.063,-0.794,0.359,0.3537,24.716,12.2163,12.4004,1.9244,0.68475,1.08283,0.4571,13.0
4308.01,2.21,2.47,0.083,0.01,9.15,0.0,Y,2,144193715,2,6565868036138018304,327.75309,-43.562364,10.339,108.932,0,0.9,0.11,0,0,0,43.26,0,34.08,34.48,5.4,13.5,1.77,-0.791,0.3602,0.3432,25.646,11.8334,12.4195,19.8949,6.28019,9.7285,0.7666,29.0
4309.01,2.13,5.22,0.37,0.046,87.22,0.0,Y,2,56662591,2,3762126059756436480,158.5785,-9.162847,9.456101,75.7444,0,0.89,0.11,0,0,0,38.7,0,33.68,34.41,1.9,10.6,1.638,-0.791,0.3382,0.387,25.644,13.3156,11.6372,19.7579,6.04646,7.4315,0.767,19.0
4310.01,2.67,0.54,1.386,0.171,739.17,0.0,Y,1,303317324,2,2380611517889461504,351.90354,-25.508461,9.4961,40.0268,0,0.65,0.08,0,0,0,45.78,0,33.6,33.82,6.0,10.0,1.267,-0.794,0.2867,0.3338,25.186,11.2902,9.6975,5.7101,0.73783,0.72058,0.8613,23.0
4311.01,2.73,0.55,0.114,0.014,15.07,0.0,Y,2,122617317,2,5064693746900436736,41.68554,-31.179319,10.7236,134.988,0,0.872,0.11,0,0,0,81.06,0,34.23,34.61,7.2,16.9,1.121,-0.79,0.3406,0.3559,25.436,12.3175,11.7899,13.5058,5.31315,8.28717,0.7777,27.0
4311.02,1.42,2.95,0.019,0.002,0.99,0.0,Y,1,122617317,2,5064693746900436736,41.68554,-31.179319,10.7236,134.988,0,0.872,0.11,0,0,0,81.06,0,34.23,34.61,7.2,16.9,1.121,-0.79,0.3406,0.3559,25.436,12.3175,11.7899,13.5058,5.31315,8.28717,0.7781,4.0
4312.01,2.44,0.47,0.299,0.011,80.68,0.0,Y,2,251086776,2,2490136143170472576,37.54758,-3.405125,10.4779,40.9223,0,0.545551,0.02,0,0,0,41.3,0,33.26,33.66,6.4,16.3,2.102,-0.796,0.3433,0.3394,25.181,11.4247,11.5556,4.659,1.08716,1.43659,0.9289,32.0
4313.01,3.65,0.37,0.071,0.009,6.82,0.0,Y,2,294324819,2,5490141898592178432,108.88458,-55.555017,9.6032,232.521,0,1.04,0.13,0,0,0,141.08,0,34.86,35.35,3.6,11.3,0.462,-0.79,0.3789,0.3505,25.778,12.3918,13.3953,29.9687,19.88934,67.3571,0.6345,31.0
4314.01,3.4,4.64,0.422,0.066,73.58,0.0,N,5,459952217,2,3282743461108145024,71.26659,5.871586,8.22109,158.797,0,1.851,0.29,1,0,0,45.61,0,34.84,35.22,2.1,5.0,0.735,-0.79,0.3523,0.3225,26.161,11.3573,12.4072,73.0028,43.49561,123.3861,0.0347,29.0
4315.01,2.33,0.54,0.079,0.01,8.29,0.0,Y,1,139148528,2,6540933586319633664,344.62296,-44.716936,10.2768,134.093,0,0.97,0.12,0,0,0,44.13,0,34.19,34.73,4.3,14.8,1.8,-0.79,0.3442,0.2567,25.784,8.9168,11.9545,30.6049,10.7272,23.97916,0.6336,25.0
4316.01,11.12,0.65,0.147,0.017,20.27,0.0,Y,5,7020254,2,650778499868023296,126.5535,12.28185,12.7462,413.591,0,1.026,0.12,0,0,0,40.69,0,34.99,35.29,27.9,55.7,5.596,-0.798,0.3083,0.3781,26.553,13.3446,10.8792,95.3024,64.30667,142.81138,0.5816,39.0
4317.01,3.78,0.9,0.663,0.078,238.85,0.0,Y,1,422914082,2,2502917759684998272,38.31042,1.690931,10.0121,67.368,0,0.68,0.08,0,0,0,41.3,0,33.88,34.19,6.5,13.2,1.76,-0.79,0.3748,0.3145,25.387,10.7544,12.8154,12.2785,1.57856,2.18798,0.8475,31.0
4318.01,1.75,0.4,0.021,0.003,1.13,0.0,Y,2,311130133,2,3298069107012013056,59.77188,6.924472,10.3687,120.871,0,1.011,0.13,0,0,0,44.96,0,34.28,34.6,7.1,14.7,1.801,-0.791,0.3388,0.3622,25.717,12.5312,11.723,24.1943,9.52498,14.44262,0.6452,39.0
4319.01,6.55,0.5,-1.0,-1.0,0.0,0.0,Y,3,157115010,2,5556279417085330816,100.97187,-43.892983,10.82,83.6486,0,0.779262036628,0.098488578018,0,1,0,85.21,0,34.29,34.39,23.0,29.1,1.622,-0.79,0.3515,0.33,25.241,11.3483,12.0891,8.6294,2.21308,3.2031,0.7897,0.0
4320.01,2.95,0.27,1.579,0.209,703.62,0.01,Y,1,404518509,2,4847732649308331648,51.640335,-43.613664,8.6022,79.208,0,1.06,0.14,0,0,0,82.89,0,34.31,34.42,3.5,4.5,0.379,-0.79,0.3394,0.3485,25.273,11.996,11.6822,9.441,2.70129,3.6679,0.5238,16.0
4320.02,2.19,1.71,0.258,0.034,46.41,0.0,Y,2,404518509,2,4847732649308331648,51.640335,-43.613664,8.6022,79.208,0,1.06,0.14,0,0,0,82.89,0,34.31,34.42,3.5,4.5,0.379,-0.79,0.3394,0.3485,25.273,11.996,11.6822,9.441,2.70129,3.6679,0.5233,26.0
4321.01,3.35,2.79,-1.0,-1.0,0.0,0.0,Y,2,325081244,2,6395607011309867520,327.947955,-70.351914,7.3016,110.275,0,1.17,0.16,0,0,0,47.21,0,34.87,35.25,2.0,4.7,0.678,-0.79,0.3479,0.3166,26.166,11.1591,12.2651,73.8848,44.17895,127.25033,0.4362,0.0
4322.01,2.42,0.61,0.113,0.015,13.42,0.0,Y,2,13883872,2,4813630986935633152,73.74108,-41.344211,10.162,188.964,0,1.08,0.14,0,0,0,87.67,0,34.71,34.97,6.5,11.7,0.765,-0.791,0.3171,0.356,25.717,12.4489,11.0878,24.2708,13.31165,25.00558,0.5127,19.0
4323.01,2.85,1.21,0.09,0.004,14.68,0.0,Y,2,143022742,2,5056178716537664896,54.466785,-30.057439,12.531,70.7878,0,0.455971,0.02,0,1,0,41.69,0,32.99,33.31,7.8,16.3,2.034,-0.804,0.4106,0.3189,25.161,10.6239,13.6782,2.4223,0.96294,2.22886,0.9413,43.0
4323.02,4.11,0.98,0.118,0.005,21.97,0.0,Y,3,143022742,2,5056178716537664896,54.466785,-30.057439,12.531,70.7878,0,0.455971,0.02,0,1,0,41.69,0,32.99,33.31,7.8,16.3,2.034,-0.804,0.4106,0.3189,25.161,10.6239,13.6782,2.4223,0.96294,2.22886,0.9418,55.0
4324.01,1.31,0.19,0.048,0.003,6.25,0.0,Y,2,408416746,2,5677606810060597248,145.64646,-19.2357,9.75311,17.038,0,0.386274,0.02,0,0,0,34.02,0,32.6,33.07,4.3,12.6,1.972,-0.807,0.3672,0.3043,25.145,10.0621,12.143,1.8521,0.88671,2.21372,0.9466,14.0
4325.01,2.4,1.29,0.021,0.001,1.65,0.0,Y,2,202185707,2,3132505500797648000,101.84859,6.128717,11.8206,51.0354,0,0.450871,0.02,0,1,0,44.59,0,33.3,33.62,15.8,33.1,3.388,-0.798,0.3505,0.338,25.178,11.3648,11.7844,4.0347,1.03308,1.44819,0.9329,98.0
4326.01,2.26,1.8,-1.0,-1.0,0.0,0.0,Y,2,303586471,2,2380217415985723392,351.98841,-26.454622,7.7158,57.7233,0,1.12,0.14,0,0,0,45.77,0,34.21,34.38,2.3,3.4,0.535,-0.793,0.3478,0.345,25.594,11.8627,11.959,15.8781,4.13777,5.64877,0.446,0.0
4327.01,1.56,0.31,0.014,0.001,0.83,0.0,Y,1,140687214,2,4625081785202904576,73.20687,-76.339681,12.1285,84.4016,0,0.558945,0.02,0,0,0,324.24,0,33.65,33.95,17.6,35.1,0.502,-0.795,0.3447,0.324,24.493,11.0015,11.7036,1.0248,0.03753,0.04149,0.9609,41.0
4328.01,1.86,0.91,1.407,0.15,703.79,0.0,Y,2,77175217,2,4865826693691482496,68.288835,-36.945858,7.7679,25.0039,0,0.75,0.08,0,0,0,87.99,0,33.42,33.71,2.1,4.1,0.319,-0.804,0.3116,0.3442,25.161,11.6015,10.5054,2.4245,0.49779,0.56087,0.8964,24.0
4333.01,6.72,0.54,0.094,0.016,8.9,0.0,Y,3,144645881,2,6000355980104995456,229.730955,-44.5004,9.326,212.956,0,1.38,0.23,0,0,0,25.26,0,34.82,35.36,3.1,10.5,2.322,-0.797,0.3486,0.3438,26.765,12.1572,12.3276,170.2852,112.26319,337.07371,0.2899,73.0
4335.01,15.07,21.35,0.07,0.01,4.5,0.0,N,5,443658196,2,5868262199372153728,199.73421,-62.974419,11.5124,636.157,0,2.25,0.32,0,0,0,25.69,0,35.59,35.85,14.9,27.0,4.912,-0.794,0.3634,0.3413,27.045,12.236,13.0271,413.031,316.52403,1528.90291,0.0209,0.0
4336.01,2.11,0.55,0.085,0.006,16.34,0.0,Y,1,166184428,2,6113245033656232448,206.107005,-40.33735,11.0196,22.5455,0,0.30713,0.02,0,1,0,25.27,0,32.55,32.9,6.9,15.4,3.19,-0.807,0.3465,0.3388,25.144,11.1478,11.4009,1.8169,1.04671,2.55347,0.9489,106.0
4337.01,2.77,0.97,0.029,0.004,2.29,0.0,Y,2,399642071,2,5231593594752514304,164.289795,-69.979381,11.1567,65.1329,0,0.62,0.08,0,1,0,44.72,0,33.06,33.37,3.0,6.2,0.84,-0.804,0.3439,0.3201,25.163,10.6826,11.4766,2.5282,0.93918,1.63553,0.8702,96.0
4338.01,10.2,0.75,0.072,0.01,7.5,0.0,Y,3,253434221,2,6063252821253530752,196.73334,-58.110956,10.0865,219.732,0,0.9,0.12,0,0,0,25.68,0,34.79,35.2,5.4,14.0,2.818,-0.798,0.3432,0.3924,26.662,13.8125,12.0789,127.1986,84.18546,201.09629,0.7332,90.0
4339.01,10.35,0.38,0.017,0.001,1.25,0.0,Y,3,7439481,3,6172969891098581248,212.92875,-29.973981,14.0644,123.032,0,0.39,0.02,0,1,0,25.26,1,33.43,33.77,28.9,64.0,14.503,-0.79,0.1608,0.0161,25.434,0.4749,5.1933,13.6763,2.10514,11.97345,0.9075,254.0
4341.01,1.28,0.16,0.065,0.012,18.4,0.01,N,5,62301521,2,6665111226973054208,291.53487,-43.187189,13.7827,23.7607,0,0.10777,0.02,0,0,0,37.83,0,32.45,32.79,63.1,139.7,12.005,-0.796,0.3403,0.3552,24.505,11.647,11.1571,1.047,0.65779,1.65476,0.1374,5.0
4342.01,2.27,1.12,0.051,0.002,5.54,0.0,Y,1,354944123,2,6355915466180482944,324.389415,-77.979147,11.0318,61.5204,0,0.586597,0.02,0,0,0,47.23,0,33.72,33.89,13.7,20.7,2.152,-0.793,0.3506,0.3027,25.191,10.2587,11.8814,6.2206,0.45911,0.57765,0.9222,49.0
4342.02,2.46,0.5,0.08,0.003,10.69,0.0,Y,1,354944123,2,6355915466180482944,324.389415,-77.979147,11.0318,61.5204,0,0.586597,0.02,0,0,0,47.23,0,33.72,33.89,13.7,20.7,2.152,-0.793,0.3506,0.3027,25.191,10.2587,11.8814,6.2206,0.45911,0.57765,0.9217,43.0
4343.01,2.26,0.25,0.105,0.015,11.54,0.0,Y,2,278988097,2,5484728354309455488,101.83059,-56.617503,11.255,242.572,0,1.15,0.16,0,0,0,476.62,0,34.67,34.97,9.9,19.6,0.203,-0.797,0.3006,0.3185,25.181,11.1386,10.5124,4.5346,2.30834,4.33968,0.4202,14.0
4344.01,3.25,2.25,1.62,0.199,731.48,0.02,Y,1,38939275,2,4677639226987469440,69.651045,-61.343472,9.4826,232.265,0,1.06,0.13,0,0,0,475.46,0,34.86,35.28,3.2,8.5,0.107,-0.791,0.3226,0.3862,25.22,13.6241,11.3813,7.8855,5.35894,12.52053,0.5251,6.0
4345.01,2.35,1.37,0.084,0.005,12.89,0.0,Y,2,469791892,2,6423384454599994880,298.43838,-69.852103,14.752,983.721,0,0.47,0.03,0,1,0,42.56,0,35.59,35.74,122.3,173.2,13.67,-0.796,0.3411,0.3203,26.83,11.447,12.1912,206.3221,149.14157,602.91427,0.8982,2.0
4346.01,1.57,0.53,0.041,0.001,3.91,0.0,N,5,389371332,2,4659878442038370176,86.01888,-66.359097,12.4375,130.457,0,0.61966,0.02,0,0,0,232.47,0,33.91,34.24,17.4,37.1,0.71,-0.804,0.3391,0.3551,25.162,12.1596,11.6121,2.4429,0.43531,0.50354,0.1196,19.0
4347.01,4.03,0.72,0.255,0.043,35.36,0.0,Y,3,32498058,2,2963449441932287104,84.193545,-24.031219,8.83419,195.126,0,1.775,0.3,0,0,0,90.2,0,35.19,35.69,5.4,17.2,0.992,-0.798,0.3427,0.3486,26.528,12.4429,12.2301,89.571,66.50519,250.27901,0.2463,33.0
4348.01,2.82,2.37,1.468,0.202,602.84,0.01,Y,2,350299588,2,4766365902635410048,83.909955,-57.138631,8.3987,136.786,0,1.16,0.16,0,0,0,529.59,0,34.55,35.13,1.7,6.4,0.08,-0.794,0.3742,0.3407,25.185,11.97,13.1451,5.4418,3.19942,8.96514,0.4535,9.0
4349.01,2.34,0.94,1.354,0.184,749.16,0.01,Y,2,313889049,2,2334674025160373888,0.129585,-26.231083,11.7463,72.4603,0,0.59,0.08,0,0,0,44.82,0,33.58,33.84,14.3,25.8,2.81,-0.793,0.315,0.3118,25.188,10.5511,10.66,6.0558,0.65716,0.74521,0.9226,8.0
4350.01,1.5,1.21,0.058,0.007,4.88,0.0,Y,2,50379036,2,4637065396792634112,32.883915,-76.107433,8.9504,103.01,0,1.08,0.14,0,0,0,116.78,0,34.29,34.67,2.7,6.6,0.361,-0.791,0.3426,0.342,25.359,11.8584,11.8767,10.5716,4.33459,7.36161,0.5225,26.0
4351.01,2.76,0.34,0.14,0.019,20.15,0.0,Y,2,358253047,2,4681972681486242048,61.759245,-58.151014,11.0155,169.402,0,0.91,0.12,0,0,0,144.46,0,34.41,34.7,9.0,17.3,0.637,-0.79,0.3319,0.3629,25.254,12.5925,11.5181,8.9944,3.98319,6.36333,0.683,19.0
4352.01,1.69,0.62,0.1,0.013,11.89,0.0,Y,2,237332812,2,6490659447933211776,346.832835,-60.084972,9.3391,78.6946,0,0.95,0.12,0,0,0,42.69,0,33.88,34.28,2.6,6.5,0.978,-0.79,0.3448,0.3424,25.448,11.7364,11.8185,14.1262,2.79797,3.51626,0.6665,25.0
4353.01,1.37,0.77,1.176,0.056,718.18,0.0,Y,2,176797879,2,5048222066283198208,48.58338,-34.032803,10.3347,25.1426,0,0.420079,0.02,0,0,0,41.71,0,32.86,33.26,6.1,15.2,1.934,-0.805,0.3355,0.3273,25.157,10.8871,11.1578,2.2041,0.94224,1.69959,0.9453,2.0
4354.01,2.79,2.79,0.095,0.012,10.63,0.0,Y,2,332715376,2,2506859165273144448,32.67117,-0.678883,10.1075,140.228,0,1.025,0.13,0,0,0,41.32,0,34.34,34.74,4.9,12.0,1.638,-0.79,0.3435,0.3626,25.822,12.5972,11.9318,33.3925,15.39072,26.56038,0.6318,30.0
4355.01,3.01,0.7,1.474,0.188,674.23,0.01,Y,2,260655847,2,5497773372578215296,98.14383,-55.648969,7.2298,76.6142,0,0.94,0.12,0,0,0,533.52,0,34.52,35.0,1.7,5.2,0.066,-0.797,0.3209,0.3789,25.18,13.2619,11.231,4.2864,2.49507,4.68746,0.7039,15.0
4356.01,3.61,2.25,1.551,0.262,579.65,0.01,Y,2,149389419,2,4757086814781581440,83.995965,-63.926389,9.2546,204.982,0,1.48,0.25,0,0,0,462.97,0,34.82,35.15,3.1,6.6,0.089,-0.793,0.3754,0.3222,25.194,11.327,13.1941,6.4296,3.69052,10.94244,0.3366,10.0
4358.01,2.09,0.77,1.039,0.138,390.46,0.0,Y,1,273418421,2,6354346909764223104,344.124285,-76.797681,8.9077,66.1798,0,0.98,0.13,0,0,0,91.36,0,34.0,34.2,3.2,5.2,0.372,-0.794,0.3568,0.327,25.186,11.1846,12.2042,5.7184,0.7995,1.02135,0.6941,12.0
4359.01,2.47,0.17,0.039,0.006,2.44,0.0,Y,1,133505138,2,5404435280772350848,149.731455,-53.301514,9.5115,177.018,0,1.35,0.22,0,0,0,44.59,0,34.54,35.13,2.8,10.9,1.396,-0.79,0.3997,0.3231,26.1,11.3519,14.0423,63.3559,36.02591,115.90004,0.3144,41.0
4360.01,1.29,0.88,0.027,0.002,3.07,0.0,Y,2,52307802,2,4692328947150208896,21.71925,-68.634522,12.747,43.2301,0,0.286048,0.02,0,0,0,112.94,0,32.99,33.18,25.3,39.3,1.546,-0.796,0.3223,0.3121,24.363,10.3553,10.6929,0.7184,0.31988,0.60176,0.9889,8.0
4361.01,2.77,1.23,1.65,0.212,741.43,0.01,Y,2,334632624,2,5683148692262391808,141.34767,-15.922147,8.6661,98.2063,0,1.09,0.14,0,0,0,34.06,0,34.47,34.58,3.5,4.5,0.908,-0.79,0.3489,0.3179,25.779,10.9917,12.064,29.9571,10.36238,17.7789,0.5096,11.0
4362.01,2.83,0.25,0.085,0.014,7.55,0.0,Y,2,238164799,2,5504698990164301184,106.396125,-51.383992,8.4592,135.183,0,1.42,0.24,0,0,0,99.07,0,34.65,35.04,2.3,5.7,0.376,-0.791,0.3461,0.3577,25.717,12.5324,12.1286,24.2627,13.95949,31.31737,0.4286,44.0
4363.01,1.83,2.42,0.028,0.004,2.12,0.0,Y,2,325682877,2,5147525146139589632,37.11054,-12.549364,11.2473,77.7751,0,0.62,0.08,0,0,0,41.29,0,33.83,33.99,13.5,19.5,2.448,-0.79,0.361,0.3401,25.238,11.5602,12.2699,8.5338,0.06657,0.07123,0.8568,47.0
4364.01,2.09,0.47,0.047,0.002,5.42,0.0,Y,2,4070275,2,3210444215030339584,80.06691,-4.239247,11.3993,43.9662,0,0.463239,0.02,0,0,0,45.25,0,33.27,33.47,13.4,21.6,2.252,-0.802,0.3305,0.3284,25.169,10.9921,11.0609,2.983,0.98501,1.48182,0.9391,63.0
4367.01,1.59,2.48,0.035,0.005,2.51,0.0,Y,1,313675203,2,5868430042359524736,202.167165,-61.834719,9.462,87.7559,0,0.93,0.12,0,0,0,16.25,0,34.16,34.56,4.4,11.0,3.899,-0.79,0.3525,0.3255,26.088,11.25,12.182,59.4977,20.39495,34.23533,0.6034,36.0
4368.01,19.73,1.0,0.074,0.01,4.45,0.0,Y,3,314724818,2,5868661150308466560,202.65204,-61.218031,10.0199,882.905,0,2.75,0.38,0,0,0,25.68,0,36.12,36.47,6.6,15.0,3.203,-0.794,0.2369,0.3699,27.558,13.4908,8.6382,1287.0418,1130.0406,3663.23908,0.2112,0.0
4369.01,3.47,0.27,0.126,0.022,13.58,0.0,Y,2,278862750,2,5483647568739375616,100.587795,-58.183219,9.329001,311.844,0,1.43,0.25,1,1,1,271.21,0,35.09,35.46,2.6,6.2,0.148,-0.792,0.3362,0.3518,25.65,12.4738,11.9204,19.2337,13.33881,40.31399,0.3273,21.0
4377.01,14.12,1.04,0.063,0.013,4.38,0.0,Y,3,394918211,2,5197568146570178176,164.932455,-82.22135,10.7934,455.82,0,1.74900865843,0.354670736234,0,0,0,50.65,0,35.41,35.62,10.1,16.5,1.738,-0.797,0.3533,0.3077,26.695,10.9596,12.5833,140.1139,95.64681,383.21122,0.2281,124.0
4378.01,10.38,14.22,0.021,0.003,1.07,0.0,Y,3,394721720,2,4616414953515749888,20.278545,-85.590653,11.7993,355.943,0,1.08,0.15,0,0,0,47.83,0,34.95,35.21,14.2,25.7,2.512,-0.791,0.3267,0.3462,26.154,12.1898,11.5043,68.8025,42.57843,102.17959,0.4918,122.0
4379.01,16.6,1.04,0.047,0.007,3.25,0.0,Y,3,97766057,2,6027376203516634112,252.04788,-32.433753,11.8994,645.158,0,1.27,0.19,0,0,0,25.41,0,35.47,35.8,16.0,34.4,6.101,-0.794,0.3334,0.33,27.02,11.8125,11.9369,377.562,281.3863,1126.15594,0.2632,0.0
4380.01,-99.0,-99.0,0.02,0.003,1.33,0.0,Y,3,169958952,2,5929894705206619136,252.281625,-54.204681,11.2211,47.5,0,0.588684146228,0.0756715647381,0,0,0,26.86,0,33.44,33.7,14.5,26.3,4.648,-0.791,0.3318,0.3368,25.219,11.3507,11.1807,7.8286,1.62506,2.01638,0.9151,0.0
4381.01,16.71,0.94,0.025,0.003,1.5,0.0,Y,3,305767364,2,5909925679911156608,263.16741,-64.352997,12.2907,289.745,0,0.93,0.12,0,0,0,26.86,0,34.85,35.03,26.9,40.9,6.77,-0.798,0.3546,0.3556,26.532,12.4581,12.4225,89.7709,51.14962,118.38938,0.5834,0.0
4382.01,3.78,2.1,0.101,0.015,10.69,0.0,Y,2,32460142,2,5955528788002739968,266.167545,-44.245989,9.3397,164.406,0,1.22,0.18,0,0,0,25.44,0,34.93,35.2,6.6,12.3,2.57,-0.798,0.3548,0.337,26.662,11.862,12.489,127.1986,77.06877,211.83572,0.3779,48.0
4383.01,16.89,15.52,0.046,0.008,3.04,0.0,Y,3,384744828,2,5776235240753722368,258.91884,-79.648183,9.8062,335.446,0,1.37,0.23,0,0,0,26.86,0,35.26,35.52,5.2,9.7,2.133,-0.796,0.2906,0.3395,26.851,12.0597,10.3224,219.3833,152.52837,387.25152,0.2792,0.0
4384.01,6.03,0.29,0.14,0.024,14.32,0.0,Y,3,259230140,2,5799980156449997696,223.19358,-68.666544,9.657,283.585,0,1.77,0.3,0,0,0,52.54,0,35.27,35.6,6.5,13.8,1.37,-0.798,0.3566,0.3627,26.668,12.9125,12.6938,130.0419,95.86382,353.67719,0.2441,52.0
4385.01,14.05,1.0,0.098,0.018,9.22,0.0,Y,3,22186226,2,5954646563023237888,268.19808,-45.082806,10.6163,612.688,0,1.48,0.27,0,0,0,25.36,0,35.7,36.01,9.2,18.5,3.564,-0.793,0.3238,0.34,27.123,12.2419,11.6603,549.8678,435.85842,1911.13952,0.2574,60.0
4386.01,5.89,1.23,0.039,0.006,2.01,0.0,Y,3,350575997,2,5828558697040281216,246.621375,-63.457878,9.7688,351.087,0,1.98,0.31,0,0,0,26.85,0,35.44,35.83,6.9,16.9,3.368,-0.794,0.361,0.3362,27.024,12.0452,12.9341,383.9656,290.83604,1373.54258,0.237,86.0
4387.01,16.45,0.83,0.053,0.009,3.56,0.0,Y,3,33350443,2,5948834716357518336,266.74662,-47.208394,10.8267,631.098,0,1.55,0.25,0,0,0,25.26,0,35.82,35.92,13.7,17.6,3.602,-0.793,0.2003,0.3108,27.08,11.1641,7.1944,468.2217,349.72462,666.80256,0.2597,0.0
4388.01,5.7,1.65,0.051,0.006,4.48,0.0,Y,3,313554509,2,6361881480696019968,302.58204,-78.726156,12.0996,284.225,0,0.89,0.11,0,0,0,26.85,0,34.73,35.01,17.9,33.8,5.871,-0.798,0.3184,0.3462,26.518,12.1198,11.146,86.5417,47.85304,94.91643,0.7363,45.0
4389.01,18.19,7.19,0.105,0.017,11.4,0.0,Y,3,41387532,2,6028534676521195392,256.440165,-30.816706,9.50494,330.437,0,1.172,0.19,0,0,0,25.92,0,35.23,35.73,3.8,12.0,2.565,-0.795,0.2528,0.3324,26.982,11.8776,9.0338,332.8739,244.32537,578.47064,0.3464,0.0
4397.01,4.26,0.36,0.054,0.007,2.66,0.0,N,5,107728509,2,4054224517816980864,265.10937,-32.124086,10.4304,458.16,0,3.04,0.41,0,0,0,24.64,0,35.47,35.83,8.1,18.8,3.812,-0.794,0.229,0.3933,27.046,14.0924,8.2053,414.114,335.16275,672.81429,0.0111,53.0
4399.01,3.0,1.19,0.079,0.01,7.71,0.0,Y,3,464646604,2,6632318361397624960,287.74113,-60.272636,7.7582,58.5146,0,1.1,0.14,0,0,0,23.24,0,34.2,34.43,2.3,3.9,1.175,-0.79,0.3345,0.3614,25.82,12.4416,11.5179,33.2495,10.00069,13.05606,0.7119,98.0
4400.01,19.86,1.14,0.072,0.009,7.07,0.0,Y,3,231630147,2,6463801879263478144,317.159415,-55.565161,11.943,534.436,0,1.01,0.13,0,0,0,23.24,0,35.39,35.61,20.1,33.2,6.489,-0.795,0.1963,0.3816,26.94,13.5903,6.9901,290.0788,219.59819,310.47552,0.5425,0.0
4401.01,1.7,2.36,0.011,0.001,0.45,0.0,Y,2,178170828,2,5065182166283981824,43.13658,-30.206589,11.0876,180.524,0,0.929,0.12,0,0,0,44.55,0,34.41,34.82,8.4,21.4,2.386,-0.796,0.3658,0.351,26.064,12.2219,12.7384,36.4589,17.66648,36.28365,0.6278,34.0
4402.01,1.66,2.2,0.047,0.006,3.7,0.0,Y,2,197807778,2,4732497096208817408,53.50479,-54.366789,9.8429,151.543,0,1.04,0.13,0,0,0,127.78,0,34.49,34.81,4.4,9.3,0.44,-0.79,0.4054,0.3334,25.393,11.6052,14.1119,12.4451,5.76234,14.06245,0.6692,20.0
4403.01,2.96,1.28,0.054,0.007,4.46,0.0,Y,1,350931281,2,5500031730804862720,90.71013,-55.532931,10.7888,339.264,0,1.06,0.13,0,0,0,281.3,0,35.09,35.39,8.5,17.2,0.309,-0.793,0.3681,0.3646,25.601,12.9026,13.0261,16.3609,11.26714,36.78006,0.5167,20.0
4404.01,17.18,26.28,0.232,0.031,39.62,0.0,Y,3,342314656,2,5315690050833397248,123.724995,-57.433078,10.7108,286.115,0,1.06,0.14,0,0,0,77.27,0,34.97,35.3,8.5,18.5,1.222,-0.79,0.3122,0.3577,25.995,12.6278,11.0201,49.7967,32.72984,76.98006,0.498,0.0
4405.01,2.61,1.27,0.056,0.007,5.92,0.0,Y,1,177254988,2,5261102085950186240,101.59533,-75.444128,12.3813,155.501,0,0.68,0.08,0,0,0,259.52,0,34.17,34.37,21.7,34.2,0.568,-0.803,0.3201,0.3317,25.167,11.3997,11.003,2.7813,0.68464,0.8721,0.8697,28.0
4406.01,12.02,0.68,0.194,0.024,30.08,0.0,Y,3,206541859,2,4910452812646300544,18.048495,-56.925386,10.5663,261.834,0,1.07,0.13,0,0,0,39.36,0,34.88,35.19,7.2,15.0,2.023,-0.79,0.3638,0.3357,26.198,11.8148,12.8035,79.4941,47.81306,135.93518,0.4887,66.0
4407.01,2.97,3.32,0.072,0.009,7.14,0.0,Y,2,207238953,2,4733464735160841344,50.21979,-56.071719,10.9015,199.286,0,0.98,0.12,0,0,0,64.23,0,34.67,34.88,10.5,16.9,1.388,-0.79,0.3044,0.3424,25.742,11.9415,10.6176,27.8345,13.92513,23.74282,0.6376,24.0
4408.01,3.12,1.29,0.028,0.004,2.05,0.0,Y,1,260189643,2,5495764255596446336,93.18063,-57.314408,13.2896,234.682,0,0.69,0.0943398113206,0,0,0,251.44,0,34.37,34.61,33.7,59.0,0.947,-0.797,0.3729,0.3532,25.18,12.2227,12.9065,4.4363,1.73485,3.05394,0.8631,34.0
4409.01,7.79,0.53,0.373,0.041,92.49,0.0,Y,3,382200986,2,4769939139330057984,81.81867,-54.946097,11.8911,179.419,0,0.81,0.09,0,0,0,242.13,0,34.4,34.63,17.3,29.8,0.573,-0.796,0.3653,0.3508,25.182,12.1494,12.6517,4.7665,1.90119,3.33125,0.7977,41.0
4411.01,2.84,0.34,0.12,0.018,13.77,0.0,Y,2,366484980,2,601159910928534144,126.896835,11.667414,9.15722,160.125,0,1.221,0.18,0,0,0,40.68,0,34.66,35.08,3.2,8.4,1.254,-0.79,0.3813,0.3606,26.101,12.6505,13.3771,63.4915,37.59455,100.39835,0.3971,31.0
4413.01,1.06,0.08,0.052,0.007,4.47,0.0,Y,2,142019343,2,5264985664099588224,97.22787,-73.326667,9.6256,92.9715,0,0.93,0.12,0,0,0,486.16,0,34.1,34.46,4.0,9.1,0.114,-0.794,0.3577,0.3217,24.681,11.0847,12.3249,1.7382,0.50188,0.80056,0.711,3.0
4418.01,2.09,0.16,0.074,0.01,7.62,0.0,Y,2,295593712,2,6432780709176553600,273.84633,-68.595253,10.0819,101.606,0,0.92,0.12,0,0,0,23.92,0,34.03,34.52,4.3,13.6,3.174,-0.79,0.3389,0.3176,25.896,10.9637,11.6996,39.1705,12.39086,19.60526,0.6234,30.0
4419.01,2.42,0.19,0.127,0.016,16.16,0.0,Y,2,352229268,2,6365744722176947200,288.488955,-76.089319,10.3468,163.32,0,1.04,0.13,0,0,0,23.92,0,34.54,34.86,7.0,14.5,3.281,-0.791,0.3266,0.3893,26.191,13.5693,11.3857,72.8239,39.13268,66.22266,0.5945,19.0
4420.01,19.35,2.74,0.058,0.008,4.73,0.0,Y,3,362709886,2,5808849641860314368,246.79962,-69.344036,9.550201,230.661,0,1.19,0.17,0,0,0,26.85,0,35.04,35.37,5.3,11.3,2.375,-0.797,0.3175,0.3654,26.759,12.9226,11.2301,167.0401,114.28269,287.73985,0.3677,0.0
4426.01,14.98,1.47,0.047,0.007,3.91,0.0,Y,5,271354351,2,2080095679848047872,294.865455,46.285814,14.5787,914.699,0,0.93,0.13,0,1,0,27.24,0,35.2,35.58,50.4,119.4,15.162,-0.796,0.337,0.3511,26.875,12.4911,11.9892,235.9489,170.16433,567.9857,0.5509,0.0
4427.01,13.27,0.78,0.053,0.006,4.62,0.0,Y,3,207339000,2,1119137502311125248,135.049245,72.147747,11.3427,198.251,0,0.919,0.11,0,0,0,23.72,0,34.65,34.87,15.3,25.5,5.122,-0.79,0.3635,0.3509,26.167,12.2355,12.6765,74.026,37.37283,79.31591,0.594,161.0
4428.01,15.09,1.72,0.03,0.004,1.86,0.0,Y,5,271042217,2,2080061942886335744,294.513255,45.981644,13.9174,1093.08,0,1.0,0.143178210633,0,1,0,27.23,0,35.46,35.77,34.7,71.5,9.758,-0.795,0.2509,0.386,26.982,13.8069,8.9744,332.5727,263.5992,592.05585,0.5385,0.0
4429.01,12.79,0.76,0.044,0.006,3.45,0.0,Y,3,233188747,2,1695275135634984576,225.58962,70.949594,12.7714,461.898,0,0.94,0.12,0,0,0,27.23,0,35.03,35.33,25.2,50.4,7.703,-0.797,0.3541,0.3396,26.72,11.9976,12.5099,149.796,96.84777,293.23661,0.5687,71.0
4430.01,13.43,1.25,0.108,0.014,13.29,0.0,Y,3,362222177,2,2293327684968482176,286.680165,78.579142,12.8668,665.068,0,0.96,0.12,0,0,0,22.23,0,35.28,35.72,23.8,64.8,11.594,-0.794,0.3317,0.374,27.013,13.3579,11.8475,368.867,284.98728,1003.12644,0.5362,33.0
4431.01,16.95,1.26,0.058,0.007,4.89,0.0,Y,5,121660904,2,2102117871259036672,288.581505,41.089733,12.4532,922.562,0,1.1,0.14,0,0,0,27.24,0,35.64,35.9,19.0,34.6,5.545,-0.794,0.3275,0.3632,27.05,13.0374,11.7558,420.0907,334.31979,1339.93296,0.4615,0.0
4432.01,24.31,8.24,0.035,0.004,3.04,0.0,Y,3,198610218,3,2122642764047814144,271.30821,47.911222,12.5386,209.435,0,0.63,0.08,0,0,0,27.24,2,34.47,34.7,27.0,45.8,8.991,-0.799,0.2633,0.1631,26.387,5.303,9.2632,62.9504,26.85884,65.71163,0.823,0.0
4433.01,-99.0,-99.0,0.019,0.003,0.9,0.0,Y,3,158551257,2,2102995144098606464,287.570535,43.531708,14.2502,833.364,0,1.05151789428,0.151910228308,0,0,0,27.23,0,35.45,35.68,79.5,135.7,17.12,-0.795,0.3208,0.3492,26.932,12.4592,11.4455,282.7375,209.49871,695.16461,0.4638,0.0
4434.01,12.82,1.51,0.038,0.005,2.68,0.0,Y,5,63452790,2,2128273225659492608,292.85571,46.391189,13.814,758.753,0,0.99,0.13416407865,0,1,0,25.46,0,35.15,35.42,31.6,58.7,8.989,-0.797,0.3251,0.3382,26.803,11.9805,11.5144,189.9222,127.07685,359.85939,0.5602,47.0
4435.01,12.78,1.15,0.043,0.006,3.53,0.0,Y,5,122596693,2,2101186168296277376,290.581755,40.577311,14.6147,686.284,0,0.83,0.111803398875,0,1,0,27.24,0,35.13,35.47,78.7,170.6,19.297,-0.797,0.319,0.3119,26.808,11.0639,11.3162,193.2615,126.02271,375.76033,0.7297,52.0
4436.01,21.0,0.99,0.03,0.004,1.76,0.0,Y,3,420268415,2,2304912861032546304,308.42658,87.009328,11.8931,621.061,0,1.21,0.17,0,0,0,27.24,0,35.41,35.7,15.0,29.2,4.965,-0.795,0.3635,0.3487,26.943,12.447,12.978,293.1354,218.25721,923.24211,0.3495,0.0
4437.01,15.45,0.44,0.067,0.011,5.89,0.0,Y,3,237205154,2,2289840446402137088,293.58321,76.661086,13.0024,686.482,0,1.18,0.187882942281,0,0,0,21.7,0,35.34,35.63,28.5,55.2,10.214,-0.795,0.3124,0.3758,26.978,13.3895,11.1291,327.6919,247.72243,730.58688,0.3477,0.0
4438.01,2.33,0.41,0.053,0.003,7.44,0.0,Y,1,22233480,2,4606416269652179328,270.31725,35.5949,11.2695,30.0346,0,0.363996,0.02,0,0,0,27.24,0,32.93,33.25,11.7,24.7,4.111,-0.801,0.3363,0.3079,25.172,10.2393,11.1812,3.2712,1.34924,2.57556,0.9369,107.0
4439.01,13.42,0.56,0.044,0.006,3.38,0.0,Y,3,267545252,2,2131765583823450112,284.28084,48.537917,13.8686,714.501,0,0.97,0.13416407865,0,0,0,27.23,0,35.35,35.68,61.0,130.0,16.505,-0.795,0.3572,0.3202,26.932,11.4247,12.7458,282.7375,200.80642,843.22214,0.5429,48.0
4440.01,-99.0,-99.0,0.051,0.007,4.08,0.0,Y,5,164786087,2,2106735064179220480,284.830455,44.658094,14.6979,1071.8,0,1.05941350108,0.147648230602,0,0,0,27.24,0,35.65,35.9,114.8,204.6,22.662,-0.794,0.3775,0.3333,27.05,11.9653,13.5535,420.0907,322.34883,1771.00626,0.4611,0.0
4441.01,18.32,0.85,0.062,0.011,4.37,0.0,Y,3,23982469,2,4591890999496902144,276.12354,32.065392,11.0477,627.308,0,1.65,0.29,0,0,0,24.55,0,35.72,36.14,13.6,35.8,6.478,-0.792,0.2567,0.3529,27.227,12.7548,9.2786,723.3357,596.25711,1839.76434,0.2188,0.0
4442.01,19.8,0.76,0.055,0.01,4.04,0.0,Y,3,446158352,2,558091112755213952,88.754715,82.889011,13.4835,1435.21,0,1.36,0.245967477525,0,0,0,24.02,0,35.82,36.09,31.3,57.1,9.107,-0.792,0.2082,0.3725,27.169,13.4447,7.5132,658.6797,549.01171,1135.11239,0.2557,0.0
4443.01,1.48,0.11,0.03,0.004,1.85,0.0,Y,2,158241252,2,4529634417760144896,274.26867,21.909547,7.9147,56.0739,0,1.05,0.14,0,0,0,50.75,0,34.27,34.38,3.4,4.4,0.606,-0.79,0.3343,0.3408,25.453,11.7163,11.492,14.2864,3.68353,4.85366,0.7141,9.0
4443.02,2.0,3.58,0.094,0.013,10.31,0.0,Y,1,158241252,2,4529634417760144896,274.26867,21.909547,7.9147,56.0739,0,1.05,0.14,0,0,0,50.75,0,34.27,34.38,3.4,4.4,0.606,-0.79,0.3343,0.3408,25.453,11.7163,11.492,14.2864,3.68353,4.85366,0.7137,52.0
4444.01,12.77,0.99,0.062,0.009,5.25,0.0,Y,3,158167408,2,2105521856178459136,285.971745,42.545625,13.5728,989.963,0,1.13,0.17,0,1,0,27.24,0,35.5,35.82,33.1,68.9,10.107,-0.794,0.3609,0.3289,27.009,11.7809,12.9266,363.8849,272.18265,1287.15288,0.3437,34.0
4445.01,8.9,1.57,0.05,0.007,4.23,0.0,Y,5,158388163,2,2102468134431912064,287.130585,42.350153,13.4584,630.785,0,0.96,0.13416407865,0,0,0,27.24,0,35.22,35.53,39.4,80.1,11.15,-0.796,0.3383,0.3483,26.845,12.3754,12.0203,215.5024,152.32819,494.19641,0.5554,35.0
4446.01,14.04,0.97,0.03,0.001,2.46,0.0,Y,5,137899948,2,2053562475706063744,292.872915,41.064172,14.9826,381.949,0,0.600017,0.02,0,1,0,27.24,0,34.52,34.83,88.3,176.9,20.369,-0.791,0.3771,0.3348,26.098,11.6596,13.136,59.0921,27.92609,62.40325,0.8239,92.0
4447.01,9.55,0.72,0.044,0.006,4.16,0.0,Y,3,153937417,2,1074313673126218112,172.872285,71.081486,13.5868,268.37,0,0.66,0.0943398113206,0,0,0,27.23,0,34.56,34.89,52.5,113.7,14.327,-0.79,0.2999,0.3668,26.116,12.7987,10.4618,65.8025,34.77373,55.8468,0.8221,91.0
4448.01,-99.0,-99.0,0.02,0.003,1.02,0.0,Y,5,138359318,2,2048563889694771200,293.73279,36.815494,14.956,1031.0,0,1.02871245205,0.145122857305,0,1,0,27.24,0,35.67,35.86,161.9,253.9,27.448,-0.794,0.3366,0.3705,27.03,13.287,12.0699,390.9997,311.01601,1261.81755,0.5349,0.0
4449.01,12.99,0.66,0.039,0.005,2.75,0.0,Y,3,322046084,2,4536923904960152576,278.326035,25.395158,10.3446,213.604,0,1.058,0.13,0,0,0,27.23,0,34.85,35.12,8.3,15.7,2.962,-0.798,0.3264,0.34,26.58,11.9416,11.4619,102.082,59.60806,134.76952,0.4824,197.0
4450.01,4.24,0.61,0.097,0.012,10.69,0.0,Y,3,373017346,2,2304915781610290688,306.137835,87.071156,10.5801,210.858,0,1.054,0.13,0,0,0,27.24,0,34.75,35.01,8.4,15.2,2.945,-0.79,0.3831,0.3328,26.211,11.6499,13.4107,81.8533,44.10049,117.6356,0.4878,33.0
4451.01,3.87,0.23,0.088,0.012,8.86,0.0,Y,1,23229805,2,4593422378674954112,274.76046,34.045703,8.5608,87.8966,0,1.16,0.16,0,0,0,48.99,0,34.38,34.69,3.2,6.5,0.866,-0.79,0.3542,0.3607,25.719,12.5115,12.2863,26.1381,11.4009,19.74507,0.4429,90.0
4452.01,14.37,0.48,0.044,0.006,3.41,0.0,Y,3,229581160,2,2266855636859362944,270.165705,72.9395,13.5167,718.574,0,0.96,0.13416407865,0,0,0,27.23,0,35.35,35.63,42.6,81.1,10.83,-0.796,0.37,0.3593,26.904,12.802,13.1817,258.3029,191.2427,777.23097,0.5474,0.0
4453.01,18.1,0.45,0.043,0.007,3.0,0.0,Y,3,243333538,2,2142735819352941184,289.839495,56.930369,13.7703,880.941,0,1.16,0.1788854382,0,0,0,25.01,0,35.58,35.93,60.4,136.9,18.17,-0.793,0.3463,0.3226,27.085,11.5906,12.4436,476.6731,363.00907,1744.76045,0.3397,0.0
4454.01,23.65,81.24,0.043,0.006,3.12,0.0,Y,5,48217457,2,2131712669826755328,282.96621,48.345056,14.3168,1145.28,0,1.1,0.156524758425,0,1,0,27.23,0,35.52,35.81,52.5,103.4,13.853,-0.794,0.3635,0.3258,27.003,11.6682,13.0183,357.3995,265.48329,1268.74168,0.4633,0.0
4455.01,12.9,1.26,0.027,0.004,1.54,0.0,Y,5,138644215,2,2052441008208934144,294.19212,39.618972,12.8939,822.96,0,1.16,0.16,0,1,0,27.24,0,35.59,35.81,32.1,52.4,8.153,-0.794,0.2534,0.3183,27.003,11.3967,9.0726,357.3995,262.53282,669.96377,0.3442,65.0
4456.01,16.07,0.63,0.056,0.008,4.94,0.0,Y,5,27774415,2,2134850847813263360,296.200545,49.140031,13.2394,739.412,0,0.98,0.13416407865,0,1,0,27.23,0,35.29,35.58,26.8,53.3,7.838,-0.796,0.2886,0.3212,26.875,11.4293,10.2699,235.9489,162.61977,438.38499,0.5505,0.0
4457.01,11.97,1.58,0.042,0.006,3.22,0.0,Y,5,299220166,2,2132623993168462464,289.43466,49.473456,14.3258,843.695,0,0.98,0.13416407865,0,0,0,21.17,0,35.33,35.6,61.4,114.9,18.64,-0.795,0.3285,0.3552,26.961,12.644,11.694,310.4234,226.53828,730.7587,0.5398,36.0
4458.01,13.25,0.75,0.051,0.006,3.94,0.0,Y,3,229671380,2,1654995798462043008,252.126,74.76375,11.0672,505.432,0,1.11,0.14,0,0,0,27.24,0,35.35,35.67,9.1,19.1,3.637,-0.795,0.299,0.3668,26.927,13.084,10.6666,277.6753,209.91551,599.17551,0.4647,76.0
4459.01,6.72,0.99,0.052,0.002,5.75,0.0,Y,3,230129753,2,1636420786461314944,251.827335,67.298053,14.3668,254.968,0,0.569246,0.02,0,0,0,27.24,0,34.39,34.74,82.5,182.3,20.968,-0.79,0.3476,0.3568,25.997,12.3968,12.0745,50.0883,22.8192,40.47147,0.9017,43.0
4461.01,4.47,1.84,0.044,0.006,3.7,0.0,Y,1,149282072,2,4511764257124805248,279.14688,16.452442,10.4787,106.424,0,0.836,0.11,0,0,0,23.53,0,34.27,34.61,9.8,21.5,4.557,-0.804,0.3435,0.3534,26.46,12.2322,11.8902,47.0732,18.41948,29.19397,0.7457,96.0
4465.01,11.62,0.61,-1.0,-1.0,0.0,0.0,Y,3,157236902,2,4521842556801236352,276.13404,15.841886,9.85277,121.139,0,0.979,0.13,0,0,0,23.53,0,34.33,34.76,4.9,13.3,3.171,-0.79,0.3221,0.352,26.093,12.2351,11.1949,60.6399,27.88712,45.90365,0.602,0.0
4467.01,6.17,0.87,0.076,0.01,7.79,0.0,Y,5,48506505,2,2131587531660567296,285.268545,48.559883,11.8933,268.041,0,0.95,0.13,0,0,0,27.24,0,34.7,34.99,15.6,30.2,5.08,-0.79,0.3271,0.2808,26.195,9.8248,11.4452,78.9291,37.31352,87.43747,0.5896,42.0
4472.01,14.51,2.29,0.085,0.012,8.61,0.01,Y,5,63211674,2,2125913531966017408,292.287285,43.197256,13.1981,1418.77,0,1.11,0.161245154966,0,1,0,27.24,0,35.82,36.15,24.0,51.5,7.435,-0.792,0.272,0.3801,27.168,13.7392,9.8327,656.1312,556.1634,1866.11154,0.4602,0.0
4473.01,10.94,1.59,0.046,0.006,3.8,0.0,Y,5,122441491,2,2101184111011462144,290.357955,40.567697,14.148,646.647,0,0.89,0.120830459736,0,1,0,27.23,0,35.15,35.46,59.6,121.2,14.72,-0.797,0.3704,0.3317,26.802,11.761,13.1362,189.7815,127.54907,469.56034,0.7301,42.0
4475.01,11.77,0.74,0.045,0.006,3.58,0.0,Y,5,159098316,2,2126912305142208384,289.607955,44.345433,13.4231,639.411,0,0.96,0.13416407865,0,1,0,27.24,0,35.13,35.42,29.9,57.5,8.313,-0.797,0.3876,0.3638,26.777,12.8868,13.7303,176.4695,122.76216,450.32009,0.5643,45.0
4476.01,17.7,2.01,0.027,0.004,1.6,0.0,Y,5,399794420,2,2100247945575646336,285.21384,39.027467,15.0236,1490.94,0,1.02,0.143178210633,0,1,0,27.24,0,35.73,36.05,96.3,200.4,21.727,-0.793,0.3362,0.3431,27.123,12.3683,12.1206,549.2644,440.50922,2136.21903,0.5313,0.0
4485.01,17.23,3.37,0.075,0.011,7.33,0.0,Y,5,137903329,2,2077586873492185344,293.092545,41.355508,13.9154,1177.55,0,1.05,0.156524758425,0,0,0,27.24,0,35.9,36.18,81.7,154.2,17.77,-0.793,0.3185,0.3345,27.226,12.1032,11.5242,696.3359,566.45301,2748.75214,0.4593,0.0
4489.01,12.33,0.76,0.038,0.005,2.8,0.0,Y,5,267572272,2,2133946843094378752,284.296035,51.269122,12.7678,390.594,0,0.96,0.12,0,1,0,47.4,0,34.85,35.12,22.9,42.5,3.847,-0.791,0.3336,0.332,26.094,11.6597,11.7176,58.4563,33.62521,79.74588,0.6047,86.0
4495.01,3.61,0.25,0.062,0.009,5.18,0.0,Y,1,120826158,2,2099011888349441536,286.362495,37.025989,9.00568,132.214,0,1.171,0.17,0,0,0,44.03,0,34.69,35.07,4.4,10.5,1.378,-0.791,0.327,0.337,26.091,11.8198,11.4662,56.961,32.13253,70.51152,0.4366,66.0
4495.02,2.18,0.16,0.039,0.006,2.57,0.0,Y,1,120826158,2,2099011888349441536,286.362495,37.025989,9.00568,132.214,0,1.171,0.17,0,0,0,44.03,0,34.69,35.07,4.4,10.5,1.378,-0.791,0.327,0.337,26.091,11.8198,11.4662,56.961,32.13253,70.51152,0.4371,42.0
4498.01,2.05,0.15,0.061,0.007,5.31,0.0,N,5,305943739,2,2020100213712426112,295.46859,23.377283,7.948,79.4746,0,1.05,0.12,0,0,0,27.23,0,34.3,34.8,1.9,6.0,1.432,-0.79,0.3482,0.3696,26.056,12.8634,12.1168,55.8984,27.60481,50.25794,0.0854,47.0
4503.01,2.09,0.66,0.726,0.088,236.9,0.0,Y,2,167719618,2,5285112842921862784,103.09287,-65.097656,9.0803,62.505,0,0.91,0.11,0,0,0,498.52,0,33.86,34.23,3.1,7.3,0.093,-0.795,0.3656,0.304,24.523,10.406,12.5158,1.1145,0.16574,0.23813,0.7261,16.0
4504.01,11.5,0.71,0.359,0.044,82.94,0.0,Y,3,349972412,2,5289275864525400704,114.467295,-62.078278,12.5542,342.605,0,0.9,0.11,0,0,0,249.17,0,34.79,35.06,21.3,39.7,0.707,-0.79,0.3409,0.3172,25.299,11.1205,11.9525,10.0405,5.41094,13.03359,0.7866,30.0
4504.02,2.78,3.65,0.034,0.004,2.43,0.0,Y,1,349972412,2,5289275864525400704,114.467295,-62.078278,12.5542,342.605,0,0.9,0.11,0,0,0,249.17,0,34.79,35.06,21.3,39.7,0.707,-0.79,0.3409,0.3172,25.299,11.1205,11.9525,10.0405,5.41094,13.03359,0.7861,20.0
4505.01,17.43,0.75,0.161,0.027,19.47,0.0,Y,3,150299840,2,5481734177988936576,95.241795,-60.955781,10.4223,421.749,0,1.48,0.25,0,0,0,231.56,0,35.28,35.68,6.2,15.6,0.362,-0.79,0.2564,0.3189,25.822,11.3787,9.1486,33.4206,23.68757,56.69027,0.3241,0.0
4506.01,4.95,19.25,0.032,0.004,5.41,0.0,Y,2,434105094,3,2432393434611921408,354.410625,-12.842531,13.6343,26.57,0,0.15,0.02,0,1,0,45.81,2,32.74,33.03,86.2,167.7,18.575,-0.806,0.3668,0.2173,25.15,7.1089,12.0436,1.99,0.94718,3.31985,0.9835,391.0
4507.01,16.2,0.8,0.455,0.063,104.62,0.0,Y,3,179582003,2,4657949756881138176,80.451375,-69.988217,10.2301,178.26,0,1.15,0.16,0,0,0,487.78,0,34.67,34.99,7.1,14.8,0.171,-0.796,0.3029,0.3638,25.181,12.7276,10.6,4.5963,2.59046,4.57274,0.4197,0.0
4508.01,2.11,1.38,0.03,0.002,3.47,0.0,Y,2,170789802,2,4877792060261482752,69.614745,-31.189336,11.8371,33.4412,0,0.314054,0.02,0,0,0,45.64,0,32.98,33.22,17.8,30.8,3.088,-0.807,0.3585,0.3238,25.146,10.7551,11.9078,1.8624,0.82117,1.683,0.9462,121.0
4509.01,10.49,1.25,-1.0,-1.0,0.0,0.0,Y,3,319610598,2,5501711995027853568,100.95342,-52.638381,11.4003,629.031,0,1.51,0.25,0,1,0,82.53,0,35.64,35.89,15.7,27.7,1.622,-0.797,0.3054,0.3622,26.697,13.0005,10.9616,141.3093,112.09802,392.53968,0.2975,0.0
4510.01,4.49,1.15,0.813,0.133,194.24,0.01,Y,3,340458804,2,5295126507633392128,115.639035,-58.623272,10.3607,373.289,0,1.9,0.31,0,0,0,118.52,0,35.37,35.64,9.1,17.2,0.78,-0.79,0.3857,0.3295,26.092,11.7427,13.7469,60.6603,43.17977,199.64194,0.249,12.0
4540.01,3.91,0.22,0.035,0.004,2.5,0.0,Y,3,388816604,2,2535317103180377856,18.58842,1.004797,12.9485,427.038,0,0.92,0.11,0,0,0,21.96,0,35.02,35.32,34.0,67.6,11.919,-0.797,0.3559,0.3196,26.798,11.2888,12.5688,186.8673,116.13096,364.27176,0.5611,24.0
4544.01,2.41,0.23,0.074,0.009,8.2,0.0,Y,5,435339847,2,37619725922094336,55.228545,12.572447,11.2867,141.731,0,0.793,0.1,0,0,0,23.52,0,34.3,34.55,12.7,22.7,4.617,-0.792,0.3519,0.3333,25.979,11.5166,12.1583,41.4585,14.27648,23.27974,0.7474,28.0
4552.01,1.28,0.24,0.006,0.0,0.3,0.0,Y,2,248250955,2,5948579462188230144,264.714255,-47.637044,11.9251,27.2684,0,0.260928,0.02,0,1,0,45.31,0,32.83,33.04,21.1,34.0,3.352,-0.795,0.3402,0.3405,24.602,11.2499,11.2407,1.369,0.72405,1.53509,0.9867,26.0
4553.01,10.8,0.53,0.16,0.025,20.31,0.0,Y,3,383721338,2,2111796356719310976,278.18658,43.252819,10.4895,309.746,0,1.327,0.21,0,0,0,27.24,0,35.09,35.4,7.8,16.1,3.002,-0.797,0.3749,0.3474,26.765,12.2981,13.2701,170.1635,114.63703,399.56925,0.2904,63.0
4554.01,1.47,1.01,0.222,0.028,39.11,0.0,Y,3,369768787,2,5191627828841973632,144.319335,-84.696258,9.6632,88.0207,0,0.96,0.12,0,0,0,112.2,0,34.17,34.44,5.4,9.9,0.545,-0.791,0.3303,0.3528,25.206,12.1506,11.3764,7.2023,2.16455,2.86273,0.6901,2.0
4555.01,2.24,0.63,1.346,0.192,522.63,0.01,Y,3,141770198,2,5260585074966996864,91.875495,-76.690589,8.1676,96.7153,0,1.19,0.17,0,0,0,553.62,0,34.44,34.77,2.1,4.5,0.053,-0.803,0.3582,0.3847,25.167,13.3766,12.4553,2.7345,1.35204,2.42614,0.4562,11.0
4556.01,1.56,0.22,0.027,0.003,3.79,0.0,Y,2,107018378,2,3472285521841331840,182.92509,-32.532581,13.0454,36.6717,0,0.187676,0.02,0,0,0,39.14,0,32.78,33.1,29.3,60.1,6.276,-0.794,0.3542,0.3496,24.69,11.5725,11.7256,1.7593,0.90684,1.90649,0.9844,83.0
4557.01,5.37,0.22,0.215,0.037,32.29,0.0,Y,3,258917846,2,6085428321488178304,197.912505,-47.454569,10.3342,220.465,0,1.2778839475,0.222007383841,0,0,0,60.99,0,34.81,35.1,7.0,13.6,1.223,-0.791,0.312,0.3288,25.976,11.5401,10.9501,44.3588,25.06914,53.3978,0.3197,36.0
4558.01,1.79,0.69,0.08,0.015,6.58,0.0,Y,2,220414682,2,4773935490436664960,71.11233,-59.321447,8.7147,145.248,0,1.55434032213,0.294135471704,0,0,0,546.5,0,34.78,34.89,3.4,4.4,0.055,-0.8,0.3407,0.3421,25.174,11.9354,11.888,3.438,1.73251,3.47319,0.4313,26.0
4559.01,1.54,1.01,0.037,0.002,3.96,0.0,Y,2,271169413,2,6173120554255287808,211.013535,-30.014125,10.9139,31.6354,0,0.421338,0.02,0,0,0,41.51,0,33.04,33.35,9.9,20.0,2.43,-0.803,0.3652,0.3749,25.164,12.5043,12.1792,2.6119,1.12168,1.89969,0.9404,70.0
4560.01,2.38,0.9,0.052,0.008,3.76,0.0,Y,2,307716123,2,5271798890981285120,127.832205,-68.0239,9.1007,207.571,0,1.33,0.21,0,0,0,228.65,0,34.73,35.38,2.1,9.4,0.243,-0.792,0.3657,0.3552,25.658,12.5671,12.9391,19.7372,13.35303,43.35537,0.3264,29.0
4561.01,1.78,2.05,0.084,0.01,8.94,0.0,Y,2,33716474,2,4628625300724120448,60.961875,-76.021458,11.0559,179.008,0,1.0,0.12,0,0,0,325.17,0,34.44,34.74,8.8,17.4,0.282,-0.797,0.3113,0.3601,25.18,12.5105,10.8155,4.3548,1.99715,3.04721,0.7034,13.0
4562.01,13.36,0.68,0.745,0.096,225.13,0.0,Y,3,349576261,2,5288681857665822080,112.01004,-63.517778,11.5326,339.605,0,1.09,0.14,0,0,0,270.58,0,34.98,35.21,13.3,22.4,0.414,-0.79,0.2841,0.3434,25.383,12.0912,10.0024,12.1682,7.49395,14.68275,0.5193,30.0
4563.01,5.45,0.44,1.562,0.204,743.48,0.0,Y,3,418255064,2,5784343378796063872,196.653045,-80.617003,11.6157,156.348,0,0.92,0.12,0,0,0,88.53,0,34.34,34.55,15.1,24.9,1.407,-0.79,0.379,0.3225,25.361,11.1416,13.0937,11.1596,3.74163,6.8742,0.6759,14.0
4564.01,12.81,0.69,0.162,0.021,22.16,0.01,Y,3,400786146,2,5238308488374253184,167.00091,-67.149825,10.7716,333.206,0,1.16,0.15,0,0,0,44.74,0,34.99,35.31,7.0,14.4,1.77,-0.798,0.322,0.3427,26.532,12.1015,11.3705,90.1039,58.05748,147.90254,0.3891,65.0
4565.01,2.28,0.87,1.238,0.047,692.52,0.0,Y,1,381897917,2,6707338142848692096,270.108,-48.474636,10.3154,33.2345,0,0.528076,0.02,0,0,0,48.8,0,33.22,33.55,7.8,16.8,1.728,-0.801,0.3286,0.3322,25.172,11.145,11.0247,3.2494,0.94628,1.31807,0.9373,18.0
4566.01,1.66,2.36,0.028,0.003,2.08,0.0,Y,2,269728501,2,4625643773082859136,56.76987,-79.334322,11.5832,118.765,0,0.7,0.08,0,0,0,106.03,0,34.05,34.32,13.2,24.7,1.13,-0.793,0.3181,0.3293,25.189,11.3016,10.9163,6.1192,1.31835,1.61608,0.8604,30.0
4567.01,1.41,2.68,0.015,0.0,0.84,0.0,Y,2,307849973,2,5272765533501031936,128.50659,-66.76855,11.9212,91.313,0,0.594967,0.02,0,0,0,121.27,0,33.74,34.07,14.9,31.4,1.204,-0.8,0.3412,0.3693,25.173,12.5811,11.6258,3.4036,0.19667,0.19244,0.9342,5.0
4567.02,2.56,0.34,0.135,0.005,23.54,0.0,Y,2,307849973,2,5272765533501031936,128.50659,-66.76855,11.9212,91.313,0,0.594967,0.02,0,0,0,121.27,0,33.74,34.07,14.9,31.4,1.204,-0.8,0.3412,0.3693,25.173,12.5811,11.6258,3.4036,0.19667,0.19244,0.9346,24.0
4568.01,2.31,2.49,0.116,0.014,14.01,0.0,Y,2,447088034,2,5822482108594169472,238.702245,-65.901122,6.9608,48.0378,0,1.07,0.13,1,0,0,46.76,0,34.41,34.79,2.6,6.3,0.86,-0.792,0.3639,0.364,25.875,12.6636,12.6614,32.7893,15.87826,30.77947,0.7123,68.0
4569.01,2.38,0.45,0.015,0.001,1.23,0.0,Y,2,149126400,2,4757329738132354560,81.028125,-63.028858,15.764,212.947,0,0.273932,0.02,0,1,0,147.09,0,33.93,34.32,150.0,362.0,6.871,-0.797,0.3357,0.3316,25.18,11.381,11.5205,4.4366,0.96177,1.24495,0.9795,31.0
4570.01,15.02,15.06,0.028,0.004,1.97,0.0,Y,5,137402055,2,2052722689341030656,292.068285,38.8422,15.0523,642.051,0,0.74,0.107703296143,0,1,0,27.24,0,34.47,34.73,28.7,52.3,7.868,-0.79,0.3102,0.294,25.99,10.2101,10.7743,49.1862,19.17842,33.66737,0.8257,0.0
4571.01,11.13,0.59,0.175,0.022,30.36,0.0,Y,5,48451130,2,2131996790503735296,284.879955,49.267019,13.7589,436.257,0,0.78,0.098488578018,0,0,0,27.23,0,34.9,35.15,52.1,91.5,12.11,-0.798,0.318,0.3097,26.601,10.8873,11.1764,107.8398,60.35206,142.44655,0.7341,34.0
4572.01,1.81,0.27,0.137,0.006,26.95,0.0,Y,2,154940895,2,1729157887819347968,210.04887,88.612103,11.9212,61.7358,0,0.467145,0.02,0,0,0,121.82,0,33.52,33.65,19.4,26.7,1.002,-0.795,0.3367,0.3595,24.65,12.0966,11.3296,1.5771,0.39666,0.4916,0.9511,22.0
4573.01,1.34,1.81,0.083,0.01,10.72,0.0,Y,2,362103298,2,1633273640588398080,268.253745,66.134586,11.0444,72.8333,0,0.66,0.08,0,0,0,186.64,0,33.66,33.99,8.8,18.7,0.494,-0.807,0.3569,0.3274,25.149,11.1268,12.1304,1.916,0.01439,0.01581,0.8737,3.0
4574.01,1.59,2.07,0.013,0.0,0.77,0.0,Y,2,298428237,2,1842532345689679616,312.065415,24.48455,11.7495,69.81,0,0.538988,0.02,0,0,0,36.95,0,33.68,33.94,19.0,35.2,4.333,-0.79,0.3097,0.3332,25.249,11.3082,10.5123,8.8447,0.3979,0.38669,0.9137,52.0
4575.01,3.2,1.07,0.185,0.024,28.0,0.01,Y,2,372759746,2,1074797355162665728,175.19688,71.978725,10.3203,194.791,0,1.073,0.14,0,0,0,27.24,0,34.59,34.97,5.4,12.9,2.59,-0.79,0.3365,0.3679,26.179,12.8639,11.7662,76.1091,42.64203,85.25514,0.4896,21.0
4576.01,2.82,1.35,0.082,0.01,10.48,0.0,Y,1,157667414,3,4522137569518323072,275.22684,16.452703,10.1658,54.9588,0,0.67,0.08,0,0,0,50.77,4,33.67,33.97,7.0,14.0,3.294,-1.3,0.0,0.0,43.232,0.0833,0.07,39.2742,6.85488,6.86367,0.827,74.0
4577.01,11.39,1.27,0.027,0.004,1.63,0.0,Y,5,138364831,2,2052086072113643264,293.871915,38.422919,14.4669,938.715,0,0.96,0.13416407865,0,1,0,27.24,0,35.56,35.9,98.7,214.6,23.506,-0.794,0.3848,0.3367,27.05,12.0861,13.8153,420.0907,323.7774,1842.02198,0.534,38.0
4578.01,2.26,3.54,0.084,0.011,8.62,0.0,Y,2,154474036,2,1692546938048559488,184.210965,75.140236,10.7757,182.249,0,1.077,0.14,0,0,0,77.51,0,34.55,34.83,8.5,16.3,1.128,-0.791,0.3462,0.3595,25.664,12.5202,12.0597,21.2253,10.54714,19.91214,0.5145,21.0
4579.01,5.55,0.53,0.384,0.048,88.5,0.01,Y,5,27769688,2,2134847343119885440,296.132835,48.977308,11.3523,223.757,0,0.967,0.12,0,0,0,75.52,0,34.78,34.98,16.3,26.0,1.646,-0.79,0.3412,0.3857,25.753,13.4918,11.9357,28.5549,16.59594,33.11459,0.6354,19.0
4580.01,0.67,1.27,0.018,0.002,0.92,0.0,Y,2,219742885,2,1642036851337747072,242.415045,65.828019,8.5954,67.7223,0,0.98,0.13,0,0,0,314.45,0,34.09,34.47,2.8,6.7,0.129,-0.803,0.3246,0.3547,25.167,12.2282,11.1893,2.7618,0.88051,1.16249,0.7096,10.0
4581.01,11.02,1.03,0.164,0.024,22.34,0.01,Y,5,273231214,2,2076970047474270208,297.33309,41.891119,11.7889,477.052,0,1.183,0.17,0,1,0,48.42,0,35.39,35.71,22.1,46.0,3.971,-0.797,0.282,0.3538,26.767,12.6348,10.07,171.7053,129.07143,349.48384,0.3664,38.0
4582.01,10.31,1.22,0.23,0.045,31.02,0.01,Y,3,219854519,2,1636984973365053056,256.86012,68.865625,10.5481,383.846,0,1.68342825449,0.332002541865,0,0,0,27.24,0,35.17,35.53,6.5,14.9,2.925,-0.796,0.32,0.3591,26.845,12.7573,11.3706,215.5024,154.67577,449.91694,0.241,49.0
4583.01,-99.0,-99.0,0.164,0.031,19.52,0.0,N,5,103604037,2,1067168947784327552,150.892245,67.9902,10.571,342.0,0,1.55565221211,0.296445614096,0,1,0,27.24,0,35.09,35.49,6.9,17.4,3.115,-0.797,0.3466,0.359,26.821,12.7418,12.2997,200.4113,141.93554,457.71599,0.0436,0.0
4584.01,4.98,2.31,0.196,0.025,31.58,0.0,Y,5,120255950,2,2103392720630278656,284.472255,39.911889,10.6114,185.875,0,1.014,0.13,0,0,0,27.24,0,34.56,34.94,7.2,16.9,3.289,-0.794,0.3061,0.3338,26.307,11.6625,10.6957,72.7468,37.42409,68.36458,0.5954,30.0
4585.01,2.57,1.02,-1.0,-1.0,0.0,0.0,Y,2,233529335,2,2157077647164391296,280.20333,62.506347,9.64656,156.873,0,1.052,0.13,0,0,0,295.67,0,34.58,34.9,4.3,9.0,0.177,-0.793,0.3763,0.3033,25.193,10.5863,13.1327,6.3739,2.97447,7.52786,0.5273,0.0
4586.01,2.53,0.3,0.059,0.008,5.39,0.0,Y,2,416534875,2,860603251598328320,164.52462,59.430181,10.7382,150.445,0,0.94,0.12,0,0,0,49.15,0,34.47,34.72,10.1,17.9,1.873,-0.79,0.3852,0.3782,25.73,13.1316,13.3754,27.0479,12.59955,24.17972,0.639,29.0
4587.01,7.07,1.76,0.036,0.001,3.29,0.0,Y,3,137683938,2,2051815759742763264,292.579875,37.376261,14.5505,258.979,0,0.560561,0.02,0,1,0,27.23,0,34.19,34.45,58.7,107.9,14.124,-0.79,0.3317,0.3712,25.778,12.7895,11.4279,29.5635,9.44046,12.12655,0.904,54.0
4588.01,3.02,0.75,0.134,0.021,13.12,0.0,Y,2,48031665,2,2119765376479083264,282.00042,48.542256,9.06584,225.181,0,1.85,0.29,0,0,0,73.77,0,35.16,35.51,4.6,10.6,0.841,-0.79,0.3704,0.3181,26.188,11.2958,13.1543,76.9388,51.48163,201.99997,0.2472,32.0
4589.01,2.59,2.45,0.143,0.023,17.83,0.0,Y,5,164458714,2,2106904148451706752,283.15104,45.140083,9.03131,147.527,0,1.238,0.2,0,0,0,76.35,0,34.53,34.96,2.4,6.7,0.556,-0.79,0.3052,0.3519,25.732,12.3012,10.6712,27.178,14.6919,26.18605,0.442,28.0
4590.01,2.35,0.98,0.335,0.04,77.76,0.0,Y,2,154923406,2,1726579777865987584,203.19513,84.514706,9.6446,72.1096,0,0.83,0.1,0,0,0,149.47,0,33.87,34.36,4.0,12.3,0.469,-0.796,0.3321,0.3604,25.182,12.3842,11.4112,4.708,1.21593,1.49205,0.7981,25.0
4591.01,19.58,0.24,0.205,0.04,27.91,0.0,Y,3,356868487,2,2260259357367194240,275.83896,69.861925,11.7167,526.166,0,1.4726591947,0.289041091973,0,1,0,27.24,0,35.4,35.71,17.0,35.1,5.723,-0.795,0.1255,0.4056,26.949,14.4841,4.4807,298.4743,238.03394,190.70653,0.2672,0.0
4592.01,12.09,2.6,0.08,0.011,8.88,0.0,Y,5,122785299,2,2050231848829944320,291.137625,36.577344,14.575,835.356,0,0.87,0.120830459736,0,1,0,27.24,0,35.2,35.53,59.1,125.5,16.087,-0.796,0.3461,0.3859,26.845,13.7116,12.2981,215.5024,160.16724,514.01517,0.7283,28.0
4593.01,3.41,0.74,0.071,0.008,7.83,0.0,Y,2,399954349,2,2132768952604988672,287.60571,49.523394,11.6052,153.676,0,0.785,0.09,0,0,0,73.82,0,34.33,34.55,15.7,25.9,1.65,-0.795,0.3737,0.3218,25.59,11.1196,12.911,13.4954,4.51754,8.16742,0.7786,42.0
4594.01,9.71,0.74,0.071,0.012,5.55,0.0,Y,3,158555987,2,2102974833192340224,287.807205,43.1888,11.8995,847.299,0,1.53,0.26,0,0,0,52.83,0,35.76,36.0,17.8,30.7,2.611,-0.796,0.2982,0.3532,26.915,12.7155,10.735,268.5885,215.78422,791.82644,0.2699,38.0
4595.01,15.81,2.07,0.048,0.007,3.77,0.0,Y,5,159725995,2,2129158710476149376,291.27567,47.329511,14.9767,1898.26,0,1.07,0.147648230602,0,1,0,22.56,0,35.68,36.11,50.0,136.2,19.706,-0.792,0.1843,0.3795,27.227,13.7038,6.6549,743.176,625.59376,1076.33125,0.4589,0.0
4600.01,6.78,0.46,0.352,0.041,82.69,0.0,Y,1,232608943,2,1631416599805196544,258.450375,64.566172,11.8787,216.056,0,0.849,0.1,0,0,0,27.24,0,34.6,34.77,18.5,27.5,4.721,-0.79,0.3415,0.2953,26.021,10.2692,11.8733,52.8978,21.5634,44.0141,0.743,29.0
4607.01,3.08,0.2,0.066,0.011,5.51,0.0,Y,2,28294709,2,104992846372737536,28.90521,24.118153,9.67952,180.022,0,1.286,0.22,0,0,0,16.87,0,34.78,35.18,5.4,13.5,4.265,-0.797,0.3245,0.3487,26.798,12.2662,11.4173,187.0606,114.52511,264.73132,0.2863,43.0
4616.01,2.22,8.87,0.014,0.002,1.55,0.0,Y,2,258796169,2,2777125789169639296,14.81808,13.860794,12.8872,28.1016,0,0.161878,0.02,0,0,0,18.06,0,32.65,32.95,31.0,62.3,12.656,-0.803,0.3121,0.3833,25.166,12.6313,10.2849,2.7595,1.6673,3.10969,0.9818,221.0
4627.01,13.58,8.47,0.164,0.024,23.15,0.0,Y,3,89702406,2,5314508561173574016,127.65,-58.528508,11.5252,260.383,0,1.10643156603,0.161245154966,0,0,0,57.06,0,34.69,35.0,11.6,23.6,1.914,-0.795,0.3187,0.3467,26.044,12.1348,11.156,39.2082,21.56138,42.47255,0.5056,85.0
4628.01,2.29,2.26,0.067,0.009,6.33,0.0,Y,2,404421005,2,3604866381969319040,202.016205,-15.937975,9.66562,113.123,0,1.008,0.13,0,0,0,39.98,0,34.36,34.78,5.2,13.4,1.803,-0.795,0.3261,0.356,26.034,12.3808,11.3414,38.0199,17.95905,30.27067,0.6256,33.0
4629.01,2.56,1.18,1.62,0.204,714.69,0.01,Y,1,304339227,2,6432805482548304384,275.94312,-68.34495,8.6577,92.0015,0,1.11,0.14,0,0,0,50.77,0,34.41,34.58,3.4,5.0,0.69,-0.791,0.3798,0.3436,25.656,11.8801,13.1326,20.5911,7.57687,13.60277,0.5149,11.0
4630.01,4.55,0.41,1.58,0.203,721.56,0.0,Y,3,292202337,2,6214868495365748096,230.887215,-25.370614,9.046,85.3751,0,1.01,0.13,0,0,0,41.56,0,34.18,34.49,3.3,6.8,1.049,-0.791,0.3247,0.3583,25.664,12.3575,11.1998,21.2187,7.05567,9.38926,0.651,20.0
4631.01,2.31,0.25,-1.0,-1.0,0.0,0.0,Y,2,313006381,2,1124605373636185600,137.524785,75.610842,8.7551,62.2978,0,0.99,0.13,0,0,0,100.83,0,33.8,34.48,2.0,9.6,0.576,-0.79,0.3202,0.379,25.242,13.0667,11.0393,8.655,2.96171,3.67454,0.7225,0.0
4632.01,2.92,0.88,0.888,0.109,378.86,0.0,Y,1,336075472,2,2118264023413822464,276.86241,45.454489,10.6329,65.4707,0,0.65,0.08,0,0,0,71.23,0,33.68,34.03,7.8,17.6,1.229,-0.795,0.3507,0.34,25.184,11.5694,11.9328,5.3555,0.12431,0.13131,0.8622,20.0
4633.01,3.42,0.83,1.286,0.161,543.88,0.01,Y,1,307958020,2,1630906044157332224,256.84308,62.475547,8.3498,95.2016,0,0.96,0.12,0,0,0,320.48,0,34.45,34.81,2.7,6.1,0.127,-0.795,0.3958,0.3386,25.183,11.7875,13.7769,5.013,2.3473,5.47458,0.6976,15.0
4641.01,9.83,0.39,0.175,0.03,22.09,0.0,Y,3,436873727,2,114340658009875072,42.55821,25.333533,7.1323,86.3501,0,1.46,0.25,0,0,0,19.15,0,34.67,35.2,1.7,6.0,1.923,-0.797,0.3066,0.3757,26.755,13.224,10.794,165.0909,106.62452,220.1226,0.4211,226.0
4643.01,1.41,3.39,0.046,0.002,5.03,0.0,Y,2,270355392,2,2518186196623435776,32.21796,4.306928,10.6127,40.1036,0,0.515581,0.02,0,0,0,41.32,0,33.25,33.63,7.7,18.3,2.243,-0.797,0.3513,0.3453,25.18,11.612,11.8127,4.4071,1.12315,1.53743,0.9297,6.0
4662.01,2.58,0.26,0.049,0.006,4.7,0.0,Y,2,166778944,2,4887550157238874496,57.516045,-31.094025,11.4031,111.047,0,0.703,0.08,0,0,0,22.46,0,34.09,34.35,14.2,25.8,5.497,-0.79,0.3591,0.3233,25.779,11.1058,12.334,29.9995,6.88127,10.06762,0.8324,42.0
4675.01,2.15,0.25,0.039,0.005,3.58,0.0,Y,2,279095914,2,3260713126441520768,50.542785,-4.111672,11.0418,61.629,0,0.62,0.08,0,0,0,22.07,0,33.67,33.91,12.3,21.7,4.563,-0.794,0.3683,0.2541,25.552,8.618,12.4883,13.4628,0.69069,1.0677,0.8439,62.0
4706.01,12.54,-99.0,1.617,0.216,735.98,0.0,Y,3,37117064,2,2909390093029326080,90.488295,-29.136422,11.4558,217.627,0,1.04182111013,0.138924439894,0,0,0,24.25,0,34.59,34.84,11.9,21.4,4.334,-0.79,0.3419,0.3082,26.126,10.7385,11.9107,67.2911,30.21878,63.0635,0.4922,27.0
4739.01,22.38,-99.0,0.108,0.022,8.17,0.0,Y,3,281716779,2,3101977530394773504,102.50571,-5.202064,10.5293,626.217,0,2.48551169383,0.519726801369,0,0,0,24.15,0,35.72,35.95,8.4,14.1,3.064,-0.793,0.3696,0.2922,27.105,10.5037,13.2864,513.3553,375.10188,2184.98763,0.2148,0.0
4841.01,11.93,0.81,0.087,0.011,9.63,0.0,Y,3,453060368,2,3846170911812611328,145.897245,0.615031,12.7964,355.116,0,0.94,0.12,0,0,0,17.81,0,34.81,35.15,26.0,56.1,12.881,-0.797,0.3358,0.3593,26.76,12.6277,11.8041,167.3385,102.70515,239.84418,0.5651,60.0
4851.01,2.13,0.17,0.156,0.02,21.61,0.0,Y,2,60377863,2,5511233692708287232,112.229295,-44.139772,9.4051,125.772,0,1.09,0.14,0,0,0,36.4,0,34.25,34.77,2.5,8.4,1.391,-0.79,0.3636,0.3304,25.901,11.4873,12.6426,40.0318,17.74684,36.24324,0.5033,20.0
4909.01,16.16,-99.0,0.116,0.022,11.65,0.0,Y,3,272211398,2,6143193020276098432,180.114,-47.243939,10.609,341.382,0,1.5388812368,0.28750762291,0,0,0,19.06,0,35.32,35.61,12.1,23.6,5.597,-0.795,0.3414,0.3606,26.995,12.8401,12.1556,347.2143,255.99851,883.55831,0.2655,0.0

